Master integrals of a planar double-box family for top-quark pair production

We calculate analytically the master integrals of a planar double-box family for top-quark pair production using the method of differential equations. With a proper choice of the bases, the differential equations can be transformed to the $d$-log form. The square roots of the kinematic variables in the differential equations can be rationalized by defining two dimensionless variables. We find that all the boundary conditions can be fully fixed either by simple integrals or regularity conditions at some special kinematic points. The analytic results for thirty-three master integrals at general kinematics are all expressed in terms of multiple polylogarithms up to transcendental weight four.

==> F-Results.m <==
(* ::Package:: *)

(*variables define:*)
z1=1/2 (z+Sqrt[z^2+2 z-3]+1);z2=1/2 (z-Sqrt[z^2+2 z-3]+1);y1=Sqrt[(y-1) y (y (y+3)-2)+1];y2=Sqrt[((y-3) y+1) (y^2+y+1)];yb=((y-1) y (y (y+3)-2)+1)/((y-1) y+1)^2;yp=y^2-y+1;yj=y^2-3 y+1;yr=y^2+y-1;yw=y^2-y-1;


Subscript[F,1]={1,0,0,0,0};
Subscript[F,2]={-1/4, 0, -Pi^2/6, -2*Zeta[3], (-8*Pi^4)/45};
Subscript[F,3]={0, G[{1}, z], G[{0, 1}, z] - 2*G[{1, 1}, z], G[{0, 0, 1}, z] - 2*(G[{0, 1, 1}, z] + G[{1, 0, 1}, z] - 2*G[{1, 1, 1}, z]), 
 G[{0, 0, 0, 1}, z] - 2*(G[{0, 0, 1, 1}, z] + G[{0, 1, 0, 1}, z] - 2*G[{0, 1, 1, 1}, z] + G[{1, 0, 0, 1}, z] - 2*G[{1, 0, 1, 1}, z] - 2*G[{1, 1, 0, 1}, z] + 4*G[{1, 1, 1, 1}, z])};
Subscript[F,4]={0, G[{0}, y], -Pi^2/6 - 2*(3*G[{-1, 0}, y] - 2*G[{0, 0}, y] + G[{1, 0}, y]), Pi^2*G[{-1}, y] - (2*Pi^2*G[{0}, y])/3 + (Pi^2*G[{1}, y])/3 + 36*G[{-1, -1, 0}, y] - 24*G[{-1, 0, 0}, y] + 
  12*G[{-1, 1, 0}, y] - 24*G[{0, -1, 0}, y] + 10*G[{0, 0, 0}, y] - 8*G[{0, 1, 0}, y] + 12*G[{1, -1, 0}, y] - 8*G[{1, 0, 0}, y] + 4*G[{1, 1, 0}, y] - 11*Zeta[3], 
 (-2*Pi^4)/15 - 6*Pi^2*G[{-1, -1}, y] + 4*Pi^2*G[{-1, 0}, y] - 2*Pi^2*G[{-1, 1}, y] + 4*Pi^2*G[{0, -1}, y] - (5*Pi^2*G[{0, 0}, y])/3 + (4*Pi^2*G[{0, 1}, y])/3 - 2*Pi^2*G[{1, -1}, y] + 
  (4*Pi^2*G[{1, 0}, y])/3 - (2*Pi^2*G[{1, 1}, y])/3 - 216*G[{-1, -1, -1, 0}, y] + 144*G[{-1, -1, 0, 0}, y] - 72*G[{-1, -1, 1, 0}, y] + 144*G[{-1, 0, -1, 0}, y] - 60*G[{-1, 0, 0, 0}, y] + 
  48*G[{-1, 0, 1, 0}, y] - 72*G[{-1, 1, -1, 0}, y] + 48*G[{-1, 1, 0, 0}, y] - 24*G[{-1, 1, 1, 0}, y] + 144*G[{0, -1, -1, 0}, y] - 96*G[{0, -1, 0, 0}, y] + 48*G[{0, -1, 1, 0}, y] - 
  60*G[{0, 0, -1, 0}, y] + 22*G[{0, 0, 0, 0}, y] - 20*G[{0, 0, 1, 0}, y] + 48*G[{0, 1, -1, 0}, y] - 44*G[{0, 1, 0, 0}, y] + 16*G[{0, 1, 1, 0}, y] - 72*G[{1, -1, -1, 0}, y] + 
  48*G[{1, -1, 0, 0}, y] - 24*G[{1, -1, 1, 0}, y] + 48*G[{1, 0, -1, 0}, y] - 20*G[{1, 0, 0, 0}, y] + 16*G[{1, 0, 1, 0}, y] - 24*G[{1, 1, -1, 0}, y] + 16*G[{1, 1, 0, 0}, y] - 
  8*G[{1, 1, 1, 0}, y] + 66*G[{-1}, y]*Zeta[3] - 26*G[{0}, y]*Zeta[3] + 22*G[{1}, y]*Zeta[3]};
Subscript[F,5]={0, 0, -2*G[{0, 0}, y], (Pi^2*G[{0}, y])/3 + 12*G[{0, -1, 0}, y] - 6*G[{0, 0, 0}, y] + 4*G[{0, 1, 0}, y] - 4*G[{1, 0, 0}, y] + 6*Zeta[3], 
 (13*Pi^4)/180 - 2*Pi^2*G[{0, -1}, y] + Pi^2*G[{0, 0}, y] - (2*Pi^2*G[{0, 1}, y])/3 + (2*Pi^2*G[{1, 0}, y])/3 - 72*G[{0, -1, -1, 0}, y] + 48*G[{0, -1, 0, 0}, y] - 24*G[{0, -1, 1, 0}, y] + 
  36*G[{0, 0, -1, 0}, y] - 14*G[{0, 0, 0, 0}, y] + 12*G[{0, 0, 1, 0}, y] - 24*G[{0, 1, -1, 0}, y] + 20*G[{0, 1, 0, 0}, y] - 8*G[{0, 1, 1, 0}, y] + 24*G[{1, 0, -1, 0}, y] - 
  12*G[{1, 0, 0, 0}, y] + 8*G[{1, 0, 1, 0}, y] - 8*G[{1, 1, 0, 0}, y] + 16*G[{0}, y]*Zeta[3] + 12*G[{1}, y]*Zeta[3]};
Subscript[F,6]={1, -2*G[{1}, z], Pi^2/3 - 4*G[{0, 1}, z] + 8*G[{1, 1}, z], (-2*Pi^2*G[{1}, z])/3 - 4*(G[{0, 0, 1}, z] - 4*G[{0, 1, 1}, z] - 3*G[{1, 0, 1}, z] + 8*G[{1, 1, 1}, z]) - 2*Zeta[3], 
 Pi^4/10 - (4*(Pi^2*G[{0, 1}, z] - 2*Pi^2*G[{1, 1}, z] + 3*(G[{0, 0, 0, 1}, z] - 4*G[{0, 0, 1, 1}, z] - 6*G[{0, 1, 0, 1}, z] + 16*G[{0, 1, 1, 1}, z] - 3*G[{1, 0, 0, 1}, z] + 
       12*G[{1, 0, 1, 1}, z] + 12*G[{1, 1, 0, 1}, z] - 32*G[{1, 1, 1, 1}, z] - G[{1}, z]*Zeta[3])))/3};
Subscript[F,7]={0, -G[{1}, z], -G[{0, 1}, z] + 4*G[{1, 1}, z], -(Pi^2*G[{1}, z])/3 - G[{0, 0, 1}, z] + 4*G[{0, 1, 1}, z] + 6*G[{1, 0, 1}, z] - 16*G[{1, 1, 1}, z], 
 -(Pi^2*G[{0, 1}, z])/3 + (4*Pi^2*G[{1, 1}, z])/3 - G[{0, 0, 0, 1}, z] + 4*G[{0, 0, 1, 1}, z] + 6*G[{0, 1, 0, 1}, z] - 16*G[{0, 1, 1, 1}, z] + 6*G[{1, 0, 0, 1}, z] - 24*G[{1, 0, 1, 1}, z] - 
  24*G[{1, 1, 0, 1}, z] + 64*G[{1, 1, 1, 1}, z] + 2*G[{1}, z]*Zeta[3]};
Subscript[F,8]={0, 0, 2*G[{1, 1}, z], 2*(2*G[{0, 1, 1}, z] + G[{1, 0, 1}, z] - 6*G[{1, 1, 1}, z]), 
 2*(4*G[{0, 0, 1, 1}, z] + 2*G[{0, 1, 0, 1}, z] - 12*G[{0, 1, 1, 1}, z] + G[{1, 0, 0, 1}, z] - 10*G[{1, 0, 1, 1}, z] - 6*G[{1, 1, 0, 1}, z] + 28*G[{1, 1, 1, 1}, z])};
Subscript[F,9]={0, 0, Pi^2/6 + G[{0, 1}, z], G[{0, 0, 1}, z] - 2*G[{0, 1, 1}, z] + 3*Zeta[3], (7*Pi^4)/90 + G[{0, 0, 0, 1}, z] - 2*(G[{0, 0, 1, 1}, z] + G[{0, 1, 0, 1}, z] - 2*G[{0, 1, 1, 1}, z])};
Subscript[F,10]={0, 0, 0, (-2*(Pi^2*G[{0}, y] + 6*G[{0, 0, 0}, y]))/3, (13*Pi^4)/45 - (4*Pi^2*G[{-1, 0}, y])/3 + 2*Pi^2*G[{0, 0}, y] - (4*Pi^2*G[{1, 0}, y])/3 - 8*G[{-1, 0, 0, 0}, y] + 
  24*G[{0, 0, -1, 0}, y] - 4*G[{0, 0, 0, 0}, y] + 8*G[{0, 0, 1, 0}, y] - 8*G[{0, 1, 0, 0}, y] - 8*G[{1, 0, 0, 0}, y] + 4*G[{0}, y]*Zeta[3]};
Subscript[F,11]={0, 0, 0, 2*(G[{0, 0, 0}, y] - 2*G[{1, 0, 0}, y]) - 4*Zeta[3], (2*Pi^4)/45 - (Pi^2*G[{0, 0}, y])/3 + (2*Pi^2*G[{1, 0}, y])/3 + 
  2*(-6*G[{0, 0, -1, 0}, y] + 3*G[{0, 0, 0, 0}, y] - 2*G[{0, 0, 1, 0}, y] + 2*G[{0, 1, 0, 0}, y] + 12*G[{1, 0, -1, 0}, y] - 6*G[{1, 0, 0, 0}, y] + 4*G[{1, 0, 1, 0}, y] - 
    4*G[{1, 1, 0, 0}, y] - 3*G[{0}, y]*Zeta[3] + 6*G[{1}, y]*Zeta[3])};
Subscript[F,12]={0, 0, 0, 2*G[{0, 0, 1}, z] + 2*Zeta[3], (7*Pi^4)/180 - (Pi^2*G[{0, 1}, z])/3 - 8*G[{0, 0, 1, 1}, z] - 2*G[{0, 1, 0, 1}, z] + 4*G[{1, 0, 0, 1}, z] + 4*G[{1}, z]*Zeta[3]};
Subscript[F,13]={0, 0, -Pi^2/12 - G[{0, 1}, z]/2, (Pi^2*G[{1}, z])/6 - (5*G[{0, 0, 1}, z])/2 + 2*G[{0, 1, 1}, z] + G[{1, 0, 1}, z] - (5*Zeta[3])/2, 
 -Pi^4/12 + (Pi^2*G[{0, 1}, z])/6 - (Pi^2*G[{1, 1}, z])/3 - G[{0, 0, 0, 1}, z]/2 + 10*G[{0, 0, 1, 1}, z] + 5*G[{0, 1, 0, 1}, z] - 8*G[{0, 1, 1, 1}, z] - G[{1, 0, 0, 1}, z] - 
  4*G[{1, 0, 1, 1}, z] - 2*G[{1, 1, 0, 1}, z] - G[{1}, z]*Zeta[3]};
Subscript[F,14]={0, 0, 0, (Pi^2*G[{2}, z])/2 - G[{0, 0, 1}, z] + G[{0, 1, 1}, z] + G[{2, 1, 1}, z] + (Pi^2*Log[2])/2 - (5*Zeta[3])/4, 
 (11*Pi^4)/240 - (Pi^2*G[{0, 1}, z])/2 + Pi^2*G[{1, 2}, z] - (5*Pi^2*G[{2, 1}, z])/6 - 3*G[{0, 0, 0, 1}, z] + 4*G[{0, 0, 1, 1}, z] + 4*G[{0, 1, 0, 1}, z] - 6*G[{0, 1, 1, 1}, z] - 
  2*G[{1, 0, 0, 1}, z] + 2*G[{1, 0, 1, 1}, z] + 2*G[{1, 2, 1, 1}, z] + 2*G[{2, 1, 0, 1}, z] - 6*G[{2, 1, 1, 1}, z] + Pi^2*G[{1}, z]*Log[2] + (Pi^2*Log[2]^2)/3 - Log[2]^4/3 - 
  8*PolyLog[4, 1/2] - (5*G[{1}, z]*Zeta[3])/2 + 7*G[{2}, z]*Zeta[3]};
Subscript[F,15]={0, 0, -Pi^2/12 - G[{0, 1}, z]/2, (Pi^2*G[{1}, z])/6 - (Pi^2*G[{2}, z])/2 - G[{0, 0, 1}, z]/2 + G[{0, 1, 1}, z] + G[{1, 0, 1}, z] - G[{2, 1, 1}, z] - (Pi^2*Log[2])/2 - Zeta[3]/4, 
 (-13*Pi^4)/72 - (Pi^2*G[{1, 1}, z])/3 - (Pi^2*G[{1, 2}, z])/2 + (5*Pi^2*G[{2, 1}, z])/6 - G[{0, 0, 0, 1}, z]/2 + G[{0, 0, 1, 1}, z] + G[{0, 1, 0, 1}, z] - 2*G[{0, 1, 1, 1}, z] + 
  4*G[{1, 0, 0, 1}, z] - 5*G[{1, 0, 1, 1}, z] - 2*G[{1, 1, 0, 1}, z] - G[{1, 2, 1, 1}, z] - 2*G[{2, 1, 0, 1}, z] + 6*G[{2, 1, 1, 1}, z] - (Pi^2*G[{1}, z]*Log[2])/2 - (Pi^2*Log[2]^2)/3 + 
  Log[2]^4/3 + 8*PolyLog[4, 1/2] + (17*G[{1}, z]*Zeta[3])/4 - 7*G[{2}, z]*Zeta[3]};
Subscript[F,16]={0, 0, -Pi^2/3 + G[{0, 1}, z] - G[{1, 1}, z], (Pi^2*G[{1}, z])/2 - (Pi^2*G[{2}, z])/2 + 4*G[{0, 0, 1}, z] - 5*G[{0, 1, 1}, z] - 4*G[{1, 0, 1}, z] + 6*G[{1, 1, 1}, z] - G[{2, 1, 1}, z] + 
  (-(Pi^2*Log[4]) - 11*Zeta[3])/4, (-289*Pi^4)/720 + (3*Pi^2*G[{0, 1}, z])/2 - (7*Pi^2*G[{1, 1}, z])/3 + (5*Pi^2*G[{2, 1}, z])/6 + 10*G[{0, 0, 0, 1}, z] - 14*G[{0, 0, 1, 1}, z] - 
  14*G[{0, 1, 0, 1}, z] + 22*G[{0, 1, 1, 1}, z] - 10*G[{1, 0, 0, 1}, z] + 14*G[{1, 0, 1, 1}, z] + 16*G[{1, 1, 0, 1}, z] - 28*G[{1, 1, 1, 1}, z] - 2*G[{2, 1, 0, 1}, z] + 
  6*G[{2, 1, 1, 1}, z] + (3*Pi^2*G[{0}, z]*Log[2])/2 - (Pi^2*Log[2]^2)/3 + Log[2]^4/3 - (3*Pi^2*G[{0}, z]*Log[4])/4 + 8*PolyLog[4, 1/2] + 7*G[{1}, z]*Zeta[3] - 7*G[{2}, z]*Zeta[3]};
Subscript[F,17]={0, 0, 0, (Pi^2*G[{1}, z])/6 + 2*G[{0, 1, 1}, z] + G[{1, 0, 1}, z], (Pi^2*G[{0, 1}, z])/6 - (Pi^2*G[{1, 1}, z])/3 + 6*G[{0, 0, 1, 1}, z] + 3*G[{0, 1, 0, 1}, z] - 12*G[{0, 1, 1, 1}, z] + 
  G[{1, 0, 0, 1}, z] - 6*G[{1, 0, 1, 1}, z] - 2*G[{1, 1, 0, 1}, z] + 3*G[{1}, z]*Zeta[3]};
Subscript[F,18]={0, 0, 0, 0, Pi^4/15 - 2*G[{0, 0, 0, 0}, y] + 4*(G[{0, 1, 0, 0}, y] + G[{1, 0, 0, 0}, y] - 2*G[{1, 1, 0, 0}, y] + G[{0}, y]*Zeta[3] - 2*G[{1}, y]*Zeta[3])};
Subscript[F,19]=-{0, 0, 0, -(Pi^2*G[{-yj}, x])/2 + (Pi^2*G[{yj}, x])/2 - (Pi^2*G[{-yp}, x])/3 + (Pi^2*G[{yp}, x])/3 - (Pi^2*G[{-yr}, x])/3 + G[{0}, y]*G[{1}, y]*G[{-yr}, x] - G[{0}, y]*G[{1}, yb]*G[{-yr}, x] + (Pi^2*G[{yr}, x])/3 - G[{0}, y]*G[{1}, y]*G[{yr}, x] + G[{0}, y]*G[{1}, yb]*G[{yr}, x] + 
  G[{0}, y]*G[{1}, y]*G[{-yw}, x] - G[{0}, y]*G[{1}, yb]*G[{-yw}, x] - G[{0}, y]*G[{1}, y]*G[{yw}, x] + G[{0}, y]*G[{1}, yb]*G[{yw}, x] - 3*G[{-yp}, x]*G[{0, 0}, y] + 3*G[{yp}, x]*G[{0, 0}, y] - G[{-yr}, x]*G[{0, 0}, y] + G[{yr}, x]*G[{0, 0}, y] - G[{-yr}, x]*G[{0, 1}, y] + G[{yr}, x]*G[{0, 1}, y] - 
  G[{-yw}, x]*G[{0, 1}, y] + G[{yw}, x]*G[{0, 1}, y] + G[{-yp}, x]*G[{0, 1}, yb] - G[{yp}, x]*G[{0, 1}, yb] - G[{-yr}, x]*G[{0, 1}, yb] + G[{yr}, x]*G[{0, 1}, yb] + G[{-yw}, x]*G[{0, 1}, yb] - G[{yw}, x]*G[{0, 1}, yb] - G[{-yj}, x]*G[{1, 1}, yb] + G[{yj}, x]*G[{1, 1}, yb] - G[{-yp}, x]*G[{1, 1}, yb] + 
  G[{yp}, x]*G[{1, 1}, yb] + G[{1}, yb]*G[{-yj, -yp}, x] + G[{1}, yb]*G[{-yj, yp}, x] - G[{1}, yb]*G[{yj, -yp}, x] - G[{1}, yb]*G[{yj, yp}, x] + G[{1}, yb]*G[{-yp, -y1}, x] + G[{1}, yb]*G[{-yp, y1}, x] - G[{1}, yb]*G[{yp, -y1}, x] - G[{1}, yb]*G[{yp, y1}, x] - G[{1}, yb]*G[{-yr, -y1}, x] - 
  G[{1}, yb]*G[{-yr, y1}, x] + G[{0}, y]*G[{-yr, -yp}, x] + G[{1}, yb]*G[{-yr, -yp}, x] + G[{0}, y]*G[{-yr, yp}, x] + G[{1}, yb]*G[{-yr, yp}, x] + G[{1}, yb]*G[{yr, -y1}, x] + G[{1}, yb]*G[{yr, y1}, x] - G[{0}, y]*G[{yr, -yp}, x] - G[{1}, yb]*G[{yr, -yp}, x] - G[{0}, y]*G[{yr, yp}, x] - 
  G[{1}, yb]*G[{yr, yp}, x] + G[{1}, yb]*G[{-yw, -y1}, x] + G[{1}, yb]*G[{-yw, y1}, x] + G[{0}, y]*G[{-yw, -yp}, x] - G[{1}, yb]*G[{-yw, -yp}, x] + G[{0}, y]*G[{-yw, yp}, x] - G[{1}, yb]*G[{-yw, yp}, x] - G[{1}, yb]*G[{yw, -y1}, x] - G[{1}, yb]*G[{yw, y1}, x] - G[{0}, y]*G[{yw, -yp}, x] + 
  G[{1}, yb]*G[{yw, -yp}, x] - G[{0}, y]*G[{yw, yp}, x] + G[{1}, yb]*G[{yw, yp}, x] - G[{-yj, -yp, -yp}, x] - G[{-yj, -yp, yp}, x] - G[{-yj, yp, -yp}, x] - G[{-yj, yp, yp}, x] + G[{yj, -yp, -yp}, x] + G[{yj, -yp, yp}, x] + G[{yj, yp, -yp}, x] + G[{yj, yp, yp}, x] - G[{-yp, -y1, -yp}, x] - 
  G[{-yp, -y1, yp}, x] - G[{-yp, y1, -yp}, x] - G[{-yp, y1, yp}, x] + G[{yp, -y1, -yp}, x] + G[{yp, -y1, yp}, x] + G[{yp, y1, -yp}, x] + G[{yp, y1, yp}, x] + G[{-yr, -y1, -yp}, x] + G[{-yr, -y1, yp}, x] + G[{-yr, y1, -yp}, x] + G[{-yr, y1, yp}, x] - G[{-yr, -yp, -yp}, x] - G[{-yr, -yp, yp}, x] - 
  G[{-yr, yp, -yp}, x] - G[{-yr, yp, yp}, x] - G[{yr, -y1, -yp}, x] - G[{yr, -y1, yp}, x] - G[{yr, y1, -yp}, x] - G[{yr, y1, yp}, x] + G[{yr, -yp, -yp}, x] + G[{yr, -yp, yp}, x] + G[{yr, yp, -yp}, x] + G[{yr, yp, yp}, x] - G[{-yw, -y1, -yp}, x] - G[{-yw, -y1, yp}, x] - G[{-yw, y1, -yp}, x] - 
  G[{-yw, y1, yp}, x] + G[{-yw, -yp, -yp}, x] + G[{-yw, -yp, yp}, x] + G[{-yw, yp, -yp}, x] + G[{-yw, yp, yp}, x] + G[{yw, -y1, -yp}, x] + G[{yw, -y1, yp}, x] + G[{yw, y1, -yp}, x] + G[{yw, y1, yp}, x] - G[{yw, -yp, -yp}, x] - G[{yw, -yp, yp}, x] - G[{yw, yp, -yp}, x] - G[{yw, yp, yp}, x], 
 (5*Pi^2*G[{1}, yb]*G[{-yj}, x])/6 - (5*Pi^2*G[{1}, yb]*G[{yj}, x])/6 + (Pi^2*G[{0}, y]*G[{-yp}, x])/2 + (Pi^2*G[{1}, yb]*G[{-yp}, x])/2 - (Pi^2*G[{2}, yb]*G[{-yp}, x])/2 - (Pi^2*G[{0}, y]*G[{yp}, x])/2 - (Pi^2*G[{1}, yb]*G[{yp}, x])/2 + (Pi^2*G[{2}, yb]*G[{yp}, x])/2 - 
  (Pi^2*G[{0}, y]*G[{-yr}, x])/6 - (5*Pi^2*G[{1}, y]*G[{-yr}, x])/3 + (13*G[{0}, y]*G[{1}, y]^2*G[{-yr}, x])/2 + (3*Pi^2*G[{1}, yb]*G[{-yr}, x])/4 - 4*G[{0}, y]*G[{1}, y]*G[{1}, yb]*G[{-yr}, x] + (Pi^2*G[{2}, yb]*G[{-yr}, x])/4 + Pi^2*G[{y^(-1)}, y]*G[{-yr}, x] - 
  3*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{-yr}, x] - (Pi^2*G[{y^(-1)}, yb]*G[{-yr}, x])/6 + (G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{-yr}, x])/2 - (5*G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{-yr}, x])/2 + (7*G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{-yr}, x])/2 + (Pi^2*G[{0}, y]*G[{yr}, x])/6 + 
  (5*Pi^2*G[{1}, y]*G[{yr}, x])/3 - (13*G[{0}, y]*G[{1}, y]^2*G[{yr}, x])/2 - (3*Pi^2*G[{1}, yb]*G[{yr}, x])/4 + 4*G[{0}, y]*G[{1}, y]*G[{1}, yb]*G[{yr}, x] - (Pi^2*G[{2}, yb]*G[{yr}, x])/4 - Pi^2*G[{y^(-1)}, y]*G[{yr}, x] + 3*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{yr}, x] + 
  (Pi^2*G[{y^(-1)}, yb]*G[{yr}, x])/6 - (G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{yr}, x])/2 + (5*G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{yr}, x])/2 - (7*G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{yr}, x])/2 - (Pi^2*G[{0}, y]*G[{-yw}, x])/3 - (2*Pi^2*G[{1}, y]*G[{-yw}, x])/3 + (7*G[{0}, y]*G[{1}, y]^2*G[{-yw}, x])/2 + 
  (11*Pi^2*G[{1}, yb]*G[{-yw}, x])/12 - 4*G[{0}, y]*G[{1}, y]*G[{1}, yb]*G[{-yw}, x] - (Pi^2*G[{2}, yb]*G[{-yw}, x])/4 + Pi^2*G[{y^(-1)}, y]*G[{-yw}, x] - 3*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{-yw}, x] - (7*Pi^2*G[{y^(-1)}, yb]*G[{-yw}, x])/6 + (7*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{-yw}, x])/2 + 
  (G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{-yw}, x])/2 + (G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{-yw}, x])/2 + (Pi^2*G[{0}, y]*G[{yw}, x])/3 + (2*Pi^2*G[{1}, y]*G[{yw}, x])/3 - (7*G[{0}, y]*G[{1}, y]^2*G[{yw}, x])/2 - (11*Pi^2*G[{1}, yb]*G[{yw}, x])/12 + 4*G[{0}, y]*G[{1}, y]*G[{1}, yb]*G[{yw}, x] + 
  (Pi^2*G[{2}, yb]*G[{yw}, x])/4 - Pi^2*G[{y^(-1)}, y]*G[{yw}, x] + 3*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{yw}, x] + (7*Pi^2*G[{y^(-1)}, yb]*G[{yw}, x])/6 - (7*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{yw}, x])/2 - (G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{yw}, x])/2 - 
  (G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{yw}, x])/2 - 6*G[{1}, y]*G[{-yr}, x]*G[{-1, 0}, y] + 6*G[{1}, yb]*G[{-yr}, x]*G[{-1, 0}, y] + 6*G[{1}, y]*G[{yr}, x]*G[{-1, 0}, y] - 6*G[{1}, yb]*G[{yr}, x]*G[{-1, 0}, y] - 6*G[{1}, y]*G[{-yw}, x]*G[{-1, 0}, y] + 6*G[{1}, yb]*G[{-yw}, x]*G[{-1, 0}, y] + 
  6*G[{1}, y]*G[{yw}, x]*G[{-1, 0}, y] - 6*G[{1}, yb]*G[{yw}, x]*G[{-1, 0}, y] - (G[{1}, y]*G[{-yr}, x]*G[{0, 0}, y])/2 - 2*G[{1}, yb]*G[{-yr}, x]*G[{0, 0}, y] + 3*G[{y^(-1)}, y]*G[{-yr}, x]*G[{0, 0}, y] - (G[{y^(-1)}, yb]*G[{-yr}, x]*G[{0, 0}, y])/2 + (G[{1}, y]*G[{yr}, x]*G[{0, 0}, y])/2 + 
  2*G[{1}, yb]*G[{yr}, x]*G[{0, 0}, y] - 3*G[{y^(-1)}, y]*G[{yr}, x]*G[{0, 0}, y] + (G[{y^(-1)}, yb]*G[{yr}, x]*G[{0, 0}, y])/2 + (5*G[{1}, y]*G[{-yw}, x]*G[{0, 0}, y])/2 - 2*G[{1}, yb]*G[{-yw}, x]*G[{0, 0}, y] + 3*G[{y^(-1)}, y]*G[{-yw}, x]*G[{0, 0}, y] - 
  (7*G[{y^(-1)}, yb]*G[{-yw}, x]*G[{0, 0}, y])/2 - (5*G[{1}, y]*G[{yw}, x]*G[{0, 0}, y])/2 + 2*G[{1}, yb]*G[{yw}, x]*G[{0, 0}, y] - 3*G[{y^(-1)}, y]*G[{yw}, x]*G[{0, 0}, y] + (7*G[{y^(-1)}, yb]*G[{yw}, x]*G[{0, 0}, y])/2 - (13*G[{1}, y]*G[{-yr}, x]*G[{0, 1}, y])/2 + 
  4*G[{1}, yb]*G[{-yr}, x]*G[{0, 1}, y] + 3*G[{y^(-1)}, y]*G[{-yr}, x]*G[{0, 1}, y] - (G[{y^(-1)}, yb]*G[{-yr}, x]*G[{0, 1}, y])/2 + (5*G[{y}, 1]*G[{-yr}, x]*G[{0, 1}, y])/2 - (7*G[{y}, yb]*G[{-yr}, x]*G[{0, 1}, y])/2 + (13*G[{1}, y]*G[{yr}, x]*G[{0, 1}, y])/2 - 4*G[{1}, yb]*G[{yr}, x]*G[{0, 1}, y] - 
  3*G[{y^(-1)}, y]*G[{yr}, x]*G[{0, 1}, y] + (G[{y^(-1)}, yb]*G[{yr}, x]*G[{0, 1}, y])/2 - (5*G[{y}, 1]*G[{yr}, x]*G[{0, 1}, y])/2 + (7*G[{y}, yb]*G[{yr}, x]*G[{0, 1}, y])/2 - (7*G[{1}, y]*G[{-yw}, x]*G[{0, 1}, y])/2 + 4*G[{1}, yb]*G[{-yw}, x]*G[{0, 1}, y] + 3*G[{y^(-1)}, y]*G[{-yw}, x]*G[{0, 1}, y] - 
  (7*G[{y^(-1)}, yb]*G[{-yw}, x]*G[{0, 1}, y])/2 - (G[{y}, 1]*G[{-yw}, x]*G[{0, 1}, y])/2 - (G[{y}, yb]*G[{-yw}, x]*G[{0, 1}, y])/2 + (7*G[{1}, y]*G[{yw}, x]*G[{0, 1}, y])/2 - 4*G[{1}, yb]*G[{yw}, x]*G[{0, 1}, y] - 3*G[{y^(-1)}, y]*G[{yw}, x]*G[{0, 1}, y] + 
  (7*G[{y^(-1)}, yb]*G[{yw}, x]*G[{0, 1}, y])/2 + (G[{y}, 1]*G[{yw}, x]*G[{0, 1}, y])/2 + (G[{y}, yb]*G[{yw}, x]*G[{0, 1}, y])/2 - 2*G[{1}, y]*G[{-yr}, x]*G[{1, 0}, y] + 2*G[{1}, yb]*G[{-yr}, x]*G[{1, 0}, y] + 2*G[{1}, y]*G[{yr}, x]*G[{1, 0}, y] - 2*G[{1}, yb]*G[{yr}, x]*G[{1, 0}, y] - 
  2*G[{1}, y]*G[{-yw}, x]*G[{1, 0}, y] + 2*G[{1}, yb]*G[{-yw}, x]*G[{1, 0}, y] + 2*G[{1}, y]*G[{yw}, x]*G[{1, 0}, y] - 2*G[{1}, yb]*G[{yw}, x]*G[{1, 0}, y] - 4*G[{0}, y]*G[{-yr}, x]*G[{1, 1}, y] + 4*G[{0}, y]*G[{yr}, x]*G[{1, 1}, y] - 4*G[{0}, y]*G[{-yw}, x]*G[{1, 1}, y] + 
  4*G[{0}, y]*G[{yw}, x]*G[{1, 1}, y] + 4*G[{0}, y]*G[{-yr}, x]*G[{1, 1}, yb] - 4*G[{0}, y]*G[{yr}, x]*G[{1, 1}, yb] + 4*G[{0}, y]*G[{-yw}, x]*G[{1, 1}, yb] - 4*G[{0}, y]*G[{yw}, x]*G[{1, 1}, yb] - G[{0}, y]*G[{-yr}, x]*G[{1, y}, y] + G[{0}, y]*G[{yr}, x]*G[{1, y}, y] - 
  G[{0}, y]*G[{-yw}, x]*G[{1, y}, y] + G[{0}, y]*G[{yw}, x]*G[{1, y}, y] - (5*G[{0}, y]*G[{-yr}, x]*G[{y^(-1), 1}, 1])/2 + (5*G[{0}, y]*G[{yr}, x]*G[{y^(-1), 1}, 1])/2 + (G[{0}, y]*G[{-yw}, x]*G[{y^(-1), 1}, 1])/2 - (G[{0}, y]*G[{yw}, x]*G[{y^(-1), 1}, 1])/2 + 
  3*G[{0}, y]*G[{-yr}, x]*G[{y^(-1), 1}, y] - 3*G[{0}, y]*G[{yr}, x]*G[{y^(-1), 1}, y] + 3*G[{0}, y]*G[{-yw}, x]*G[{y^(-1), 1}, y] - 3*G[{0}, y]*G[{yw}, x]*G[{y^(-1), 1}, y] - (G[{0}, y]*G[{-yr}, x]*G[{y^(-1), 1}, yb])/2 + (G[{0}, y]*G[{yr}, x]*G[{y^(-1), 1}, yb])/2 - 
  (7*G[{0}, y]*G[{-yw}, x]*G[{y^(-1), 1}, yb])/2 + (7*G[{0}, y]*G[{yw}, x]*G[{y^(-1), 1}, yb])/2 + (5*G[{0}, y]*G[{-yr}, x]*G[{y, 1}, 1])/2 - (5*G[{0}, y]*G[{yr}, x]*G[{y, 1}, 1])/2 - (G[{0}, y]*G[{-yw}, x]*G[{y, 1}, 1])/2 + (G[{0}, y]*G[{yw}, x]*G[{y, 1}, 1])/2 - 
  (7*G[{0}, y]*G[{-yr}, x]*G[{y, 1}, yb])/2 + (7*G[{0}, y]*G[{yr}, x]*G[{y, 1}, yb])/2 - (G[{0}, y]*G[{-yw}, x]*G[{y, 1}, yb])/2 + (G[{0}, y]*G[{yw}, x]*G[{y, 1}, yb])/2 - (5*Pi^2*G[{-yj, -yp}, x])/6 + 2*G[{0, 1}, yb]*G[{-yj, -yp}, x] - 6*G[{1, 1}, yb]*G[{-yj, -yp}, x] - (5*Pi^2*G[{-yj, yp}, x])/6 + 
  2*G[{0, 1}, yb]*G[{-yj, yp}, x] - 6*G[{1, 1}, yb]*G[{-yj, yp}, x] + (5*Pi^2*G[{yj, -yp}, x])/6 - 2*G[{0, 1}, yb]*G[{yj, -yp}, x] + 6*G[{1, 1}, yb]*G[{yj, -yp}, x] + (5*Pi^2*G[{yj, yp}, x])/6 - 2*G[{0, 1}, yb]*G[{yj, yp}, x] + 6*G[{1, 1}, yb]*G[{yj, yp}, x] + 4*G[{0, 1}, yb]*G[{-yp, -y1}, x] - 
  5*G[{1, 1}, yb]*G[{-yp, -y1}, x] + 4*G[{0, 1}, yb]*G[{-yp, y1}, x] - 5*G[{1, 1}, yb]*G[{-yp, y1}, x] - (Pi^2*G[{-yp, -yj}, x])/2 - G[{1, 1}, yb]*G[{-yp, -yj}, x] - (Pi^2*G[{-yp, yj}, x])/2 - G[{1, 1}, yb]*G[{-yp, yj}, x] - 4*G[{0, 1}, yb]*G[{yp, -y1}, x] + 5*G[{1, 1}, yb]*G[{yp, -y1}, x] - 
  4*G[{0, 1}, yb]*G[{yp, y1}, x] + 5*G[{1, 1}, yb]*G[{yp, y1}, x] + (Pi^2*G[{yp, -yj}, x])/2 + G[{1, 1}, yb]*G[{yp, -yj}, x] + (Pi^2*G[{yp, yj}, x])/2 + G[{1, 1}, yb]*G[{yp, yj}, x] - 4*G[{0, 1}, yb]*G[{-yr, -y1}, x] + 5*G[{1, 1}, yb]*G[{-yr, -y1}, x] - 4*G[{0, 1}, yb]*G[{-yr, y1}, x] + 
  5*G[{1, 1}, yb]*G[{-yr, y1}, x] + (Pi^2*G[{-yr, yj}, x])/2 + G[{1, 1}, yb]*G[{-yr, yj}, x] - Pi^2*G[{-yr, -yp}, x] - 6*G[{-1, 0}, y]*G[{-yr, -yp}, x] + G[{0, 0}, y]*G[{-yr, -yp}, x] + 2*G[{0, 1}, yb]*G[{-yr, -yp}, x] - 2*G[{1, 0}, y]*G[{-yr, -yp}, x] - 6*G[{1, 1}, yb]*G[{-yr, -yp}, x] - 
  (2*Pi^2*G[{-yr, yp}, x])/3 - 6*G[{-1, 0}, y]*G[{-yr, yp}, x] + 4*G[{0, 0}, y]*G[{-yr, yp}, x] + G[{0, 1}, yb]*G[{-yr, yp}, x] - 2*G[{1, 0}, y]*G[{-yr, yp}, x] - 5*G[{1, 1}, yb]*G[{-yr, yp}, x] - (Pi^2*G[{-yr, -yr}, x])/3 + G[{0}, y]*G[{1}, y]*G[{-yr, -yr}, x] - 
  G[{0}, y]*G[{1}, yb]*G[{-yr, -yr}, x] - G[{0, 0}, y]*G[{-yr, -yr}, x] - G[{0, 1}, y]*G[{-yr, -yr}, x] - G[{0, 1}, yb]*G[{-yr, -yr}, x] + 4*G[{0}, y]*G[{1}, y]*G[{-yr, -yw}, x] - 4*G[{0}, y]*G[{1}, yb]*G[{-yr, -yw}, x] - 4*G[{0, 1}, y]*G[{-yr, -yw}, x] + 4*G[{0, 1}, yb]*G[{-yr, -yw}, x] + 
  3*G[{0}, y]*G[{1}, y]*G[{-yr, yw}, x] - 3*G[{0}, y]*G[{1}, yb]*G[{-yr, yw}, x] - 3*G[{0, 1}, y]*G[{-yr, yw}, x] + 3*G[{0, 1}, yb]*G[{-yr, yw}, x] + 4*G[{0, 1}, yb]*G[{yr, -y1}, x] - 5*G[{1, 1}, yb]*G[{yr, -y1}, x] + 4*G[{0, 1}, yb]*G[{yr, y1}, x] - 5*G[{1, 1}, yb]*G[{yr, y1}, x] - 
  (Pi^2*G[{yr, -yj}, x])/2 - G[{1, 1}, yb]*G[{yr, -yj}, x] + (2*Pi^2*G[{yr, -yp}, x])/3 + 6*G[{-1, 0}, y]*G[{yr, -yp}, x] - 4*G[{0, 0}, y]*G[{yr, -yp}, x] - G[{0, 1}, yb]*G[{yr, -yp}, x] + 2*G[{1, 0}, y]*G[{yr, -yp}, x] + 5*G[{1, 1}, yb]*G[{yr, -yp}, x] + Pi^2*G[{yr, yp}, x] + 
  6*G[{-1, 0}, y]*G[{yr, yp}, x] - G[{0, 0}, y]*G[{yr, yp}, x] - 2*G[{0, 1}, yb]*G[{yr, yp}, x] + 2*G[{1, 0}, y]*G[{yr, yp}, x] + 6*G[{1, 1}, yb]*G[{yr, yp}, x] + (Pi^2*G[{yr, yr}, x])/3 - G[{0}, y]*G[{1}, y]*G[{yr, yr}, x] + G[{0}, y]*G[{1}, yb]*G[{yr, yr}, x] + G[{0, 0}, y]*G[{yr, yr}, x] + 
  G[{0, 1}, y]*G[{yr, yr}, x] + G[{0, 1}, yb]*G[{yr, yr}, x] - 3*G[{0}, y]*G[{1}, y]*G[{yr, -yw}, x] + 3*G[{0}, y]*G[{1}, yb]*G[{yr, -yw}, x] + 3*G[{0, 1}, y]*G[{yr, -yw}, x] - 3*G[{0, 1}, yb]*G[{yr, -yw}, x] - 4*G[{0}, y]*G[{1}, y]*G[{yr, yw}, x] + 4*G[{0}, y]*G[{1}, yb]*G[{yr, yw}, x] + 
  4*G[{0, 1}, y]*G[{yr, yw}, x] - 4*G[{0, 1}, yb]*G[{yr, yw}, x] + 4*G[{0, 1}, yb]*G[{-yw, -y1}, x] - 5*G[{1, 1}, yb]*G[{-yw, -y1}, x] + 4*G[{0, 1}, yb]*G[{-yw, y1}, x] - 5*G[{1, 1}, yb]*G[{-yw, y1}, x] - (Pi^2*G[{-yw, -yj}, x])/2 - G[{1, 1}, yb]*G[{-yw, -yj}, x] + (Pi^2*G[{-yw, -yp}, x])/3 - 
  6*G[{-1, 0}, y]*G[{-yw, -yp}, x] + 4*G[{0, 0}, y]*G[{-yw, -yp}, x] - G[{0, 1}, yb]*G[{-yw, -yp}, x] - 2*G[{1, 0}, y]*G[{-yw, -yp}, x] + 5*G[{1, 1}, yb]*G[{-yw, -yp}, x] + (2*Pi^2*G[{-yw, yp}, x])/3 - 6*G[{-1, 0}, y]*G[{-yw, yp}, x] + 7*G[{0, 0}, y]*G[{-yw, yp}, x] - 2*G[{0, 1}, yb]*G[{-yw, yp}, x] - 
  2*G[{1, 0}, y]*G[{-yw, yp}, x] + 6*G[{1, 1}, yb]*G[{-yw, yp}, x] - (4*Pi^2*G[{-yw, -yr}, x])/3 + 4*G[{0}, y]*G[{1}, y]*G[{-yw, -yr}, x] - 4*G[{0}, y]*G[{1}, yb]*G[{-yw, -yr}, x] - 4*G[{0, 0}, y]*G[{-yw, -yr}, x] - 4*G[{0, 1}, y]*G[{-yw, -yr}, x] - 4*G[{0, 1}, yb]*G[{-yw, -yr}, x] - 
  Pi^2*G[{-yw, yr}, x] + 3*G[{0}, y]*G[{1}, y]*G[{-yw, yr}, x] - 3*G[{0}, y]*G[{1}, yb]*G[{-yw, yr}, x] - 3*G[{0, 0}, y]*G[{-yw, yr}, x] - 3*G[{0, 1}, y]*G[{-yw, yr}, x] - 3*G[{0, 1}, yb]*G[{-yw, yr}, x] + G[{0}, y]*G[{1}, y]*G[{-yw, -yw}, x] - G[{0}, y]*G[{1}, yb]*G[{-yw, -yw}, x] - 
  G[{0, 1}, y]*G[{-yw, -yw}, x] + G[{0, 1}, yb]*G[{-yw, -yw}, x] - 4*G[{0, 1}, yb]*G[{yw, -y1}, x] + 5*G[{1, 1}, yb]*G[{yw, -y1}, x] - 4*G[{0, 1}, yb]*G[{yw, y1}, x] + 5*G[{1, 1}, yb]*G[{yw, y1}, x] + (Pi^2*G[{yw, yj}, x])/2 + G[{1, 1}, yb]*G[{yw, yj}, x] - (2*Pi^2*G[{yw, -yp}, x])/3 + 
  6*G[{-1, 0}, y]*G[{yw, -yp}, x] - 7*G[{0, 0}, y]*G[{yw, -yp}, x] + 2*G[{0, 1}, yb]*G[{yw, -yp}, x] + 2*G[{1, 0}, y]*G[{yw, -yp}, x] - 6*G[{1, 1}, yb]*G[{yw, -yp}, x] - (Pi^2*G[{yw, yp}, x])/3 + 6*G[{-1, 0}, y]*G[{yw, yp}, x] - 4*G[{0, 0}, y]*G[{yw, yp}, x] + G[{0, 1}, yb]*G[{yw, yp}, x] + 
  2*G[{1, 0}, y]*G[{yw, yp}, x] - 5*G[{1, 1}, yb]*G[{yw, yp}, x] + Pi^2*G[{yw, -yr}, x] - 3*G[{0}, y]*G[{1}, y]*G[{yw, -yr}, x] + 3*G[{0}, y]*G[{1}, yb]*G[{yw, -yr}, x] + 3*G[{0, 0}, y]*G[{yw, -yr}, x] + 3*G[{0, 1}, y]*G[{yw, -yr}, x] + 3*G[{0, 1}, yb]*G[{yw, -yr}, x] + (4*Pi^2*G[{yw, yr}, x])/3 - 
  4*G[{0}, y]*G[{1}, y]*G[{yw, yr}, x] + 4*G[{0}, y]*G[{1}, yb]*G[{yw, yr}, x] + 4*G[{0, 0}, y]*G[{yw, yr}, x] + 4*G[{0, 1}, y]*G[{yw, yr}, x] + 4*G[{0, 1}, yb]*G[{yw, yr}, x] - G[{0}, y]*G[{1}, y]*G[{yw, yw}, x] + G[{0}, y]*G[{1}, yb]*G[{yw, yw}, x] + G[{0, 1}, y]*G[{yw, yw}, x] - 
  G[{0, 1}, yb]*G[{yw, yw}, x] + 18*G[{-yp}, x]*G[{0, -1, 0}, y] - 18*G[{yp}, x]*G[{0, -1, 0}, y] + 6*G[{-yr}, x]*G[{0, -1, 0}, y] - 6*G[{yr}, x]*G[{0, -1, 0}, y] - 9*G[{-yp}, x]*G[{0, 0, 0}, y] + 9*G[{yp}, x]*G[{0, 0, 0}, y] - 8*G[{-yr}, x]*G[{0, 0, 0}, y] + 8*G[{yr}, x]*G[{0, 0, 0}, y] - 
  G[{-yw}, x]*G[{0, 0, 0}, y] + G[{yw}, x]*G[{0, 0, 0}, y] - 3*G[{-yr}, x]*G[{0, 0, 1}, y] + 3*G[{yr}, x]*G[{0, 0, 1}, y] - 3*G[{-yw}, x]*G[{0, 0, 1}, y] + 3*G[{yw}, x]*G[{0, 0, 1}, y] + 4*G[{-yp}, x]*G[{0, 0, 1}, yb] - 4*G[{yp}, x]*G[{0, 0, 1}, yb] - 4*G[{-yr}, x]*G[{0, 0, 1}, yb] + 
  4*G[{yr}, x]*G[{0, 0, 1}, yb] + 4*G[{-yw}, x]*G[{0, 0, 1}, yb] - 4*G[{yw}, x]*G[{0, 0, 1}, yb] + 6*G[{-yp}, x]*G[{0, 1, 0}, y] - 6*G[{yp}, x]*G[{0, 1, 0}, y] + 2*G[{-yr}, x]*G[{0, 1, 0}, y] - 2*G[{yr}, x]*G[{0, 1, 0}, y] + 4*G[{-yr}, x]*G[{0, 1, 1}, y] - 4*G[{yr}, x]*G[{0, 1, 1}, y] + 
  4*G[{-yw}, x]*G[{0, 1, 1}, y] - 4*G[{yw}, x]*G[{0, 1, 1}, y] - 5*G[{-yp}, x]*G[{0, 1, 1}, yb] + 5*G[{yp}, x]*G[{0, 1, 1}, yb] + 5*G[{-yr}, x]*G[{0, 1, 1}, yb] - 5*G[{yr}, x]*G[{0, 1, 1}, yb] - 5*G[{-yw}, x]*G[{0, 1, 1}, yb] + 5*G[{yw}, x]*G[{0, 1, 1}, yb] + G[{-yr}, x]*G[{0, 1, y}, y] - 
  G[{yr}, x]*G[{0, 1, y}, y] + G[{-yw}, x]*G[{0, 1, y}, y] - G[{yw}, x]*G[{0, 1, y}, y] + G[{-yr}, x]*G[{0, y, 1}, y] - G[{yr}, x]*G[{0, y, 1}, y] + G[{-yw}, x]*G[{0, y, 1}, y] - G[{yw}, x]*G[{0, y, 1}, y] - 6*G[{-yp}, x]*G[{1, 0, 0}, y] + 6*G[{yp}, x]*G[{1, 0, 0}, y] + 4*G[{-yr}, x]*G[{1, 0, 0}, y] - 
  4*G[{yr}, x]*G[{1, 0, 0}, y] - 2*G[{-yw}, x]*G[{1, 0, 0}, y] + 2*G[{yw}, x]*G[{1, 0, 0}, y] - 2*G[{-yj}, x]*G[{1, 0, 1}, yb] + 2*G[{yj}, x]*G[{1, 0, 1}, yb] - 4*G[{-yp}, x]*G[{1, 0, 1}, yb] + 4*G[{yp}, x]*G[{1, 0, 1}, yb] - (G[{-yr}, x]*G[{1, 0, 1}, yb])/2 + (G[{yr}, x]*G[{1, 0, 1}, yb])/2 + 
  (G[{-yw}, x]*G[{1, 0, 1}, yb])/2 - (G[{yw}, x]*G[{1, 0, 1}, yb])/2 + 6*G[{-yj}, x]*G[{1, 1, 1}, yb] - 6*G[{yj}, x]*G[{1, 1, 1}, yb] + 6*G[{-yp}, x]*G[{1, 1, 1}, yb] - 6*G[{yp}, x]*G[{1, 1, 1}, yb] - G[{-yp}, x]*G[{2, 1, 1}, yb] + G[{yp}, x]*G[{2, 1, 1}, yb] + (G[{-yr}, x]*G[{2, 1, 1}, yb])/2 - 
  (G[{yr}, x]*G[{2, 1, 1}, yb])/2 - (G[{-yw}, x]*G[{2, 1, 1}, yb])/2 + (G[{yw}, x]*G[{2, 1, 1}, yb])/2 - (5*G[{-yr}, x]*G[{y^(-1), 0, 1}, 1])/2 + (5*G[{yr}, x]*G[{y^(-1), 0, 1}, 1])/2 + (G[{-yw}, x]*G[{y^(-1), 0, 1}, 1])/2 - (G[{yw}, x]*G[{y^(-1), 0, 1}, 1])/2 + 3*G[{-yr}, x]*G[{y^(-1), 0, 1}, y] - 
  3*G[{yr}, x]*G[{y^(-1), 0, 1}, y] + 3*G[{-yw}, x]*G[{y^(-1), 0, 1}, y] - 3*G[{yw}, x]*G[{y^(-1), 0, 1}, y] - (G[{-yr}, x]*G[{y^(-1), 0, 1}, yb])/2 + (G[{yr}, x]*G[{y^(-1), 0, 1}, yb])/2 - (7*G[{-yw}, x]*G[{y^(-1), 0, 1}, yb])/2 + (7*G[{yw}, x]*G[{y^(-1), 0, 1}, yb])/2 - 
  (5*G[{-yr}, x]*G[{y, 0, 1}, 1])/2 + (5*G[{yr}, x]*G[{y, 0, 1}, 1])/2 + (G[{-yw}, x]*G[{y, 0, 1}, 1])/2 - (G[{yw}, x]*G[{y, 0, 1}, 1])/2 + (7*G[{-yr}, x]*G[{y, 0, 1}, yb])/2 - (7*G[{yr}, x]*G[{y, 0, 1}, yb])/2 + (G[{-yw}, x]*G[{y, 0, 1}, yb])/2 - (G[{yw}, x]*G[{y, 0, 1}, yb])/2 + 
  2*G[{1}, yb]*G[{-yj, -yp, -y1}, x] + 2*G[{1}, yb]*G[{-yj, -yp, y1}, x] + 4*G[{1}, yb]*G[{-yj, -yp, -yp}, x] + 4*G[{1}, yb]*G[{-yj, -yp, yp}, x] + 2*G[{1}, yb]*G[{-yj, yp, -y1}, x] + 2*G[{1}, yb]*G[{-yj, yp, y1}, x] + 4*G[{1}, yb]*G[{-yj, yp, -yp}, x] + 4*G[{1}, yb]*G[{-yj, yp, yp}, x] - 
  2*G[{1}, yb]*G[{yj, -yp, -y1}, x] - 2*G[{1}, yb]*G[{yj, -yp, y1}, x] - 4*G[{1}, yb]*G[{yj, -yp, -yp}, x] - 4*G[{1}, yb]*G[{yj, -yp, yp}, x] - 2*G[{1}, yb]*G[{yj, yp, -y1}, x] - 2*G[{1}, yb]*G[{yj, yp, y1}, x] - 4*G[{1}, yb]*G[{yj, yp, -yp}, x] - 4*G[{1}, yb]*G[{yj, yp, yp}, x] + 
  4*G[{1}, yb]*G[{-yp, -y1, -y1}, x] + 4*G[{1}, yb]*G[{-yp, -y1, y1}, x] + G[{1}, yb]*G[{-yp, -y1, -yp}, x] + G[{1}, yb]*G[{-yp, -y1, yp}, x] + 4*G[{1}, yb]*G[{-yp, y1, -y1}, x] + 4*G[{1}, yb]*G[{-yp, y1, y1}, x] + G[{1}, yb]*G[{-yp, y1, -yp}, x] + G[{1}, yb]*G[{-yp, y1, yp}, x] + 
  G[{1}, yb]*G[{-yp, -yj, -yp}, x] + G[{1}, yb]*G[{-yp, -yj, yp}, x] + G[{1}, yb]*G[{-yp, yj, -yp}, x] + G[{1}, yb]*G[{-yp, yj, yp}, x] - 4*G[{1}, yb]*G[{yp, -y1, -y1}, x] - 4*G[{1}, yb]*G[{yp, -y1, y1}, x] - G[{1}, yb]*G[{yp, -y1, -yp}, x] - G[{1}, yb]*G[{yp, -y1, yp}, x] - 
  4*G[{1}, yb]*G[{yp, y1, -y1}, x] - 4*G[{1}, yb]*G[{yp, y1, y1}, x] - G[{1}, yb]*G[{yp, y1, -yp}, x] - G[{1}, yb]*G[{yp, y1, yp}, x] - G[{1}, yb]*G[{yp, -yj, -yp}, x] - G[{1}, yb]*G[{yp, -yj, yp}, x] - G[{1}, yb]*G[{yp, yj, -yp}, x] - G[{1}, yb]*G[{yp, yj, yp}, x] - 
  4*G[{1}, yb]*G[{-yr, -y1, -y1}, x] - 4*G[{1}, yb]*G[{-yr, -y1, y1}, x] - G[{1}, yb]*G[{-yr, -y1, -yp}, x] - G[{1}, yb]*G[{-yr, -y1, yp}, x] - 4*G[{1}, yb]*G[{-yr, y1, -y1}, x] - 4*G[{1}, yb]*G[{-yr, y1, y1}, x] - G[{1}, yb]*G[{-yr, y1, -yp}, x] - G[{1}, yb]*G[{-yr, y1, yp}, x] - 
  G[{1}, yb]*G[{-yr, yj, -yp}, x] - G[{1}, yb]*G[{-yr, yj, yp}, x] + 2*G[{1}, yb]*G[{-yr, -yp, -y1}, x] + 2*G[{1}, yb]*G[{-yr, -yp, y1}, x] + 4*G[{1}, yb]*G[{-yr, -yp, -yp}, x] + 4*G[{1}, yb]*G[{-yr, -yp, yp}, x] + G[{1}, yb]*G[{-yr, yp, -y1}, x] + G[{1}, yb]*G[{-yr, yp, y1}, x] + 
  4*G[{1}, yb]*G[{-yr, yp, -yp}, x] + 4*G[{1}, yb]*G[{-yr, yp, yp}, x] - G[{1}, yb]*G[{-yr, -yr, -y1}, x] - G[{1}, yb]*G[{-yr, -yr, y1}, x] + G[{0}, y]*G[{-yr, -yr, -yp}, x] + G[{1}, yb]*G[{-yr, -yr, -yp}, x] + G[{0}, y]*G[{-yr, -yr, yp}, x] + G[{1}, yb]*G[{-yr, -yr, yp}, x] + 
  4*G[{1}, yb]*G[{-yr, -yw, -y1}, x] + 4*G[{1}, yb]*G[{-yr, -yw, y1}, x] + 4*G[{0}, y]*G[{-yr, -yw, -yp}, x] - 4*G[{1}, yb]*G[{-yr, -yw, -yp}, x] + 4*G[{0}, y]*G[{-yr, -yw, yp}, x] - 4*G[{1}, yb]*G[{-yr, -yw, yp}, x] + 3*G[{1}, yb]*G[{-yr, yw, -y1}, x] + 3*G[{1}, yb]*G[{-yr, yw, y1}, x] + 
  3*G[{0}, y]*G[{-yr, yw, -yp}, x] - 3*G[{1}, yb]*G[{-yr, yw, -yp}, x] + 3*G[{0}, y]*G[{-yr, yw, yp}, x] - 3*G[{1}, yb]*G[{-yr, yw, yp}, x] + 4*G[{1}, yb]*G[{yr, -y1, -y1}, x] + 4*G[{1}, yb]*G[{yr, -y1, y1}, x] + G[{1}, yb]*G[{yr, -y1, -yp}, x] + G[{1}, yb]*G[{yr, -y1, yp}, x] + 
  4*G[{1}, yb]*G[{yr, y1, -y1}, x] + 4*G[{1}, yb]*G[{yr, y1, y1}, x] + G[{1}, yb]*G[{yr, y1, -yp}, x] + G[{1}, yb]*G[{yr, y1, yp}, x] + G[{1}, yb]*G[{yr, -yj, -yp}, x] + G[{1}, yb]*G[{yr, -yj, yp}, x] - G[{1}, yb]*G[{yr, -yp, -y1}, x] - G[{1}, yb]*G[{yr, -yp, y1}, x] - 
  4*G[{1}, yb]*G[{yr, -yp, -yp}, x] - 4*G[{1}, yb]*G[{yr, -yp, yp}, x] - 2*G[{1}, yb]*G[{yr, yp, -y1}, x] - 2*G[{1}, yb]*G[{yr, yp, y1}, x] - 4*G[{1}, yb]*G[{yr, yp, -yp}, x] - 4*G[{1}, yb]*G[{yr, yp, yp}, x] + G[{1}, yb]*G[{yr, yr, -y1}, x] + G[{1}, yb]*G[{yr, yr, y1}, x] - 
  G[{0}, y]*G[{yr, yr, -yp}, x] - G[{1}, yb]*G[{yr, yr, -yp}, x] - G[{0}, y]*G[{yr, yr, yp}, x] - G[{1}, yb]*G[{yr, yr, yp}, x] - 3*G[{1}, yb]*G[{yr, -yw, -y1}, x] - 3*G[{1}, yb]*G[{yr, -yw, y1}, x] - 3*G[{0}, y]*G[{yr, -yw, -yp}, x] + 3*G[{1}, yb]*G[{yr, -yw, -yp}, x] - 
  3*G[{0}, y]*G[{yr, -yw, yp}, x] + 3*G[{1}, yb]*G[{yr, -yw, yp}, x] - 4*G[{1}, yb]*G[{yr, yw, -y1}, x] - 4*G[{1}, yb]*G[{yr, yw, y1}, x] - 4*G[{0}, y]*G[{yr, yw, -yp}, x] + 4*G[{1}, yb]*G[{yr, yw, -yp}, x] - 4*G[{0}, y]*G[{yr, yw, yp}, x] + 4*G[{1}, yb]*G[{yr, yw, yp}, x] + 
  4*G[{1}, yb]*G[{-yw, -y1, -y1}, x] + 4*G[{1}, yb]*G[{-yw, -y1, y1}, x] + G[{1}, yb]*G[{-yw, -y1, -yp}, x] + G[{1}, yb]*G[{-yw, -y1, yp}, x] + 4*G[{1}, yb]*G[{-yw, y1, -y1}, x] + 4*G[{1}, yb]*G[{-yw, y1, y1}, x] + G[{1}, yb]*G[{-yw, y1, -yp}, x] + G[{1}, yb]*G[{-yw, y1, yp}, x] + 
  G[{1}, yb]*G[{-yw, -yj, -yp}, x] + G[{1}, yb]*G[{-yw, -yj, yp}, x] - G[{1}, yb]*G[{-yw, -yp, -y1}, x] - G[{1}, yb]*G[{-yw, -yp, y1}, x] - 4*G[{1}, yb]*G[{-yw, -yp, -yp}, x] - 4*G[{1}, yb]*G[{-yw, -yp, yp}, x] - 2*G[{1}, yb]*G[{-yw, yp, -y1}, x] - 2*G[{1}, yb]*G[{-yw, yp, y1}, x] - 
  4*G[{1}, yb]*G[{-yw, yp, -yp}, x] - 4*G[{1}, yb]*G[{-yw, yp, yp}, x] - 4*G[{1}, yb]*G[{-yw, -yr, -y1}, x] - 4*G[{1}, yb]*G[{-yw, -yr, y1}, x] + 4*G[{0}, y]*G[{-yw, -yr, -yp}, x] + 4*G[{1}, yb]*G[{-yw, -yr, -yp}, x] + 4*G[{0}, y]*G[{-yw, -yr, yp}, x] + 4*G[{1}, yb]*G[{-yw, -yr, yp}, x] - 
  3*G[{1}, yb]*G[{-yw, yr, -y1}, x] - 3*G[{1}, yb]*G[{-yw, yr, y1}, x] + 3*G[{0}, y]*G[{-yw, yr, -yp}, x] + 3*G[{1}, yb]*G[{-yw, yr, -yp}, x] + 3*G[{0}, y]*G[{-yw, yr, yp}, x] + 3*G[{1}, yb]*G[{-yw, yr, yp}, x] + G[{1}, yb]*G[{-yw, -yw, -y1}, x] + G[{1}, yb]*G[{-yw, -yw, y1}, x] + 
  G[{0}, y]*G[{-yw, -yw, -yp}, x] - G[{1}, yb]*G[{-yw, -yw, -yp}, x] + G[{0}, y]*G[{-yw, -yw, yp}, x] - G[{1}, yb]*G[{-yw, -yw, yp}, x] - 4*G[{1}, yb]*G[{yw, -y1, -y1}, x] - 4*G[{1}, yb]*G[{yw, -y1, y1}, x] - G[{1}, yb]*G[{yw, -y1, -yp}, x] - G[{1}, yb]*G[{yw, -y1, yp}, x] - 
  4*G[{1}, yb]*G[{yw, y1, -y1}, x] - 4*G[{1}, yb]*G[{yw, y1, y1}, x] - G[{1}, yb]*G[{yw, y1, -yp}, x] - G[{1}, yb]*G[{yw, y1, yp}, x] - G[{1}, yb]*G[{yw, yj, -yp}, x] - G[{1}, yb]*G[{yw, yj, yp}, x] + 2*G[{1}, yb]*G[{yw, -yp, -y1}, x] + 2*G[{1}, yb]*G[{yw, -yp, y1}, x] + 
  4*G[{1}, yb]*G[{yw, -yp, -yp}, x] + 4*G[{1}, yb]*G[{yw, -yp, yp}, x] + G[{1}, yb]*G[{yw, yp, -y1}, x] + G[{1}, yb]*G[{yw, yp, y1}, x] + 4*G[{1}, yb]*G[{yw, yp, -yp}, x] + 4*G[{1}, yb]*G[{yw, yp, yp}, x] + 3*G[{1}, yb]*G[{yw, -yr, -y1}, x] + 3*G[{1}, yb]*G[{yw, -yr, y1}, x] - 
  3*G[{0}, y]*G[{yw, -yr, -yp}, x] - 3*G[{1}, yb]*G[{yw, -yr, -yp}, x] - 3*G[{0}, y]*G[{yw, -yr, yp}, x] - 3*G[{1}, yb]*G[{yw, -yr, yp}, x] + 4*G[{1}, yb]*G[{yw, yr, -y1}, x] + 4*G[{1}, yb]*G[{yw, yr, y1}, x] - 4*G[{0}, y]*G[{yw, yr, -yp}, x] - 4*G[{1}, yb]*G[{yw, yr, -yp}, x] - 
  4*G[{0}, y]*G[{yw, yr, yp}, x] - 4*G[{1}, yb]*G[{yw, yr, yp}, x] - G[{1}, yb]*G[{yw, yw, -y1}, x] - G[{1}, yb]*G[{yw, yw, y1}, x] - G[{0}, y]*G[{yw, yw, -yp}, x] + G[{1}, yb]*G[{yw, yw, -yp}, x] - G[{0}, y]*G[{yw, yw, yp}, x] + G[{1}, yb]*G[{yw, yw, yp}, x] - 2*G[{-yj, -yp, -y1, -yp}, x] - 
  2*G[{-yj, -yp, -y1, yp}, x] - 2*G[{-yj, -yp, y1, -yp}, x] - 2*G[{-yj, -yp, y1, yp}, x] - 4*G[{-yj, -yp, -yp, -yp}, x] - 4*G[{-yj, -yp, -yp, yp}, x] - 4*G[{-yj, -yp, yp, -yp}, x] - 4*G[{-yj, -yp, yp, yp}, x] - 2*G[{-yj, yp, -y1, -yp}, x] - 2*G[{-yj, yp, -y1, yp}, x] - 2*G[{-yj, yp, y1, -yp}, x] - 
  2*G[{-yj, yp, y1, yp}, x] - 4*G[{-yj, yp, -yp, -yp}, x] - 4*G[{-yj, yp, -yp, yp}, x] - 4*G[{-yj, yp, yp, -yp}, x] - 4*G[{-yj, yp, yp, yp}, x] + 2*G[{yj, -yp, -y1, -yp}, x] + 2*G[{yj, -yp, -y1, yp}, x] + 2*G[{yj, -yp, y1, -yp}, x] + 2*G[{yj, -yp, y1, yp}, x] + 4*G[{yj, -yp, -yp, -yp}, x] + 
  4*G[{yj, -yp, -yp, yp}, x] + 4*G[{yj, -yp, yp, -yp}, x] + 4*G[{yj, -yp, yp, yp}, x] + 2*G[{yj, yp, -y1, -yp}, x] + 2*G[{yj, yp, -y1, yp}, x] + 2*G[{yj, yp, y1, -yp}, x] + 2*G[{yj, yp, y1, yp}, x] + 4*G[{yj, yp, -yp, -yp}, x] + 4*G[{yj, yp, -yp, yp}, x] + 4*G[{yj, yp, yp, -yp}, x] + 
  4*G[{yj, yp, yp, yp}, x] - 4*G[{-yp, -y1, -y1, -yp}, x] - 4*G[{-yp, -y1, -y1, yp}, x] - 4*G[{-yp, -y1, y1, -yp}, x] - 4*G[{-yp, -y1, y1, yp}, x] - G[{-yp, -y1, -yp, -yp}, x] - G[{-yp, -y1, -yp, yp}, x] - G[{-yp, -y1, yp, -yp}, x] - G[{-yp, -y1, yp, yp}, x] - 4*G[{-yp, y1, -y1, -yp}, x] - 
  4*G[{-yp, y1, -y1, yp}, x] - 4*G[{-yp, y1, y1, -yp}, x] - 4*G[{-yp, y1, y1, yp}, x] - G[{-yp, y1, -yp, -yp}, x] - G[{-yp, y1, -yp, yp}, x] - G[{-yp, y1, yp, -yp}, x] - G[{-yp, y1, yp, yp}, x] - G[{-yp, -yj, -yp, -yp}, x] - G[{-yp, -yj, -yp, yp}, x] - G[{-yp, -yj, yp, -yp}, x] - 
  G[{-yp, -yj, yp, yp}, x] - G[{-yp, yj, -yp, -yp}, x] - G[{-yp, yj, -yp, yp}, x] - G[{-yp, yj, yp, -yp}, x] - G[{-yp, yj, yp, yp}, x] + 4*G[{yp, -y1, -y1, -yp}, x] + 4*G[{yp, -y1, -y1, yp}, x] + 4*G[{yp, -y1, y1, -yp}, x] + 4*G[{yp, -y1, y1, yp}, x] + G[{yp, -y1, -yp, -yp}, x] + 
  G[{yp, -y1, -yp, yp}, x] + G[{yp, -y1, yp, -yp}, x] + G[{yp, -y1, yp, yp}, x] + 4*G[{yp, y1, -y1, -yp}, x] + 4*G[{yp, y1, -y1, yp}, x] + 4*G[{yp, y1, y1, -yp}, x] + 4*G[{yp, y1, y1, yp}, x] + G[{yp, y1, -yp, -yp}, x] + G[{yp, y1, -yp, yp}, x] + G[{yp, y1, yp, -yp}, x] + G[{yp, y1, yp, yp}, x] + 
  G[{yp, -yj, -yp, -yp}, x] + G[{yp, -yj, -yp, yp}, x] + G[{yp, -yj, yp, -yp}, x] + G[{yp, -yj, yp, yp}, x] + G[{yp, yj, -yp, -yp}, x] + G[{yp, yj, -yp, yp}, x] + G[{yp, yj, yp, -yp}, x] + G[{yp, yj, yp, yp}, x] + 4*G[{-yr, -y1, -y1, -yp}, x] + 4*G[{-yr, -y1, -y1, yp}, x] + 
  4*G[{-yr, -y1, y1, -yp}, x] + 4*G[{-yr, -y1, y1, yp}, x] + G[{-yr, -y1, -yp, -yp}, x] + G[{-yr, -y1, -yp, yp}, x] + G[{-yr, -y1, yp, -yp}, x] + G[{-yr, -y1, yp, yp}, x] + 4*G[{-yr, y1, -y1, -yp}, x] + 4*G[{-yr, y1, -y1, yp}, x] + 4*G[{-yr, y1, y1, -yp}, x] + 4*G[{-yr, y1, y1, yp}, x] + 
  G[{-yr, y1, -yp, -yp}, x] + G[{-yr, y1, -yp, yp}, x] + G[{-yr, y1, yp, -yp}, x] + G[{-yr, y1, yp, yp}, x] + G[{-yr, yj, -yp, -yp}, x] + G[{-yr, yj, -yp, yp}, x] + G[{-yr, yj, yp, -yp}, x] + G[{-yr, yj, yp, yp}, x] - 2*G[{-yr, -yp, -y1, -yp}, x] - 2*G[{-yr, -yp, -y1, yp}, x] - 
  2*G[{-yr, -yp, y1, -yp}, x] - 2*G[{-yr, -yp, y1, yp}, x] - 4*G[{-yr, -yp, -yp, -yp}, x] - 4*G[{-yr, -yp, -yp, yp}, x] - 4*G[{-yr, -yp, yp, -yp}, x] - 4*G[{-yr, -yp, yp, yp}, x] - G[{-yr, yp, -y1, -yp}, x] - G[{-yr, yp, -y1, yp}, x] - G[{-yr, yp, y1, -yp}, x] - G[{-yr, yp, y1, yp}, x] - 
  4*G[{-yr, yp, -yp, -yp}, x] - 4*G[{-yr, yp, -yp, yp}, x] - 4*G[{-yr, yp, yp, -yp}, x] - 4*G[{-yr, yp, yp, yp}, x] + G[{-yr, -yr, -y1, -yp}, x] + G[{-yr, -yr, -y1, yp}, x] + G[{-yr, -yr, y1, -yp}, x] + G[{-yr, -yr, y1, yp}, x] - G[{-yr, -yr, -yp, -yp}, x] - G[{-yr, -yr, -yp, yp}, x] - 
  G[{-yr, -yr, yp, -yp}, x] - G[{-yr, -yr, yp, yp}, x] - 4*G[{-yr, -yw, -y1, -yp}, x] - 4*G[{-yr, -yw, -y1, yp}, x] - 4*G[{-yr, -yw, y1, -yp}, x] - 4*G[{-yr, -yw, y1, yp}, x] + 4*G[{-yr, -yw, -yp, -yp}, x] + 4*G[{-yr, -yw, -yp, yp}, x] + 4*G[{-yr, -yw, yp, -yp}, x] + 4*G[{-yr, -yw, yp, yp}, x] - 
  3*G[{-yr, yw, -y1, -yp}, x] - 3*G[{-yr, yw, -y1, yp}, x] - 3*G[{-yr, yw, y1, -yp}, x] - 3*G[{-yr, yw, y1, yp}, x] + 3*G[{-yr, yw, -yp, -yp}, x] + 3*G[{-yr, yw, -yp, yp}, x] + 3*G[{-yr, yw, yp, -yp}, x] + 3*G[{-yr, yw, yp, yp}, x] - 4*G[{yr, -y1, -y1, -yp}, x] - 4*G[{yr, -y1, -y1, yp}, x] - 
  4*G[{yr, -y1, y1, -yp}, x] - 4*G[{yr, -y1, y1, yp}, x] - G[{yr, -y1, -yp, -yp}, x] - G[{yr, -y1, -yp, yp}, x] - G[{yr, -y1, yp, -yp}, x] - G[{yr, -y1, yp, yp}, x] - 4*G[{yr, y1, -y1, -yp}, x] - 4*G[{yr, y1, -y1, yp}, x] - 4*G[{yr, y1, y1, -yp}, x] - 4*G[{yr, y1, y1, yp}, x] - 
  G[{yr, y1, -yp, -yp}, x] - G[{yr, y1, -yp, yp}, x] - G[{yr, y1, yp, -yp}, x] - G[{yr, y1, yp, yp}, x] - G[{yr, -yj, -yp, -yp}, x] - G[{yr, -yj, -yp, yp}, x] - G[{yr, -yj, yp, -yp}, x] - G[{yr, -yj, yp, yp}, x] + G[{yr, -yp, -y1, -yp}, x] + G[{yr, -yp, -y1, yp}, x] + G[{yr, -yp, y1, -yp}, x] + 
  G[{yr, -yp, y1, yp}, x] + 4*G[{yr, -yp, -yp, -yp}, x] + 4*G[{yr, -yp, -yp, yp}, x] + 4*G[{yr, -yp, yp, -yp}, x] + 4*G[{yr, -yp, yp, yp}, x] + 2*G[{yr, yp, -y1, -yp}, x] + 2*G[{yr, yp, -y1, yp}, x] + 2*G[{yr, yp, y1, -yp}, x] + 2*G[{yr, yp, y1, yp}, x] + 4*G[{yr, yp, -yp, -yp}, x] + 
  4*G[{yr, yp, -yp, yp}, x] + 4*G[{yr, yp, yp, -yp}, x] + 4*G[{yr, yp, yp, yp}, x] - G[{yr, yr, -y1, -yp}, x] - G[{yr, yr, -y1, yp}, x] - G[{yr, yr, y1, -yp}, x] - G[{yr, yr, y1, yp}, x] + G[{yr, yr, -yp, -yp}, x] + G[{yr, yr, -yp, yp}, x] + G[{yr, yr, yp, -yp}, x] + G[{yr, yr, yp, yp}, x] + 
  3*G[{yr, -yw, -y1, -yp}, x] + 3*G[{yr, -yw, -y1, yp}, x] + 3*G[{yr, -yw, y1, -yp}, x] + 3*G[{yr, -yw, y1, yp}, x] - 3*G[{yr, -yw, -yp, -yp}, x] - 3*G[{yr, -yw, -yp, yp}, x] - 3*G[{yr, -yw, yp, -yp}, x] - 3*G[{yr, -yw, yp, yp}, x] + 4*G[{yr, yw, -y1, -yp}, x] + 4*G[{yr, yw, -y1, yp}, x] + 
  4*G[{yr, yw, y1, -yp}, x] + 4*G[{yr, yw, y1, yp}, x] - 4*G[{yr, yw, -yp, -yp}, x] - 4*G[{yr, yw, -yp, yp}, x] - 4*G[{yr, yw, yp, -yp}, x] - 4*G[{yr, yw, yp, yp}, x] - 4*G[{-yw, -y1, -y1, -yp}, x] - 4*G[{-yw, -y1, -y1, yp}, x] - 4*G[{-yw, -y1, y1, -yp}, x] - 4*G[{-yw, -y1, y1, yp}, x] - 
  G[{-yw, -y1, -yp, -yp}, x] - G[{-yw, -y1, -yp, yp}, x] - G[{-yw, -y1, yp, -yp}, x] - G[{-yw, -y1, yp, yp}, x] - 4*G[{-yw, y1, -y1, -yp}, x] - 4*G[{-yw, y1, -y1, yp}, x] - 4*G[{-yw, y1, y1, -yp}, x] - 4*G[{-yw, y1, y1, yp}, x] - G[{-yw, y1, -yp, -yp}, x] - G[{-yw, y1, -yp, yp}, x] - 
  G[{-yw, y1, yp, -yp}, x] - G[{-yw, y1, yp, yp}, x] - G[{-yw, -yj, -yp, -yp}, x] - G[{-yw, -yj, -yp, yp}, x] - G[{-yw, -yj, yp, -yp}, x] - G[{-yw, -yj, yp, yp}, x] + G[{-yw, -yp, -y1, -yp}, x] + G[{-yw, -yp, -y1, yp}, x] + G[{-yw, -yp, y1, -yp}, x] + G[{-yw, -yp, y1, yp}, x] + 
  4*G[{-yw, -yp, -yp, -yp}, x] + 4*G[{-yw, -yp, -yp, yp}, x] + 4*G[{-yw, -yp, yp, -yp}, x] + 4*G[{-yw, -yp, yp, yp}, x] + 2*G[{-yw, yp, -y1, -yp}, x] + 2*G[{-yw, yp, -y1, yp}, x] + 2*G[{-yw, yp, y1, -yp}, x] + 2*G[{-yw, yp, y1, yp}, x] + 4*G[{-yw, yp, -yp, -yp}, x] + 4*G[{-yw, yp, -yp, yp}, x] + 
  4*G[{-yw, yp, yp, -yp}, x] + 4*G[{-yw, yp, yp, yp}, x] + 4*G[{-yw, -yr, -y1, -yp}, x] + 4*G[{-yw, -yr, -y1, yp}, x] + 4*G[{-yw, -yr, y1, -yp}, x] + 4*G[{-yw, -yr, y1, yp}, x] - 4*G[{-yw, -yr, -yp, -yp}, x] - 4*G[{-yw, -yr, -yp, yp}, x] - 4*G[{-yw, -yr, yp, -yp}, x] - 4*G[{-yw, -yr, yp, yp}, x] + 
  3*G[{-yw, yr, -y1, -yp}, x] + 3*G[{-yw, yr, -y1, yp}, x] + 3*G[{-yw, yr, y1, -yp}, x] + 3*G[{-yw, yr, y1, yp}, x] - 3*G[{-yw, yr, -yp, -yp}, x] - 3*G[{-yw, yr, -yp, yp}, x] - 3*G[{-yw, yr, yp, -yp}, x] - 3*G[{-yw, yr, yp, yp}, x] - G[{-yw, -yw, -y1, -yp}, x] - G[{-yw, -yw, -y1, yp}, x] - 
  G[{-yw, -yw, y1, -yp}, x] - G[{-yw, -yw, y1, yp}, x] + G[{-yw, -yw, -yp, -yp}, x] + G[{-yw, -yw, -yp, yp}, x] + G[{-yw, -yw, yp, -yp}, x] + G[{-yw, -yw, yp, yp}, x] + 4*G[{yw, -y1, -y1, -yp}, x] + 4*G[{yw, -y1, -y1, yp}, x] + 4*G[{yw, -y1, y1, -yp}, x] + 4*G[{yw, -y1, y1, yp}, x] + 
  G[{yw, -y1, -yp, -yp}, x] + G[{yw, -y1, -yp, yp}, x] + G[{yw, -y1, yp, -yp}, x] + G[{yw, -y1, yp, yp}, x] + 4*G[{yw, y1, -y1, -yp}, x] + 4*G[{yw, y1, -y1, yp}, x] + 4*G[{yw, y1, y1, -yp}, x] + 4*G[{yw, y1, y1, yp}, x] + G[{yw, y1, -yp, -yp}, x] + G[{yw, y1, -yp, yp}, x] + G[{yw, y1, yp, -yp}, x] + 
  G[{yw, y1, yp, yp}, x] + G[{yw, yj, -yp, -yp}, x] + G[{yw, yj, -yp, yp}, x] + G[{yw, yj, yp, -yp}, x] + G[{yw, yj, yp, yp}, x] - 2*G[{yw, -yp, -y1, -yp}, x] - 2*G[{yw, -yp, -y1, yp}, x] - 2*G[{yw, -yp, y1, -yp}, x] - 2*G[{yw, -yp, y1, yp}, x] - 4*G[{yw, -yp, -yp, -yp}, x] - 
  4*G[{yw, -yp, -yp, yp}, x] - 4*G[{yw, -yp, yp, -yp}, x] - 4*G[{yw, -yp, yp, yp}, x] - G[{yw, yp, -y1, -yp}, x] - G[{yw, yp, -y1, yp}, x] - G[{yw, yp, y1, -yp}, x] - G[{yw, yp, y1, yp}, x] - 4*G[{yw, yp, -yp, -yp}, x] - 4*G[{yw, yp, -yp, yp}, x] - 4*G[{yw, yp, yp, -yp}, x] - 
  4*G[{yw, yp, yp, yp}, x] - 3*G[{yw, -yr, -y1, -yp}, x] - 3*G[{yw, -yr, -y1, yp}, x] - 3*G[{yw, -yr, y1, -yp}, x] - 3*G[{yw, -yr, y1, yp}, x] + 3*G[{yw, -yr, -yp, -yp}, x] + 3*G[{yw, -yr, -yp, yp}, x] + 3*G[{yw, -yr, yp, -yp}, x] + 3*G[{yw, -yr, yp, yp}, x] - 4*G[{yw, yr, -y1, -yp}, x] - 
  4*G[{yw, yr, -y1, yp}, x] - 4*G[{yw, yr, y1, -yp}, x] - 4*G[{yw, yr, y1, yp}, x] + 4*G[{yw, yr, -yp, -yp}, x] + 4*G[{yw, yr, -yp, yp}, x] + 4*G[{yw, yr, yp, -yp}, x] + 4*G[{yw, yr, yp, yp}, x] + G[{yw, yw, -y1, -yp}, x] + G[{yw, yw, -y1, yp}, x] + G[{yw, yw, y1, -yp}, x] + G[{yw, yw, y1, yp}, x] - 
  G[{yw, yw, -yp, -yp}, x] - G[{yw, yw, -yp, yp}, x] - G[{yw, yw, yp, -yp}, x] - G[{yw, yw, yp, yp}, x] - (Pi^2*G[{-yp}, x]*Log[2])/2 + (Pi^2*G[{yp}, x]*Log[2])/2 + (Pi^2*G[{-yr}, x]*Log[2])/4 - (Pi^2*G[{yr}, x]*Log[2])/4 - (Pi^2*G[{-yw}, x]*Log[2])/4 + (Pi^2*G[{yw}, x]*Log[2])/4 - 
  7*G[{-yj}, x]*Zeta[3] + 7*G[{yj}, x]*Zeta[3] + (25*G[{-yp}, x]*Zeta[3])/4 - (25*G[{yp}, x]*Zeta[3])/4 - (61*G[{-yr}, x]*Zeta[3])/8 + (61*G[{yr}, x]*Zeta[3])/8 + (5*G[{-yw}, x]*Zeta[3])/8 - (5*G[{yw}, x]*Zeta[3])/8};
Subscript[F,20]={0, -G[{0}, y]/4, (5*Pi^2)/24 - G[{0}, y]*(G[{1}, y] - G[{1}, yb] + G[{-yp}, x] + G[{yp}, x]) + (3*G[{-1, 0}, y])/2 - G[{0, 0}, y]/2 + G[{0, 1}, y] + G[{1, 0}, y]/2, -(Pi^2*G[{-1}, y])/4 + (13*Pi^2*G[{1}, y])/12 - (5*Pi^2*G[{1}, yb])/6 - Pi^2*G[{y^(-1)}, y] + (2*Pi^2*G[{y^(-1)}, yb])/3 + 
  (Pi^2*G[{-yp}, x])/6 + (Pi^2*G[{yp}, x])/6 + (2*Pi^2*G[{-yr}, x])/3 + (2*Pi^2*G[{yr}, x])/3 + 6*G[{1}, y]*G[{-1, 0}, y] - 6*G[{1}, yb]*G[{-1, 0}, y] + 6*G[{-yp}, x]*G[{-1, 0}, y] + 6*G[{yp}, x]*G[{-1, 0}, y] - G[{1}, y]*G[{0, 0}, y] + 2*G[{1}, yb]*G[{0, 0}, y] - 3*G[{y^(-1)}, y]*G[{0, 0}, y] + 
  2*G[{y^(-1)}, yb]*G[{0, 0}, y] - 4*G[{-yp}, x]*G[{0, 0}, y] - 4*G[{yp}, x]*G[{0, 0}, y] + 2*G[{-yr}, x]*G[{0, 0}, y] + 2*G[{yr}, x]*G[{0, 0}, y] + 5*G[{1}, y]*G[{0, 1}, y] - 4*G[{1}, yb]*G[{0, 1}, y] - 3*G[{y^(-1)}, y]*G[{0, 1}, y] + 2*G[{y^(-1)}, yb]*G[{0, 1}, y] - G[{y}, 1]*G[{0, 1}, y] + 
  2*G[{y}, yb]*G[{0, 1}, y] + 2*G[{-yr}, x]*G[{0, 1}, y] + 2*G[{yr}, x]*G[{0, 1}, y] + 2*G[{-yw}, x]*G[{0, 1}, y] + 2*G[{yw}, x]*G[{0, 1}, y] + 2*G[{-yr}, x]*G[{0, 1}, yb] + 2*G[{yr}, x]*G[{0, 1}, yb] - 2*G[{-yw}, x]*G[{0, 1}, yb] - 2*G[{yw}, x]*G[{0, 1}, yb] + 2*G[{1}, y]*G[{1, 0}, y] - 
  2*G[{1}, yb]*G[{1, 0}, y] + 2*G[{-yp}, x]*G[{1, 0}, y] + 2*G[{yp}, x]*G[{1, 0}, y] + 2*G[{1}, yb]*G[{-yr, -y1}, x] + 2*G[{1}, yb]*G[{-yr, y1}, x] - 2*G[{1}, yb]*G[{-yr, -yp}, x] - 2*G[{1}, yb]*G[{-yr, yp}, x] + 2*G[{1}, yb]*G[{yr, -y1}, x] + 2*G[{1}, yb]*G[{yr, y1}, x] - 
  2*G[{1}, yb]*G[{yr, -yp}, x] - 2*G[{1}, yb]*G[{yr, yp}, x] - 2*G[{1}, yb]*G[{-yw, -y1}, x] - 2*G[{1}, yb]*G[{-yw, y1}, x] + 2*G[{1}, yb]*G[{-yw, -yp}, x] + 2*G[{1}, yb]*G[{-yw, yp}, x] - 2*G[{1}, yb]*G[{yw, -y1}, x] - 2*G[{1}, yb]*G[{yw, y1}, x] + 2*G[{1}, yb]*G[{yw, -yp}, x] + 
  2*G[{1}, yb]*G[{yw, yp}, x] - (G[{0}, y]*(Pi^2 + 60*G[{1}, y]^2 - 12*G[{1}, y]*(4*G[{1}, yb] + 3*G[{y^(-1)}, y] - 2*G[{y^(-1)}, yb] + G[{y}, 1] - 2*G[{y}, yb] - 2*G[{-yr}, x] - 2*G[{yr}, x] - 2*G[{-yw}, x] - 2*G[{yw}, x]) - 24*G[{1}, yb]*(G[{-yr}, x] + G[{yr}, x] + G[{-yw}, x] + G[{yw}, x]) - 
     48*G[{1, 1}, y] + 48*G[{1, 1}, yb] - 12*G[{1, y}, y] - 12*G[{y^(-1), 1}, 1] + 36*G[{y^(-1), 1}, y] - 24*G[{y^(-1), 1}, yb] + 12*G[{y, 1}, 1] - 24*G[{y, 1}, yb] + 24*G[{-yr, -yp}, x] + 24*G[{-yr, yp}, x] + 24*G[{yr, -yp}, x] + 24*G[{yr, yp}, x] + 24*G[{-yw, -yp}, x] + 24*G[{-yw, yp}, x] + 
     24*G[{yw, -yp}, x] + 24*G[{yw, yp}, x]))/12 - 9*G[{-1, -1, 0}, y] + 6*G[{-1, 0, 0}, y] - 3*G[{-1, 1, 0}, y] + 3*G[{0, -1, 0}, y] - G[{0, 0, 0}, y] + 3*G[{0, 0, 1}, y] + G[{0, 1, 0}, y] - 4*G[{0, 1, 1}, y] - G[{0, 1, y}, y] - G[{0, y, 1}, y] - 3*G[{1, -1, 0}, y] + G[{1, 0, 0}, y] - 
  G[{1, 1, 0}, y] + G[{y^(-1), 0, 1}, 1] - 3*G[{y^(-1), 0, 1}, y] + 2*G[{y^(-1), 0, 1}, yb] + G[{y, 0, 1}, 1] - 2*G[{y, 0, 1}, yb] - 2*G[{-yr, -y1, -yp}, x] - 2*G[{-yr, -y1, yp}, x] - 2*G[{-yr, y1, -yp}, x] - 2*G[{-yr, y1, yp}, x] + 2*G[{-yr, -yp, -yp}, x] + 2*G[{-yr, -yp, yp}, x] + 
  2*G[{-yr, yp, -yp}, x] + 2*G[{-yr, yp, yp}, x] - 2*G[{yr, -y1, -yp}, x] - 2*G[{yr, -y1, yp}, x] - 2*G[{yr, y1, -yp}, x] - 2*G[{yr, y1, yp}, x] + 2*G[{yr, -yp, -yp}, x] + 2*G[{yr, -yp, yp}, x] + 2*G[{yr, yp, -yp}, x] + 2*G[{yr, yp, yp}, x] + 2*G[{-yw, -y1, -yp}, x] + 2*G[{-yw, -y1, yp}, x] + 
  2*G[{-yw, y1, -yp}, x] + 2*G[{-yw, y1, yp}, x] - 2*G[{-yw, -yp, -yp}, x] - 2*G[{-yw, -yp, yp}, x] - 2*G[{-yw, yp, -yp}, x] - 2*G[{-yw, yp, yp}, x] + 2*G[{yw, -y1, -yp}, x] + 2*G[{yw, -y1, yp}, x] + 2*G[{yw, y1, -yp}, x] + 2*G[{yw, y1, yp}, x] - 2*G[{yw, -yp, -yp}, x] - 2*G[{yw, -yp, yp}, x] - 
  2*G[{yw, yp, -yp}, x] - 2*G[{yw, yp, yp}, x] + (25*Zeta[3])/4, (-29*Pi^4)/80 + (5*Pi^2*G[{1}, yb]*G[{-yj}, yr])/3 - Pi^2*G[{-1}, y]*G[{-yp}, x] + (2*Pi^2*G[{0}, y]*G[{-yp}, x])/3 - (Pi^2*G[{1}, y]*G[{-yp}, x])/3 + Pi^2*G[{-1}, y]*G[{-yp}, yr] - (Pi^2*G[{0}, y]*G[{-yp}, yr])/6 + 
  (Pi^2*G[{1}, y]*G[{-yp}, yr])/3 - Pi^2*G[{-1}, y]*G[{yp}, x] + (2*Pi^2*G[{0}, y]*G[{yp}, x])/3 - (Pi^2*G[{1}, y]*G[{yp}, x])/3 + Pi^2*G[{-1}, y]*G[{yp}, yr] - (7*Pi^2*G[{0}, y]*G[{yp}, yr])/6 + (Pi^2*G[{1}, y]*G[{yp}, yr])/3 - Pi^2*G[{1}, yb]*G[{yp}, yr] + Pi^2*G[{2}, yb]*G[{yp}, yr] - 
  (2*Pi^2*G[{0}, y]*G[{-yr}, x])/3 + (17*Pi^2*G[{1}, y]*G[{-yr}, x])/6 - (23*G[{0}, y]*G[{1}, y]^2*G[{-yr}, x])/2 - (7*Pi^2*G[{1}, yb]*G[{-yr}, x])/4 + 8*G[{0}, y]*G[{1}, y]*G[{1}, yb]*G[{-yr}, x] + (Pi^2*G[{2}, yb]*G[{-yr}, x])/4 - 2*Pi^2*G[{y^(-1)}, y]*G[{-yr}, x] + 
  6*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{-yr}, x] + (5*Pi^2*G[{y^(-1)}, yb]*G[{-yr}, x])/6 - (5*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{-yr}, x])/2 + (7*G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{-yr}, x])/2 - (11*G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{-yr}, x])/2 + (Pi^2*G[{0}, y]*G[{-yr}, yr])/2 - 
  (9*Pi^2*G[{1}, y]*G[{-yr}, yr])/2 + 18*G[{0}, y]*G[{1}, y]^2*G[{-yr}, yr] + (5*Pi^2*G[{1}, yb]*G[{-yr}, yr])/2 - 12*G[{0}, y]*G[{1}, y]*G[{1}, yb]*G[{-yr}, yr] + 3*Pi^2*G[{y^(-1)}, y]*G[{-yr}, yr] - 9*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{-yr}, yr] - Pi^2*G[{y^(-1)}, yb]*G[{-yr}, yr] + 
  3*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{-yr}, yr] - 6*G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{-yr}, yr] + 9*G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{-yr}, yr] - (2*Pi^2*G[{0}, y]*G[{yr}, x])/3 + (17*Pi^2*G[{1}, y]*G[{yr}, x])/6 - (23*G[{0}, y]*G[{1}, y]^2*G[{yr}, x])/2 - (7*Pi^2*G[{1}, yb]*G[{yr}, x])/4 + 
  8*G[{0}, y]*G[{1}, y]*G[{1}, yb]*G[{yr}, x] + (Pi^2*G[{2}, yb]*G[{yr}, x])/4 - 2*Pi^2*G[{y^(-1)}, y]*G[{yr}, x] + 6*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{yr}, x] + (5*Pi^2*G[{y^(-1)}, yb]*G[{yr}, x])/6 - (5*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{yr}, x])/2 + 
  (7*G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{yr}, x])/2 - (11*G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{yr}, x])/2 - (Pi^2*G[{0}, y]*G[{-yw}, x])/3 + (11*Pi^2*G[{1}, y]*G[{-yw}, x])/6 - (17*G[{0}, y]*G[{1}, y]^2*G[{-yw}, x])/2 - (19*Pi^2*G[{1}, yb]*G[{-yw}, x])/12 + 8*G[{0}, y]*G[{1}, y]*G[{1}, yb]*G[{-yw}, x] - 
  (Pi^2*G[{2}, yb]*G[{-yw}, x])/4 - 2*Pi^2*G[{y^(-1)}, y]*G[{-yw}, x] + 6*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{-yw}, x] + (11*Pi^2*G[{y^(-1)}, yb]*G[{-yw}, x])/6 - (11*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{-yw}, x])/2 + (G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{-yw}, x])/2 - 
  (5*G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{-yw}, x])/2 - (5*Pi^2*G[{1}, y]*G[{-yw}, yr])/2 + 12*G[{0}, y]*G[{1}, y]^2*G[{-yw}, yr] + (5*Pi^2*G[{1}, yb]*G[{-yw}, yr])/2 - 12*G[{0}, y]*G[{1}, y]*G[{1}, yb]*G[{-yw}, yr] + 3*Pi^2*G[{y^(-1)}, y]*G[{-yw}, yr] - 
  9*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{-yw}, yr] - 3*Pi^2*G[{y^(-1)}, yb]*G[{-yw}, yr] + 9*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{-yw}, yr] + 3*G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{-yw}, yr] - (Pi^2*G[{0}, y]*G[{yw}, x])/3 + (11*Pi^2*G[{1}, y]*G[{yw}, x])/6 - (17*G[{0}, y]*G[{1}, y]^2*G[{yw}, x])/2 - 
  (19*Pi^2*G[{1}, yb]*G[{yw}, x])/12 + 8*G[{0}, y]*G[{1}, y]*G[{1}, yb]*G[{yw}, x] - (Pi^2*G[{2}, yb]*G[{yw}, x])/4 - 2*Pi^2*G[{y^(-1)}, y]*G[{yw}, x] + 6*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{yw}, x] + (11*Pi^2*G[{y^(-1)}, yb]*G[{yw}, x])/6 - (11*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{yw}, x])/2 + 
  (G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{yw}, x])/2 - (5*G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{yw}, x])/2 + (2*Pi^2*G[{0}, y]*G[{yw}, yr])/3 - (7*Pi^2*G[{1}, y]*G[{yw}, yr])/6 + 5*G[{0}, y]*G[{1}, y]^2*G[{yw}, yr] + (2*Pi^2*G[{1}, yb]*G[{yw}, yr])/3 - 4*G[{0}, y]*G[{1}, y]*G[{1}, yb]*G[{yw}, yr] + 
  (Pi^2*G[{2}, yb]*G[{yw}, yr])/2 + Pi^2*G[{y^(-1)}, y]*G[{yw}, yr] - 3*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{yw}, yr] - (2*Pi^2*G[{y^(-1)}, yb]*G[{yw}, yr])/3 + 2*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{yw}, yr] - G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{yw}, yr] + 
  2*G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{yw}, yr] + (3*Pi^2*G[{-1, -1}, y])/2 + 12*G[{1}, y]*G[{-yr}, x]*G[{-1, 0}, y] - 12*G[{1}, yb]*G[{-yr}, x]*G[{-1, 0}, y] - 18*G[{1}, y]*G[{-yr}, yr]*G[{-1, 0}, y] + 18*G[{1}, yb]*G[{-yr}, yr]*G[{-1, 0}, y] + 12*G[{1}, y]*G[{yr}, x]*G[{-1, 0}, y] - 
  12*G[{1}, yb]*G[{yr}, x]*G[{-1, 0}, y] + 12*G[{1}, y]*G[{-yw}, x]*G[{-1, 0}, y] - 12*G[{1}, yb]*G[{-yw}, x]*G[{-1, 0}, y] - 18*G[{1}, y]*G[{-yw}, yr]*G[{-1, 0}, y] + 18*G[{1}, yb]*G[{-yw}, yr]*G[{-1, 0}, y] + 12*G[{1}, y]*G[{yw}, x]*G[{-1, 0}, y] - 12*G[{1}, yb]*G[{yw}, x]*G[{-1, 0}, y] - 
  6*G[{1}, y]*G[{yw}, yr]*G[{-1, 0}, y] + 6*G[{1}, yb]*G[{yw}, yr]*G[{-1, 0}, y] + (Pi^2*G[{-1, 1}, y])/2 - (3*Pi^2*G[{0, -1}, y])/2 - Pi^2*G[{0, 0}, y] - (G[{1}, y]*G[{-yr}, x]*G[{0, 0}, y])/2 + 4*G[{1}, yb]*G[{-yr}, x]*G[{0, 0}, y] - 6*G[{y^(-1)}, y]*G[{-yr}, x]*G[{0, 0}, y] + 
  (5*G[{y^(-1)}, yb]*G[{-yr}, x]*G[{0, 0}, y])/2 - 6*G[{1}, yb]*G[{-yr}, yr]*G[{0, 0}, y] + 9*G[{y^(-1)}, y]*G[{-yr}, yr]*G[{0, 0}, y] - 3*G[{y^(-1)}, yb]*G[{-yr}, yr]*G[{0, 0}, y] - (G[{1}, y]*G[{yr}, x]*G[{0, 0}, y])/2 + 4*G[{1}, yb]*G[{yr}, x]*G[{0, 0}, y] - 
  6*G[{y^(-1)}, y]*G[{yr}, x]*G[{0, 0}, y] + (5*G[{y^(-1)}, yb]*G[{yr}, x]*G[{0, 0}, y])/2 - (7*G[{1}, y]*G[{-yw}, x]*G[{0, 0}, y])/2 + 4*G[{1}, yb]*G[{-yw}, x]*G[{0, 0}, y] - 6*G[{y^(-1)}, y]*G[{-yw}, x]*G[{0, 0}, y] + (11*G[{y^(-1)}, yb]*G[{-yw}, x]*G[{0, 0}, y])/2 + 
  6*G[{1}, y]*G[{-yw}, yr]*G[{0, 0}, y] - 6*G[{1}, yb]*G[{-yw}, yr]*G[{0, 0}, y] + 9*G[{y^(-1)}, y]*G[{-yw}, yr]*G[{0, 0}, y] - 9*G[{y^(-1)}, yb]*G[{-yw}, yr]*G[{0, 0}, y] - (7*G[{1}, y]*G[{yw}, x]*G[{0, 0}, y])/2 + 4*G[{1}, yb]*G[{yw}, x]*G[{0, 0}, y] - 6*G[{y^(-1)}, y]*G[{yw}, x]*G[{0, 0}, y] + 
  (11*G[{y^(-1)}, yb]*G[{yw}, x]*G[{0, 0}, y])/2 + G[{1}, y]*G[{yw}, yr]*G[{0, 0}, y] - 2*G[{1}, yb]*G[{yw}, yr]*G[{0, 0}, y] + 3*G[{y^(-1)}, y]*G[{yw}, yr]*G[{0, 0}, y] - 2*G[{y^(-1)}, yb]*G[{yw}, yr]*G[{0, 0}, y] - (Pi^2*G[{0, 1}, y])/2 + (23*G[{1}, y]*G[{-yr}, x]*G[{0, 1}, y])/2 - 
  8*G[{1}, yb]*G[{-yr}, x]*G[{0, 1}, y] - 6*G[{y^(-1)}, y]*G[{-yr}, x]*G[{0, 1}, y] + (5*G[{y^(-1)}, yb]*G[{-yr}, x]*G[{0, 1}, y])/2 - (7*G[{y}, 1]*G[{-yr}, x]*G[{0, 1}, y])/2 + (11*G[{y}, yb]*G[{-yr}, x]*G[{0, 1}, y])/2 - 18*G[{1}, y]*G[{-yr}, yr]*G[{0, 1}, y] + 
  12*G[{1}, yb]*G[{-yr}, yr]*G[{0, 1}, y] + 9*G[{y^(-1)}, y]*G[{-yr}, yr]*G[{0, 1}, y] - 3*G[{y^(-1)}, yb]*G[{-yr}, yr]*G[{0, 1}, y] + 6*G[{y}, 1]*G[{-yr}, yr]*G[{0, 1}, y] - 9*G[{y}, yb]*G[{-yr}, yr]*G[{0, 1}, y] + (23*G[{1}, y]*G[{yr}, x]*G[{0, 1}, y])/2 - 8*G[{1}, yb]*G[{yr}, x]*G[{0, 1}, y] - 
  6*G[{y^(-1)}, y]*G[{yr}, x]*G[{0, 1}, y] + (5*G[{y^(-1)}, yb]*G[{yr}, x]*G[{0, 1}, y])/2 - (7*G[{y}, 1]*G[{yr}, x]*G[{0, 1}, y])/2 + (11*G[{y}, yb]*G[{yr}, x]*G[{0, 1}, y])/2 + (17*G[{1}, y]*G[{-yw}, x]*G[{0, 1}, y])/2 - 8*G[{1}, yb]*G[{-yw}, x]*G[{0, 1}, y] - 
  6*G[{y^(-1)}, y]*G[{-yw}, x]*G[{0, 1}, y] + (11*G[{y^(-1)}, yb]*G[{-yw}, x]*G[{0, 1}, y])/2 - (G[{y}, 1]*G[{-yw}, x]*G[{0, 1}, y])/2 + (5*G[{y}, yb]*G[{-yw}, x]*G[{0, 1}, y])/2 - 12*G[{1}, y]*G[{-yw}, yr]*G[{0, 1}, y] + 12*G[{1}, yb]*G[{-yw}, yr]*G[{0, 1}, y] + 
  9*G[{y^(-1)}, y]*G[{-yw}, yr]*G[{0, 1}, y] - 9*G[{y^(-1)}, yb]*G[{-yw}, yr]*G[{0, 1}, y] - 3*G[{y}, yb]*G[{-yw}, yr]*G[{0, 1}, y] + (17*G[{1}, y]*G[{yw}, x]*G[{0, 1}, y])/2 - 8*G[{1}, yb]*G[{yw}, x]*G[{0, 1}, y] - 6*G[{y^(-1)}, y]*G[{yw}, x]*G[{0, 1}, y] + 
  (11*G[{y^(-1)}, yb]*G[{yw}, x]*G[{0, 1}, y])/2 - (G[{y}, 1]*G[{yw}, x]*G[{0, 1}, y])/2 + (5*G[{y}, yb]*G[{yw}, x]*G[{0, 1}, y])/2 - 5*G[{1}, y]*G[{yw}, yr]*G[{0, 1}, y] + 4*G[{1}, yb]*G[{yw}, yr]*G[{0, 1}, y] + 3*G[{y^(-1)}, y]*G[{yw}, yr]*G[{0, 1}, y] - 2*G[{y^(-1)}, yb]*G[{yw}, yr]*G[{0, 1}, y] + 
  G[{y}, 1]*G[{yw}, yr]*G[{0, 1}, y] - 2*G[{y}, yb]*G[{yw}, yr]*G[{0, 1}, y] + (Pi^2*G[{1, -1}, y])/2 + (7*Pi^2*G[{1, 0}, y])/6 + 4*G[{1}, y]*G[{-yr}, x]*G[{1, 0}, y] - 4*G[{1}, yb]*G[{-yr}, x]*G[{1, 0}, y] - 6*G[{1}, y]*G[{-yr}, yr]*G[{1, 0}, y] + 6*G[{1}, yb]*G[{-yr}, yr]*G[{1, 0}, y] + 
  4*G[{1}, y]*G[{yr}, x]*G[{1, 0}, y] - 4*G[{1}, yb]*G[{yr}, x]*G[{1, 0}, y] + 4*G[{1}, y]*G[{-yw}, x]*G[{1, 0}, y] - 4*G[{1}, yb]*G[{-yw}, x]*G[{1, 0}, y] - 6*G[{1}, y]*G[{-yw}, yr]*G[{1, 0}, y] + 6*G[{1}, yb]*G[{-yw}, yr]*G[{1, 0}, y] + 4*G[{1}, y]*G[{yw}, x]*G[{1, 0}, y] - 
  4*G[{1}, yb]*G[{yw}, x]*G[{1, 0}, y] - 2*G[{1}, y]*G[{yw}, yr]*G[{1, 0}, y] + 2*G[{1}, yb]*G[{yw}, yr]*G[{1, 0}, y] + (Pi^2*G[{1, 1}, y])/6 + 8*G[{0}, y]*G[{-yr}, x]*G[{1, 1}, y] - 12*G[{0}, y]*G[{-yr}, yr]*G[{1, 1}, y] + 8*G[{0}, y]*G[{yr}, x]*G[{1, 1}, y] + 8*G[{0}, y]*G[{-yw}, x]*G[{1, 1}, y] - 
  12*G[{0}, y]*G[{-yw}, yr]*G[{1, 1}, y] + 8*G[{0}, y]*G[{yw}, x]*G[{1, 1}, y] - 4*G[{0}, y]*G[{yw}, yr]*G[{1, 1}, y] - (Pi^2*G[{1, 1}, yb])/3 - 8*G[{0}, y]*G[{-yr}, x]*G[{1, 1}, yb] + 12*G[{0}, y]*G[{-yr}, yr]*G[{1, 1}, yb] - 8*G[{0}, y]*G[{yr}, x]*G[{1, 1}, yb] - 
  8*G[{0}, y]*G[{-yw}, x]*G[{1, 1}, yb] + 12*G[{0}, y]*G[{-yw}, yr]*G[{1, 1}, yb] - 8*G[{0}, y]*G[{yw}, x]*G[{1, 1}, yb] + 4*G[{0}, y]*G[{yw}, yr]*G[{1, 1}, yb] - (Pi^2*G[{1, 2}, yb])/2 + 2*G[{0}, y]*G[{-yr}, x]*G[{1, y}, y] - 3*G[{0}, y]*G[{-yr}, yr]*G[{1, y}, y] + 
  2*G[{0}, y]*G[{yr}, x]*G[{1, y}, y] + 2*G[{0}, y]*G[{-yw}, x]*G[{1, y}, y] - 3*G[{0}, y]*G[{-yw}, yr]*G[{1, y}, y] + 2*G[{0}, y]*G[{yw}, x]*G[{1, y}, y] - G[{0}, y]*G[{yw}, yr]*G[{1, y}, y] + (5*Pi^2*G[{2, 1}, yb])/6 + (7*G[{0}, y]*G[{-yr}, x]*G[{y^(-1), 1}, 1])/2 - 
  6*G[{0}, y]*G[{-yr}, yr]*G[{y^(-1), 1}, 1] + (7*G[{0}, y]*G[{yr}, x]*G[{y^(-1), 1}, 1])/2 + (G[{0}, y]*G[{-yw}, x]*G[{y^(-1), 1}, 1])/2 + (G[{0}, y]*G[{yw}, x]*G[{y^(-1), 1}, 1])/2 - G[{0}, y]*G[{yw}, yr]*G[{y^(-1), 1}, 1] - 6*G[{0}, y]*G[{-yr}, x]*G[{y^(-1), 1}, y] + 
  9*G[{0}, y]*G[{-yr}, yr]*G[{y^(-1), 1}, y] - 6*G[{0}, y]*G[{yr}, x]*G[{y^(-1), 1}, y] - 6*G[{0}, y]*G[{-yw}, x]*G[{y^(-1), 1}, y] + 9*G[{0}, y]*G[{-yw}, yr]*G[{y^(-1), 1}, y] - 6*G[{0}, y]*G[{yw}, x]*G[{y^(-1), 1}, y] + 3*G[{0}, y]*G[{yw}, yr]*G[{y^(-1), 1}, y] + 
  (5*G[{0}, y]*G[{-yr}, x]*G[{y^(-1), 1}, yb])/2 - 3*G[{0}, y]*G[{-yr}, yr]*G[{y^(-1), 1}, yb] + (5*G[{0}, y]*G[{yr}, x]*G[{y^(-1), 1}, yb])/2 + (11*G[{0}, y]*G[{-yw}, x]*G[{y^(-1), 1}, yb])/2 - 9*G[{0}, y]*G[{-yw}, yr]*G[{y^(-1), 1}, yb] + (11*G[{0}, y]*G[{yw}, x]*G[{y^(-1), 1}, yb])/2 - 
  2*G[{0}, y]*G[{yw}, yr]*G[{y^(-1), 1}, yb] - (7*G[{0}, y]*G[{-yr}, x]*G[{y, 1}, 1])/2 + 6*G[{0}, y]*G[{-yr}, yr]*G[{y, 1}, 1] - (7*G[{0}, y]*G[{yr}, x]*G[{y, 1}, 1])/2 - (G[{0}, y]*G[{-yw}, x]*G[{y, 1}, 1])/2 - (G[{0}, y]*G[{yw}, x]*G[{y, 1}, 1])/2 + G[{0}, y]*G[{yw}, yr]*G[{y, 1}, 1] + 
  (11*G[{0}, y]*G[{-yr}, x]*G[{y, 1}, yb])/2 - 9*G[{0}, y]*G[{-yr}, yr]*G[{y, 1}, yb] + (11*G[{0}, y]*G[{yr}, x]*G[{y, 1}, yb])/2 + (5*G[{0}, y]*G[{-yw}, x]*G[{y, 1}, yb])/2 - 3*G[{0}, y]*G[{-yw}, yr]*G[{y, 1}, yb] + (5*G[{0}, y]*G[{yw}, x]*G[{y, 1}, yb])/2 - 2*G[{0}, y]*G[{yw}, yr]*G[{y, 1}, yb] - 
  G[{0, 1}, yb]*G[{-y1, -y1}, yr] + 2*G[{1, 1}, yb]*G[{-y1, -y1}, yr] - G[{0, 1}, yb]*G[{-y1, y1}, yr] + 2*G[{1, 1}, yb]*G[{-y1, y1}, yr] - G[{0, 1}, yb]*G[{-y1, -yp}, yr] + 2*G[{1, 1}, yb]*G[{-y1, -yp}, yr] - G[{0, 1}, yb]*G[{-y1, yp}, yr] + 2*G[{1, 1}, yb]*G[{-y1, yp}, yr] + 
  G[{0, 1}, yb]*G[{-y1, yr}, yr] - 2*G[{1, 1}, yb]*G[{-y1, yr}, yr] - G[{0, 1}, yb]*G[{y1, -y1}, yr] + 2*G[{1, 1}, yb]*G[{y1, -y1}, yr] - G[{0, 1}, yb]*G[{y1, y1}, yr] + 2*G[{1, 1}, yb]*G[{y1, y1}, yr] - G[{0, 1}, yb]*G[{y1, -yp}, yr] + 2*G[{1, 1}, yb]*G[{y1, -yp}, yr] - 
  G[{0, 1}, yb]*G[{y1, yp}, yr] + 2*G[{1, 1}, yb]*G[{y1, yp}, yr] + G[{0, 1}, yb]*G[{y1, yr}, yr] - 2*G[{1, 1}, yb]*G[{y1, yr}, yr] - (5*Pi^2*G[{-yj, -yp}, yr])/3 + 4*G[{0, 1}, yb]*G[{-yj, -yp}, yr] - 12*G[{1, 1}, yb]*G[{-yj, -yp}, yr] - (5*Pi^2*G[{-yj, yp}, yr])/3 + 4*G[{0, 1}, yb]*G[{-yj, yp}, yr] - 
  12*G[{1, 1}, yb]*G[{-yj, yp}, yr] + Pi^2*G[{-yj, yr}, yr] + 2*G[{1, 1}, yb]*G[{-yj, yr}, yr] + G[{0, 1}, yb]*G[{-yp, -y1}, yr] - 2*G[{1, 1}, yb]*G[{-yp, -y1}, yr] + G[{0, 1}, yb]*G[{-yp, y1}, yr] - 2*G[{1, 1}, yb]*G[{-yp, y1}, yr] + G[{0, 1}, yb]*G[{-yp, -yp}, yr] - 
  2*G[{1, 1}, yb]*G[{-yp, -yp}, yr] + G[{0, 1}, yb]*G[{-yp, yp}, yr] - 2*G[{1, 1}, yb]*G[{-yp, yp}, yr] + (Pi^2*G[{-yp, yr}, yr])/6 + 6*G[{-1, 0}, y]*G[{-yp, yr}, yr] - G[{0, 0}, y]*G[{-yp, yr}, yr] - G[{0, 1}, yb]*G[{-yp, yr}, yr] + 2*G[{1, 0}, y]*G[{-yp, yr}, yr] + 2*G[{1, 1}, yb]*G[{-yp, yr}, yr] - 
  7*G[{0, 1}, yb]*G[{yp, -y1}, yr] + 8*G[{1, 1}, yb]*G[{yp, -y1}, yr] - 7*G[{0, 1}, yb]*G[{yp, y1}, yr] + 8*G[{1, 1}, yb]*G[{yp, y1}, yr] + Pi^2*G[{yp, -yj}, yr] + 2*G[{1, 1}, yb]*G[{yp, -yj}, yr] + Pi^2*G[{yp, yj}, yr] + 2*G[{1, 1}, yb]*G[{yp, yj}, yr] + G[{0, 1}, yb]*G[{yp, -yp}, yr] - 
  2*G[{1, 1}, yb]*G[{yp, -yp}, yr] + G[{0, 1}, yb]*G[{yp, yp}, yr] - 2*G[{1, 1}, yb]*G[{yp, yp}, yr] - (Pi^2*G[{yp, yr}, yr])/2 + 6*G[{-1, 0}, y]*G[{yp, yr}, yr] - 7*G[{0, 0}, y]*G[{yp, yr}, yr] + G[{0, 1}, yb]*G[{yp, yr}, yr] + 2*G[{1, 0}, y]*G[{yp, yr}, yr] + 5*G[{0, 1}, yb]*G[{-yr, -y1}, x] - 
  7*G[{1, 1}, yb]*G[{-yr, -y1}, x] - 9*G[{0, 1}, yb]*G[{-yr, -y1}, yr] + 12*G[{1, 1}, yb]*G[{-yr, -y1}, yr] + 5*G[{0, 1}, yb]*G[{-yr, y1}, x] - 7*G[{1, 1}, yb]*G[{-yr, y1}, x] - 9*G[{0, 1}, yb]*G[{-yr, y1}, yr] + 12*G[{1, 1}, yb]*G[{-yr, y1}, yr] + (Pi^2*G[{-yr, yj}, x])/2 + 
  G[{1, 1}, yb]*G[{-yr, yj}, x] + (Pi^2*G[{-yr, -yp}, x])/2 + 12*G[{-1, 0}, y]*G[{-yr, -yp}, x] - 8*G[{0, 0}, y]*G[{-yr, -yp}, x] - G[{0, 1}, yb]*G[{-yr, -yp}, x] + 4*G[{1, 0}, y]*G[{-yr, -yp}, x] + 6*G[{1, 1}, yb]*G[{-yr, -yp}, x] - (3*Pi^2*G[{-yr, -yp}, yr])/2 - 18*G[{-1, 0}, y]*G[{-yr, -yp}, yr] + 
  9*G[{0, 0}, y]*G[{-yr, -yp}, yr] + 3*G[{0, 1}, yb]*G[{-yr, -yp}, yr] - 6*G[{1, 0}, y]*G[{-yr, -yp}, yr] - 12*G[{1, 1}, yb]*G[{-yr, -yp}, yr] + (5*Pi^2*G[{-yr, yp}, x])/6 + 12*G[{-1, 0}, y]*G[{-yr, yp}, x] - 5*G[{0, 0}, y]*G[{-yr, yp}, x] - 2*G[{0, 1}, yb]*G[{-yr, yp}, x] + 
  4*G[{1, 0}, y]*G[{-yr, yp}, x] + 7*G[{1, 1}, yb]*G[{-yr, yp}, x] - (3*Pi^2*G[{-yr, yp}, yr])/2 - 18*G[{-1, 0}, y]*G[{-yr, yp}, yr] + 9*G[{0, 0}, y]*G[{-yr, yp}, yr] + 3*G[{0, 1}, yb]*G[{-yr, yp}, yr] - 6*G[{1, 0}, y]*G[{-yr, yp}, yr] - 12*G[{1, 1}, yb]*G[{-yr, yp}, yr] + 
  (2*Pi^2*G[{-yr, -yr}, x])/3 - 2*G[{0}, y]*G[{1}, y]*G[{-yr, -yr}, x] + 2*G[{0}, y]*G[{1}, yb]*G[{-yr, -yr}, x] + 2*G[{0, 0}, y]*G[{-yr, -yr}, x] + 2*G[{0, 1}, y]*G[{-yr, -yr}, x] + 2*G[{0, 1}, yb]*G[{-yr, -yr}, x] - Pi^2*G[{-yr, -yr}, yr] + 3*G[{0}, y]*G[{1}, y]*G[{-yr, -yr}, yr] - 
  3*G[{0}, y]*G[{1}, yb]*G[{-yr, -yr}, yr] - 3*G[{0, 0}, y]*G[{-yr, -yr}, yr] - 3*G[{0, 1}, y]*G[{-yr, -yr}, yr] - 3*G[{0, 1}, yb]*G[{-yr, -yr}, yr] + Pi^2*G[{-yr, yr}, x] - 3*G[{0}, y]*G[{1}, y]*G[{-yr, yr}, x] + 3*G[{0}, y]*G[{1}, yb]*G[{-yr, yr}, x] + 3*G[{0, 0}, y]*G[{-yr, yr}, x] + 
  3*G[{0, 1}, y]*G[{-yr, yr}, x] + 3*G[{0, 1}, yb]*G[{-yr, yr}, x] - 5*G[{0}, y]*G[{1}, y]*G[{-yr, -yw}, x] + 5*G[{0}, y]*G[{1}, yb]*G[{-yr, -yw}, x] + 5*G[{0, 1}, y]*G[{-yr, -yw}, x] - 5*G[{0, 1}, yb]*G[{-yr, -yw}, x] + 9*G[{0}, y]*G[{1}, y]*G[{-yr, -yw}, yr] - 
  9*G[{0}, y]*G[{1}, yb]*G[{-yr, -yw}, yr] - 9*G[{0, 1}, y]*G[{-yr, -yw}, yr] + 9*G[{0, 1}, yb]*G[{-yr, -yw}, yr] - 6*G[{0}, y]*G[{1}, y]*G[{-yr, yw}, x] + 6*G[{0}, y]*G[{1}, yb]*G[{-yr, yw}, x] + 6*G[{0, 1}, y]*G[{-yr, yw}, x] - 6*G[{0, 1}, yb]*G[{-yr, yw}, x] + 
  9*G[{0}, y]*G[{1}, y]*G[{-yr, yw}, yr] - 9*G[{0}, y]*G[{1}, yb]*G[{-yr, yw}, yr] - 9*G[{0, 1}, y]*G[{-yr, yw}, yr] + 9*G[{0, 1}, yb]*G[{-yr, yw}, yr] + 5*G[{0, 1}, yb]*G[{yr, -y1}, x] - 7*G[{1, 1}, yb]*G[{yr, -y1}, x] + 5*G[{0, 1}, yb]*G[{yr, y1}, x] - 7*G[{1, 1}, yb]*G[{yr, y1}, x] + 
  (Pi^2*G[{yr, -yj}, x])/2 + G[{1, 1}, yb]*G[{yr, -yj}, x] + (5*Pi^2*G[{yr, -yp}, x])/6 + 12*G[{-1, 0}, y]*G[{yr, -yp}, x] - 5*G[{0, 0}, y]*G[{yr, -yp}, x] - 2*G[{0, 1}, yb]*G[{yr, -yp}, x] + 4*G[{1, 0}, y]*G[{yr, -yp}, x] + 7*G[{1, 1}, yb]*G[{yr, -yp}, x] + (Pi^2*G[{yr, yp}, x])/2 + 
  12*G[{-1, 0}, y]*G[{yr, yp}, x] - 8*G[{0, 0}, y]*G[{yr, yp}, x] - G[{0, 1}, yb]*G[{yr, yp}, x] + 4*G[{1, 0}, y]*G[{yr, yp}, x] + 6*G[{1, 1}, yb]*G[{yr, yp}, x] + Pi^2*G[{yr, -yr}, x] - 3*G[{0}, y]*G[{1}, y]*G[{yr, -yr}, x] + 3*G[{0}, y]*G[{1}, yb]*G[{yr, -yr}, x] + 3*G[{0, 0}, y]*G[{yr, -yr}, x] + 
  3*G[{0, 1}, y]*G[{yr, -yr}, x] + 3*G[{0, 1}, yb]*G[{yr, -yr}, x] + (2*Pi^2*G[{yr, yr}, x])/3 - 2*G[{0}, y]*G[{1}, y]*G[{yr, yr}, x] + 2*G[{0}, y]*G[{1}, yb]*G[{yr, yr}, x] + 2*G[{0, 0}, y]*G[{yr, yr}, x] + 2*G[{0, 1}, y]*G[{yr, yr}, x] + 2*G[{0, 1}, yb]*G[{yr, yr}, x] - 
  6*G[{0}, y]*G[{1}, y]*G[{yr, -yw}, x] + 6*G[{0}, y]*G[{1}, yb]*G[{yr, -yw}, x] + 6*G[{0, 1}, y]*G[{yr, -yw}, x] - 6*G[{0, 1}, yb]*G[{yr, -yw}, x] - 5*G[{0}, y]*G[{1}, y]*G[{yr, yw}, x] + 5*G[{0}, y]*G[{1}, yb]*G[{yr, yw}, x] + 5*G[{0, 1}, y]*G[{yr, yw}, x] - 5*G[{0, 1}, yb]*G[{yr, yw}, x] - 
  5*G[{0, 1}, yb]*G[{-yw, -y1}, x] + 7*G[{1, 1}, yb]*G[{-yw, -y1}, x] + 9*G[{0, 1}, yb]*G[{-yw, -y1}, yr] - 12*G[{1, 1}, yb]*G[{-yw, -y1}, yr] - 5*G[{0, 1}, yb]*G[{-yw, y1}, x] + 7*G[{1, 1}, yb]*G[{-yw, y1}, x] + 9*G[{0, 1}, yb]*G[{-yw, y1}, yr] - 12*G[{1, 1}, yb]*G[{-yw, y1}, yr] - 
  (Pi^2*G[{-yw, -yj}, x])/2 - G[{1, 1}, yb]*G[{-yw, -yj}, x] - (Pi^2*G[{-yw, -yp}, x])/6 + 12*G[{-1, 0}, y]*G[{-yw, -yp}, x] - 11*G[{0, 0}, y]*G[{-yw, -yp}, x] + 2*G[{0, 1}, yb]*G[{-yw, -yp}, x] + 4*G[{1, 0}, y]*G[{-yw, -yp}, x] - 7*G[{1, 1}, yb]*G[{-yw, -yp}, x] + (Pi^2*G[{-yw, -yp}, yr])/2 - 
  18*G[{-1, 0}, y]*G[{-yw, -yp}, yr] + 15*G[{0, 0}, y]*G[{-yw, -yp}, yr] - 3*G[{0, 1}, yb]*G[{-yw, -yp}, yr] - 6*G[{1, 0}, y]*G[{-yw, -yp}, yr] + 12*G[{1, 1}, yb]*G[{-yw, -yp}, yr] + (Pi^2*G[{-yw, yp}, x])/6 + 12*G[{-1, 0}, y]*G[{-yw, yp}, x] - 8*G[{0, 0}, y]*G[{-yw, yp}, x] + 
  G[{0, 1}, yb]*G[{-yw, yp}, x] + 4*G[{1, 0}, y]*G[{-yw, yp}, x] - 6*G[{1, 1}, yb]*G[{-yw, yp}, x] + (Pi^2*G[{-yw, yp}, yr])/2 - 18*G[{-1, 0}, y]*G[{-yw, yp}, yr] + 15*G[{0, 0}, y]*G[{-yw, yp}, yr] - 3*G[{0, 1}, yb]*G[{-yw, yp}, yr] - 6*G[{1, 0}, y]*G[{-yw, yp}, yr] + 
  12*G[{1, 1}, yb]*G[{-yw, yp}, yr] + (5*Pi^2*G[{-yw, -yr}, x])/3 - 5*G[{0}, y]*G[{1}, y]*G[{-yw, -yr}, x] + 5*G[{0}, y]*G[{1}, yb]*G[{-yw, -yr}, x] + 5*G[{0, 0}, y]*G[{-yw, -yr}, x] + 5*G[{0, 1}, y]*G[{-yw, -yr}, x] + 5*G[{0, 1}, yb]*G[{-yw, -yr}, x] - 3*Pi^2*G[{-yw, -yr}, yr] + 
  9*G[{0}, y]*G[{1}, y]*G[{-yw, -yr}, yr] - 9*G[{0}, y]*G[{1}, yb]*G[{-yw, -yr}, yr] - 9*G[{0, 0}, y]*G[{-yw, -yr}, yr] - 9*G[{0, 1}, y]*G[{-yw, -yr}, yr] - 9*G[{0, 1}, yb]*G[{-yw, -yr}, yr] + 2*Pi^2*G[{-yw, yr}, x] - 6*G[{0}, y]*G[{1}, y]*G[{-yw, yr}, x] + 6*G[{0}, y]*G[{1}, yb]*G[{-yw, yr}, x] + 
  6*G[{0, 0}, y]*G[{-yw, yr}, x] + 6*G[{0, 1}, y]*G[{-yw, yr}, x] + 6*G[{0, 1}, yb]*G[{-yw, yr}, x] - 3*Pi^2*G[{-yw, yr}, yr] + 6*G[{0}, y]*G[{1}, y]*G[{-yw, yr}, yr] - 6*G[{0}, y]*G[{1}, yb]*G[{-yw, yr}, yr] - 9*G[{0, 0}, y]*G[{-yw, yr}, yr] - 6*G[{0, 1}, y]*G[{-yw, yr}, yr] - 
  12*G[{0, 1}, yb]*G[{-yw, yr}, yr] - 2*G[{0}, y]*G[{1}, y]*G[{-yw, -yw}, x] + 2*G[{0}, y]*G[{1}, yb]*G[{-yw, -yw}, x] + 2*G[{0, 1}, y]*G[{-yw, -yw}, x] - 2*G[{0, 1}, yb]*G[{-yw, -yw}, x] + 3*G[{0}, y]*G[{1}, y]*G[{-yw, -yw}, yr] - 3*G[{0}, y]*G[{1}, yb]*G[{-yw, -yw}, yr] - 
  3*G[{0, 1}, y]*G[{-yw, -yw}, yr] + 3*G[{0, 1}, yb]*G[{-yw, -yw}, yr] - 3*G[{0}, y]*G[{1}, y]*G[{-yw, yw}, x] + 3*G[{0}, y]*G[{1}, yb]*G[{-yw, yw}, x] + 3*G[{0, 1}, y]*G[{-yw, yw}, x] - 3*G[{0, 1}, yb]*G[{-yw, yw}, x] + 3*G[{0}, y]*G[{1}, y]*G[{-yw, yw}, yr] - 
  3*G[{0}, y]*G[{1}, yb]*G[{-yw, yw}, yr] - 3*G[{0, 1}, y]*G[{-yw, yw}, yr] + 3*G[{0, 1}, yb]*G[{-yw, yw}, yr] - 5*G[{0, 1}, yb]*G[{yw, -y1}, x] + 7*G[{1, 1}, yb]*G[{yw, -y1}, x] + G[{0, 1}, yb]*G[{yw, -y1}, yr] - 2*G[{1, 1}, yb]*G[{yw, -y1}, yr] - 5*G[{0, 1}, yb]*G[{yw, y1}, x] + 
  7*G[{1, 1}, yb]*G[{yw, y1}, x] + G[{0, 1}, yb]*G[{yw, y1}, yr] - 2*G[{1, 1}, yb]*G[{yw, y1}, yr] - (Pi^2*G[{yw, yj}, x])/2 - G[{1, 1}, yb]*G[{yw, yj}, x] + Pi^2*G[{yw, yj}, yr] + 2*G[{1, 1}, yb]*G[{yw, yj}, yr] + (Pi^2*G[{yw, -yp}, x])/6 + 12*G[{-1, 0}, y]*G[{yw, -yp}, x] - 
  8*G[{0, 0}, y]*G[{yw, -yp}, x] + G[{0, 1}, yb]*G[{yw, -yp}, x] + 4*G[{1, 0}, y]*G[{yw, -yp}, x] - 6*G[{1, 1}, yb]*G[{yw, -yp}, x] - (5*Pi^2*G[{yw, -yp}, yr])/6 - 6*G[{-1, 0}, y]*G[{yw, -yp}, yr] + G[{0, 0}, y]*G[{yw, -yp}, yr] + G[{0, 1}, yb]*G[{yw, -yp}, yr] - 2*G[{1, 0}, y]*G[{yw, -yp}, yr] - 
  (Pi^2*G[{yw, yp}, x])/6 + 12*G[{-1, 0}, y]*G[{yw, yp}, x] - 11*G[{0, 0}, y]*G[{yw, yp}, x] + 2*G[{0, 1}, yb]*G[{yw, yp}, x] + 4*G[{1, 0}, y]*G[{yw, yp}, x] - 7*G[{1, 1}, yb]*G[{yw, yp}, x] - (Pi^2*G[{yw, yp}, yr])/6 - 6*G[{-1, 0}, y]*G[{yw, yp}, yr] + 7*G[{0, 0}, y]*G[{yw, yp}, yr] - 
  G[{0, 1}, yb]*G[{yw, yp}, yr] - 2*G[{1, 0}, y]*G[{yw, yp}, yr] + 2*G[{1, 1}, yb]*G[{yw, yp}, yr] + 2*Pi^2*G[{yw, -yr}, x] - 6*G[{0}, y]*G[{1}, y]*G[{yw, -yr}, x] + 6*G[{0}, y]*G[{1}, yb]*G[{yw, -yr}, x] + 6*G[{0, 0}, y]*G[{yw, -yr}, x] + 6*G[{0, 1}, y]*G[{yw, -yr}, x] + 
  6*G[{0, 1}, yb]*G[{yw, -yr}, x] - Pi^2*G[{yw, -yr}, yr] + 3*G[{0}, y]*G[{1}, y]*G[{yw, -yr}, yr] - 3*G[{0}, y]*G[{1}, yb]*G[{yw, -yr}, yr] - 3*G[{0, 0}, y]*G[{yw, -yr}, yr] - 3*G[{0, 1}, y]*G[{yw, -yr}, yr] - 3*G[{0, 1}, yb]*G[{yw, -yr}, yr] + (5*Pi^2*G[{yw, yr}, x])/3 - 
  5*G[{0}, y]*G[{1}, y]*G[{yw, yr}, x] + 5*G[{0}, y]*G[{1}, yb]*G[{yw, yr}, x] + 5*G[{0, 0}, y]*G[{yw, yr}, x] + 5*G[{0, 1}, y]*G[{yw, yr}, x] + 5*G[{0, 1}, yb]*G[{yw, yr}, x] - (Pi^2*G[{yw, yr}, yr])/3 - G[{0, 0}, y]*G[{yw, yr}, yr] - 2*G[{0, 1}, yb]*G[{yw, yr}, yr] - 
  3*G[{0}, y]*G[{1}, y]*G[{yw, -yw}, x] + 3*G[{0}, y]*G[{1}, yb]*G[{yw, -yw}, x] + 3*G[{0, 1}, y]*G[{yw, -yw}, x] - 3*G[{0, 1}, yb]*G[{yw, -yw}, x] + 3*G[{0}, y]*G[{1}, y]*G[{yw, -yw}, yr] - 3*G[{0}, y]*G[{1}, yb]*G[{yw, -yw}, yr] - 3*G[{0, 1}, y]*G[{yw, -yw}, yr] + 3*G[{0, 1}, yb]*G[{yw, -yw}, yr] - 
  2*G[{0}, y]*G[{1}, y]*G[{yw, yw}, x] + 2*G[{0}, y]*G[{1}, yb]*G[{yw, yw}, x] + 2*G[{0, 1}, y]*G[{yw, yw}, x] - 2*G[{0, 1}, yb]*G[{yw, yw}, x] + G[{0}, y]*G[{1}, y]*G[{yw, yw}, yr] - G[{0}, y]*G[{1}, yb]*G[{yw, yw}, yr] - G[{0, 1}, y]*G[{yw, yw}, yr] + G[{0, 1}, yb]*G[{yw, yw}, yr] - 
  36*G[{-yp}, x]*G[{-1, -1, 0}, y] + 36*G[{-yp}, yr]*G[{-1, -1, 0}, y] - 36*G[{yp}, x]*G[{-1, -1, 0}, y] + 36*G[{yp}, yr]*G[{-1, -1, 0}, y] + 24*G[{-yp}, x]*G[{-1, 0, 0}, y] - 24*G[{-yp}, yr]*G[{-1, 0, 0}, y] + 24*G[{yp}, x]*G[{-1, 0, 0}, y] - 24*G[{yp}, yr]*G[{-1, 0, 0}, y] - 
  12*G[{-yp}, x]*G[{-1, 1, 0}, y] + 12*G[{-yp}, yr]*G[{-1, 1, 0}, y] - 12*G[{yp}, x]*G[{-1, 1, 0}, y] + 12*G[{yp}, yr]*G[{-1, 1, 0}, y] + 24*G[{-yp}, x]*G[{0, -1, 0}, y] - 6*G[{-yp}, yr]*G[{0, -1, 0}, y] + 24*G[{yp}, x]*G[{0, -1, 0}, y] - 42*G[{yp}, yr]*G[{0, -1, 0}, y] - 
  12*G[{-yr}, x]*G[{0, -1, 0}, y] + 18*G[{-yr}, yr]*G[{0, -1, 0}, y] - 12*G[{yr}, x]*G[{0, -1, 0}, y] - 10*G[{-yp}, x]*G[{0, 0, 0}, y] + G[{-yp}, yr]*G[{0, 0, 0}, y] - 10*G[{yp}, x]*G[{0, 0, 0}, y] + 19*G[{yp}, yr]*G[{0, 0, 0}, y] + 7*G[{-yr}, x]*G[{0, 0, 0}, y] - 15*G[{-yr}, yr]*G[{0, 0, 0}, y] + 
  7*G[{yr}, x]*G[{0, 0, 0}, y] - G[{-yw}, x]*G[{0, 0, 0}, y] - G[{yw}, x]*G[{0, 0, 0}, y] + 2*G[{yw}, yr]*G[{0, 0, 0}, y] + 6*G[{-yr}, x]*G[{0, 0, 1}, y] - 9*G[{-yr}, yr]*G[{0, 0, 1}, y] + 6*G[{yr}, x]*G[{0, 0, 1}, y] + 6*G[{-yw}, x]*G[{0, 0, 1}, y] - 9*G[{-yw}, yr]*G[{0, 0, 1}, y] + 
  6*G[{yw}, x]*G[{0, 0, 1}, y] - 3*G[{yw}, yr]*G[{0, 0, 1}, y] - G[{-y1}, yr]*G[{0, 0, 1}, yb] - G[{y1}, yr]*G[{0, 0, 1}, yb] + G[{-yp}, yr]*G[{0, 0, 1}, yb] - 7*G[{yp}, yr]*G[{0, 0, 1}, yb] + 5*G[{-yr}, x]*G[{0, 0, 1}, yb] - 9*G[{-yr}, yr]*G[{0, 0, 1}, yb] + 5*G[{yr}, x]*G[{0, 0, 1}, yb] - 
  5*G[{-yw}, x]*G[{0, 0, 1}, yb] + 9*G[{-yw}, yr]*G[{0, 0, 1}, yb] - 5*G[{yw}, x]*G[{0, 0, 1}, yb] + G[{yw}, yr]*G[{0, 0, 1}, yb] + 8*G[{-yp}, x]*G[{0, 1, 0}, y] - 2*G[{-yp}, yr]*G[{0, 1, 0}, y] + 8*G[{yp}, x]*G[{0, 1, 0}, y] - 14*G[{yp}, yr]*G[{0, 1, 0}, y] - 4*G[{-yr}, x]*G[{0, 1, 0}, y] + 
  6*G[{-yr}, yr]*G[{0, 1, 0}, y] - 4*G[{yr}, x]*G[{0, 1, 0}, y] - 8*G[{-yr}, x]*G[{0, 1, 1}, y] + 12*G[{-yr}, yr]*G[{0, 1, 1}, y] - 8*G[{yr}, x]*G[{0, 1, 1}, y] - 8*G[{-yw}, x]*G[{0, 1, 1}, y] + 12*G[{-yw}, yr]*G[{0, 1, 1}, y] - 8*G[{yw}, x]*G[{0, 1, 1}, y] + 4*G[{yw}, yr]*G[{0, 1, 1}, y] + 
  2*G[{-y1}, yr]*G[{0, 1, 1}, yb] + 2*G[{y1}, yr]*G[{0, 1, 1}, yb] - 2*G[{-yp}, yr]*G[{0, 1, 1}, yb] + 8*G[{yp}, yr]*G[{0, 1, 1}, yb] - 7*G[{-yr}, x]*G[{0, 1, 1}, yb] + 12*G[{-yr}, yr]*G[{0, 1, 1}, yb] - 7*G[{yr}, x]*G[{0, 1, 1}, yb] + 7*G[{-yw}, x]*G[{0, 1, 1}, yb] - 
  12*G[{-yw}, yr]*G[{0, 1, 1}, yb] + 7*G[{yw}, x]*G[{0, 1, 1}, yb] - 2*G[{yw}, yr]*G[{0, 1, 1}, yb] - 2*G[{-yr}, x]*G[{0, 1, y}, y] + 3*G[{-yr}, yr]*G[{0, 1, y}, y] - 2*G[{yr}, x]*G[{0, 1, y}, y] - 2*G[{-yw}, x]*G[{0, 1, y}, y] + 3*G[{-yw}, yr]*G[{0, 1, y}, y] - 2*G[{yw}, x]*G[{0, 1, y}, y] + 
  G[{yw}, yr]*G[{0, 1, y}, y] - 2*G[{-yr}, x]*G[{0, y, 1}, y] + 3*G[{-yr}, yr]*G[{0, y, 1}, y] - 2*G[{yr}, x]*G[{0, y, 1}, y] - 2*G[{-yw}, x]*G[{0, y, 1}, y] + 3*G[{-yw}, yr]*G[{0, y, 1}, y] - 2*G[{yw}, x]*G[{0, y, 1}, y] + G[{yw}, yr]*G[{0, y, 1}, y] - 12*G[{-yp}, x]*G[{1, -1, 0}, y] + 
  12*G[{-yp}, yr]*G[{1, -1, 0}, y] - 12*G[{yp}, x]*G[{1, -1, 0}, y] + 12*G[{yp}, yr]*G[{1, -1, 0}, y] + 8*G[{-yp}, x]*G[{1, 0, 0}, y] - 14*G[{-yp}, yr]*G[{1, 0, 0}, y] + 8*G[{yp}, x]*G[{1, 0, 0}, y] - 2*G[{yp}, yr]*G[{1, 0, 0}, y] - 2*G[{-yr}, x]*G[{1, 0, 0}, y] + 6*G[{-yr}, yr]*G[{1, 0, 0}, y] - 
  2*G[{yr}, x]*G[{1, 0, 0}, y] - 2*G[{-yw}, x]*G[{1, 0, 0}, y] - 2*G[{yw}, x]*G[{1, 0, 0}, y] + 4*G[{yw}, yr]*G[{1, 0, 0}, y] + 2*G[{-y1}, yr]*G[{1, 0, 1}, yb] + 2*G[{y1}, yr]*G[{1, 0, 1}, yb] - 4*G[{-yj}, yr]*G[{1, 0, 1}, yb] - 2*G[{-yp}, yr]*G[{1, 0, 1}, yb] + 6*G[{yp}, yr]*G[{1, 0, 1}, yb] - 
  (G[{-yr}, x]*G[{1, 0, 1}, yb])/2 - (G[{yr}, x]*G[{1, 0, 1}, yb])/2 + (G[{-yw}, x]*G[{1, 0, 1}, yb])/2 + (G[{yw}, x]*G[{1, 0, 1}, yb])/2 - G[{yw}, yr]*G[{1, 0, 1}, yb] - 4*G[{-yp}, x]*G[{1, 1, 0}, y] + 4*G[{-yp}, yr]*G[{1, 1, 0}, y] - 4*G[{yp}, x]*G[{1, 1, 0}, y] + 4*G[{yp}, yr]*G[{1, 1, 0}, y] - 
  4*G[{-y1}, yr]*G[{1, 1, 1}, yb] - 4*G[{y1}, yr]*G[{1, 1, 1}, yb] + 12*G[{-yj}, yr]*G[{1, 1, 1}, yb] + 4*G[{-yp}, yr]*G[{1, 1, 1}, yb] - 8*G[{yp}, yr]*G[{1, 1, 1}, yb] + 2*G[{yp}, yr]*G[{2, 1, 1}, yb] + (G[{-yr}, x]*G[{2, 1, 1}, yb])/2 + (G[{yr}, x]*G[{2, 1, 1}, yb])/2 - 
  (G[{-yw}, x]*G[{2, 1, 1}, yb])/2 - (G[{yw}, x]*G[{2, 1, 1}, yb])/2 + G[{yw}, yr]*G[{2, 1, 1}, yb] + (7*G[{-yr}, x]*G[{y^(-1), 0, 1}, 1])/2 - 6*G[{-yr}, yr]*G[{y^(-1), 0, 1}, 1] + (7*G[{yr}, x]*G[{y^(-1), 0, 1}, 1])/2 + (G[{-yw}, x]*G[{y^(-1), 0, 1}, 1])/2 + (G[{yw}, x]*G[{y^(-1), 0, 1}, 1])/2 - 
  G[{yw}, yr]*G[{y^(-1), 0, 1}, 1] - 6*G[{-yr}, x]*G[{y^(-1), 0, 1}, y] + 9*G[{-yr}, yr]*G[{y^(-1), 0, 1}, y] - 6*G[{yr}, x]*G[{y^(-1), 0, 1}, y] - 6*G[{-yw}, x]*G[{y^(-1), 0, 1}, y] + 9*G[{-yw}, yr]*G[{y^(-1), 0, 1}, y] - 6*G[{yw}, x]*G[{y^(-1), 0, 1}, y] + 3*G[{yw}, yr]*G[{y^(-1), 0, 1}, y] + 
  (5*G[{-yr}, x]*G[{y^(-1), 0, 1}, yb])/2 - 3*G[{-yr}, yr]*G[{y^(-1), 0, 1}, yb] + (5*G[{yr}, x]*G[{y^(-1), 0, 1}, yb])/2 + (11*G[{-yw}, x]*G[{y^(-1), 0, 1}, yb])/2 - 9*G[{-yw}, yr]*G[{y^(-1), 0, 1}, yb] + (11*G[{yw}, x]*G[{y^(-1), 0, 1}, yb])/2 - 2*G[{yw}, yr]*G[{y^(-1), 0, 1}, yb] + 
  (7*G[{-yr}, x]*G[{y, 0, 1}, 1])/2 - 6*G[{-yr}, yr]*G[{y, 0, 1}, 1] + (7*G[{yr}, x]*G[{y, 0, 1}, 1])/2 + (G[{-yw}, x]*G[{y, 0, 1}, 1])/2 + (G[{yw}, x]*G[{y, 0, 1}, 1])/2 - G[{yw}, yr]*G[{y, 0, 1}, 1] - (11*G[{-yr}, x]*G[{y, 0, 1}, yb])/2 + 9*G[{-yr}, yr]*G[{y, 0, 1}, yb] - 
  (11*G[{yr}, x]*G[{y, 0, 1}, yb])/2 - (5*G[{-yw}, x]*G[{y, 0, 1}, yb])/2 + 3*G[{-yw}, yr]*G[{y, 0, 1}, yb] - (5*G[{yw}, x]*G[{y, 0, 1}, yb])/2 + 2*G[{yw}, yr]*G[{y, 0, 1}, yb] - G[{1}, yb]*G[{-y1, -y1, -y1}, yr] - G[{1}, yb]*G[{-y1, -y1, y1}, yr] - G[{1}, yb]*G[{-y1, -y1, -yp}, yr] - 
  G[{1}, yb]*G[{-y1, -y1, yp}, yr] + G[{1}, yb]*G[{-y1, -y1, yr}, yr] - G[{1}, yb]*G[{-y1, y1, -y1}, yr] - G[{1}, yb]*G[{-y1, y1, y1}, yr] - G[{1}, yb]*G[{-y1, y1, -yp}, yr] - G[{1}, yb]*G[{-y1, y1, yp}, yr] + G[{1}, yb]*G[{-y1, y1, yr}, yr] - G[{1}, yb]*G[{-y1, -yp, -y1}, yr] - 
  G[{1}, yb]*G[{-y1, -yp, y1}, yr] - G[{1}, yb]*G[{-y1, -yp, -yp}, yr] - G[{1}, yb]*G[{-y1, -yp, yp}, yr] + G[{1}, yb]*G[{-y1, -yp, yr}, yr] - G[{1}, yb]*G[{-y1, yp, -y1}, yr] - G[{1}, yb]*G[{-y1, yp, y1}, yr] - G[{1}, yb]*G[{-y1, yp, -yp}, yr] - G[{1}, yb]*G[{-y1, yp, yp}, yr] + 
  G[{1}, yb]*G[{-y1, yp, yr}, yr] + G[{1}, yb]*G[{-y1, yr, -y1}, yr] + G[{1}, yb]*G[{-y1, yr, y1}, yr] + G[{1}, yb]*G[{-y1, yr, -yp}, yr] + G[{1}, yb]*G[{-y1, yr, yp}, yr] - G[{1}, yb]*G[{-y1, yr, yr}, yr] - G[{1}, yb]*G[{y1, -y1, -y1}, yr] - G[{1}, yb]*G[{y1, -y1, y1}, yr] - 
  G[{1}, yb]*G[{y1, -y1, -yp}, yr] - G[{1}, yb]*G[{y1, -y1, yp}, yr] + G[{1}, yb]*G[{y1, -y1, yr}, yr] - G[{1}, yb]*G[{y1, y1, -y1}, yr] - G[{1}, yb]*G[{y1, y1, y1}, yr] - G[{1}, yb]*G[{y1, y1, -yp}, yr] - G[{1}, yb]*G[{y1, y1, yp}, yr] + G[{1}, yb]*G[{y1, y1, yr}, yr] - 
  G[{1}, yb]*G[{y1, -yp, -y1}, yr] - G[{1}, yb]*G[{y1, -yp, y1}, yr] - G[{1}, yb]*G[{y1, -yp, -yp}, yr] - G[{1}, yb]*G[{y1, -yp, yp}, yr] + G[{1}, yb]*G[{y1, -yp, yr}, yr] - G[{1}, yb]*G[{y1, yp, -y1}, yr] - G[{1}, yb]*G[{y1, yp, y1}, yr] - G[{1}, yb]*G[{y1, yp, -yp}, yr] - 
  G[{1}, yb]*G[{y1, yp, yp}, yr] + G[{1}, yb]*G[{y1, yp, yr}, yr] + G[{1}, yb]*G[{y1, yr, -y1}, yr] + G[{1}, yb]*G[{y1, yr, y1}, yr] + G[{1}, yb]*G[{y1, yr, -yp}, yr] + G[{1}, yb]*G[{y1, yr, yp}, yr] - G[{1}, yb]*G[{y1, yr, yr}, yr] + 4*G[{1}, yb]*G[{-yj, -yp, -y1}, yr] + 
  4*G[{1}, yb]*G[{-yj, -yp, y1}, yr] + 8*G[{1}, yb]*G[{-yj, -yp, -yp}, yr] + 8*G[{1}, yb]*G[{-yj, -yp, yp}, yr] - 2*G[{1}, yb]*G[{-yj, -yp, yr}, yr] + 4*G[{1}, yb]*G[{-yj, yp, -y1}, yr] + 4*G[{1}, yb]*G[{-yj, yp, y1}, yr] + 8*G[{1}, yb]*G[{-yj, yp, -yp}, yr] + 8*G[{1}, yb]*G[{-yj, yp, yp}, yr] - 
  2*G[{1}, yb]*G[{-yj, yp, yr}, yr] - 2*G[{1}, yb]*G[{-yj, yr, -yp}, yr] - 2*G[{1}, yb]*G[{-yj, yr, yp}, yr] + G[{1}, yb]*G[{-yp, -y1, -y1}, yr] + G[{1}, yb]*G[{-yp, -y1, y1}, yr] + G[{1}, yb]*G[{-yp, -y1, -yp}, yr] + G[{1}, yb]*G[{-yp, -y1, yp}, yr] - G[{1}, yb]*G[{-yp, -y1, yr}, yr] + 
  G[{1}, yb]*G[{-yp, y1, -y1}, yr] + G[{1}, yb]*G[{-yp, y1, y1}, yr] + G[{1}, yb]*G[{-yp, y1, -yp}, yr] + G[{1}, yb]*G[{-yp, y1, yp}, yr] - G[{1}, yb]*G[{-yp, y1, yr}, yr] + G[{1}, yb]*G[{-yp, -yp, -y1}, yr] + G[{1}, yb]*G[{-yp, -yp, y1}, yr] + G[{1}, yb]*G[{-yp, -yp, -yp}, yr] + 
  G[{1}, yb]*G[{-yp, -yp, yp}, yr] - G[{1}, yb]*G[{-yp, -yp, yr}, yr] + G[{1}, yb]*G[{-yp, yp, -y1}, yr] + G[{1}, yb]*G[{-yp, yp, y1}, yr] + G[{1}, yb]*G[{-yp, yp, -yp}, yr] + G[{1}, yb]*G[{-yp, yp, yp}, yr] - G[{1}, yb]*G[{-yp, yp, yr}, yr] - G[{1}, yb]*G[{-yp, yr, -y1}, yr] - 
  G[{1}, yb]*G[{-yp, yr, y1}, yr] - G[{1}, yb]*G[{-yp, yr, -yp}, yr] - G[{1}, yb]*G[{-yp, yr, yp}, yr] + G[{0}, y]*G[{-yp, yr, yr}, yr] + G[{1}, yb]*G[{-yp, yr, yr}, yr] - 7*G[{1}, yb]*G[{yp, -y1, -y1}, yr] - 7*G[{1}, yb]*G[{yp, -y1, y1}, yr] - G[{1}, yb]*G[{yp, -y1, -yp}, yr] - 
  G[{1}, yb]*G[{yp, -y1, yp}, yr] + G[{1}, yb]*G[{yp, -y1, yr}, yr] - 7*G[{1}, yb]*G[{yp, y1, -y1}, yr] - 7*G[{1}, yb]*G[{yp, y1, y1}, yr] - G[{1}, yb]*G[{yp, y1, -yp}, yr] - G[{1}, yb]*G[{yp, y1, yp}, yr] + G[{1}, yb]*G[{yp, y1, yr}, yr] - 2*G[{1}, yb]*G[{yp, -yj, -yp}, yr] - 
  2*G[{1}, yb]*G[{yp, -yj, yp}, yr] - 2*G[{1}, yb]*G[{yp, yj, -yp}, yr] - 2*G[{1}, yb]*G[{yp, yj, yp}, yr] + G[{1}, yb]*G[{yp, -yp, -y1}, yr] + G[{1}, yb]*G[{yp, -yp, y1}, yr] + G[{1}, yb]*G[{yp, -yp, -yp}, yr] + G[{1}, yb]*G[{yp, -yp, yp}, yr] - G[{1}, yb]*G[{yp, -yp, yr}, yr] + 
  G[{1}, yb]*G[{yp, yp, -y1}, yr] + G[{1}, yb]*G[{yp, yp, y1}, yr] + G[{1}, yb]*G[{yp, yp, -yp}, yr] + G[{1}, yb]*G[{yp, yp, yp}, yr] - G[{1}, yb]*G[{yp, yp, yr}, yr] + G[{1}, yb]*G[{yp, yr, -y1}, yr] + G[{1}, yb]*G[{yp, yr, y1}, yr] - G[{1}, yb]*G[{yp, yr, -yp}, yr] - G[{1}, yb]*G[{yp, yr, yp}, yr] + 
  G[{0}, y]*G[{yp, yr, yr}, yr] + G[{1}, yb]*G[{yp, yr, yr}, yr] + 5*G[{1}, yb]*G[{-yr, -y1, -y1}, x] - 9*G[{1}, yb]*G[{-yr, -y1, -y1}, yr] + 5*G[{1}, yb]*G[{-yr, -y1, y1}, x] - 9*G[{1}, yb]*G[{-yr, -y1, y1}, yr] + 2*G[{1}, yb]*G[{-yr, -y1, -yp}, x] - 3*G[{1}, yb]*G[{-yr, -y1, -yp}, yr] + 
  2*G[{1}, yb]*G[{-yr, -y1, yp}, x] - 3*G[{1}, yb]*G[{-yr, -y1, yp}, yr] + 3*G[{1}, yb]*G[{-yr, -y1, yr}, yr] + 5*G[{1}, yb]*G[{-yr, y1, -y1}, x] - 9*G[{1}, yb]*G[{-yr, y1, -y1}, yr] + 5*G[{1}, yb]*G[{-yr, y1, y1}, x] - 9*G[{1}, yb]*G[{-yr, y1, y1}, yr] + 2*G[{1}, yb]*G[{-yr, y1, -yp}, x] - 
  3*G[{1}, yb]*G[{-yr, y1, -yp}, yr] + 2*G[{1}, yb]*G[{-yr, y1, yp}, x] - 3*G[{1}, yb]*G[{-yr, y1, yp}, yr] + 3*G[{1}, yb]*G[{-yr, y1, yr}, yr] - G[{1}, yb]*G[{-yr, yj, -yp}, x] - G[{1}, yb]*G[{-yr, yj, yp}, x] - G[{1}, yb]*G[{-yr, -yp, -y1}, x] + 3*G[{1}, yb]*G[{-yr, -yp, -y1}, yr] - 
  G[{1}, yb]*G[{-yr, -yp, y1}, x] + 3*G[{1}, yb]*G[{-yr, -yp, y1}, yr] - 5*G[{1}, yb]*G[{-yr, -yp, -yp}, x] + 9*G[{1}, yb]*G[{-yr, -yp, -yp}, yr] - 5*G[{1}, yb]*G[{-yr, -yp, yp}, x] + 9*G[{1}, yb]*G[{-yr, -yp, yp}, yr] - 3*G[{0}, y]*G[{-yr, -yp, yr}, yr] - 3*G[{1}, yb]*G[{-yr, -yp, yr}, yr] - 
  2*G[{1}, yb]*G[{-yr, yp, -y1}, x] + 3*G[{1}, yb]*G[{-yr, yp, -y1}, yr] - 2*G[{1}, yb]*G[{-yr, yp, y1}, x] + 3*G[{1}, yb]*G[{-yr, yp, y1}, yr] - 5*G[{1}, yb]*G[{-yr, yp, -yp}, x] + 9*G[{1}, yb]*G[{-yr, yp, -yp}, yr] - 5*G[{1}, yb]*G[{-yr, yp, yp}, x] + 9*G[{1}, yb]*G[{-yr, yp, yp}, yr] - 
  3*G[{0}, y]*G[{-yr, yp, yr}, yr] - 3*G[{1}, yb]*G[{-yr, yp, yr}, yr] + 2*G[{1}, yb]*G[{-yr, -yr, -y1}, x] - 3*G[{1}, yb]*G[{-yr, -yr, -y1}, yr] + 2*G[{1}, yb]*G[{-yr, -yr, y1}, x] - 3*G[{1}, yb]*G[{-yr, -yr, y1}, yr] - 2*G[{0}, y]*G[{-yr, -yr, -yp}, x] - 2*G[{1}, yb]*G[{-yr, -yr, -yp}, x] + 
  3*G[{0}, y]*G[{-yr, -yr, -yp}, yr] + 3*G[{1}, yb]*G[{-yr, -yr, -yp}, yr] - 2*G[{0}, y]*G[{-yr, -yr, yp}, x] - 2*G[{1}, yb]*G[{-yr, -yr, yp}, x] + 3*G[{0}, y]*G[{-yr, -yr, yp}, yr] + 3*G[{1}, yb]*G[{-yr, -yr, yp}, yr] + 3*G[{1}, yb]*G[{-yr, yr, -y1}, x] + 3*G[{1}, yb]*G[{-yr, yr, y1}, x] - 
  3*G[{0}, y]*G[{-yr, yr, -yp}, x] - 3*G[{1}, yb]*G[{-yr, yr, -yp}, x] - 3*G[{0}, y]*G[{-yr, yr, yp}, x] - 3*G[{1}, yb]*G[{-yr, yr, yp}, x] - 5*G[{1}, yb]*G[{-yr, -yw, -y1}, x] + 9*G[{1}, yb]*G[{-yr, -yw, -y1}, yr] - 5*G[{1}, yb]*G[{-yr, -yw, y1}, x] + 9*G[{1}, yb]*G[{-yr, -yw, y1}, yr] - 
  5*G[{0}, y]*G[{-yr, -yw, -yp}, x] + 5*G[{1}, yb]*G[{-yr, -yw, -yp}, x] + 9*G[{0}, y]*G[{-yr, -yw, -yp}, yr] - 9*G[{1}, yb]*G[{-yr, -yw, -yp}, yr] - 5*G[{0}, y]*G[{-yr, -yw, yp}, x] + 5*G[{1}, yb]*G[{-yr, -yw, yp}, x] + 9*G[{0}, y]*G[{-yr, -yw, yp}, yr] - 9*G[{1}, yb]*G[{-yr, -yw, yp}, yr] - 
  6*G[{1}, yb]*G[{-yr, yw, -y1}, x] + 9*G[{1}, yb]*G[{-yr, yw, -y1}, yr] - 6*G[{1}, yb]*G[{-yr, yw, y1}, x] + 9*G[{1}, yb]*G[{-yr, yw, y1}, yr] - 6*G[{0}, y]*G[{-yr, yw, -yp}, x] + 6*G[{1}, yb]*G[{-yr, yw, -yp}, x] + 9*G[{0}, y]*G[{-yr, yw, -yp}, yr] - 9*G[{1}, yb]*G[{-yr, yw, -yp}, yr] - 
  6*G[{0}, y]*G[{-yr, yw, yp}, x] + 6*G[{1}, yb]*G[{-yr, yw, yp}, x] + 9*G[{0}, y]*G[{-yr, yw, yp}, yr] - 9*G[{1}, yb]*G[{-yr, yw, yp}, yr] + 5*G[{1}, yb]*G[{yr, -y1, -y1}, x] + 5*G[{1}, yb]*G[{yr, -y1, y1}, x] + 2*G[{1}, yb]*G[{yr, -y1, -yp}, x] + 2*G[{1}, yb]*G[{yr, -y1, yp}, x] + 
  5*G[{1}, yb]*G[{yr, y1, -y1}, x] + 5*G[{1}, yb]*G[{yr, y1, y1}, x] + 2*G[{1}, yb]*G[{yr, y1, -yp}, x] + 2*G[{1}, yb]*G[{yr, y1, yp}, x] - G[{1}, yb]*G[{yr, -yj, -yp}, x] - G[{1}, yb]*G[{yr, -yj, yp}, x] - 2*G[{1}, yb]*G[{yr, -yp, -y1}, x] - 2*G[{1}, yb]*G[{yr, -yp, y1}, x] - 
  5*G[{1}, yb]*G[{yr, -yp, -yp}, x] - 5*G[{1}, yb]*G[{yr, -yp, yp}, x] - G[{1}, yb]*G[{yr, yp, -y1}, x] - G[{1}, yb]*G[{yr, yp, y1}, x] - 5*G[{1}, yb]*G[{yr, yp, -yp}, x] - 5*G[{1}, yb]*G[{yr, yp, yp}, x] + 3*G[{1}, yb]*G[{yr, -yr, -y1}, x] + 3*G[{1}, yb]*G[{yr, -yr, y1}, x] - 
  3*G[{0}, y]*G[{yr, -yr, -yp}, x] - 3*G[{1}, yb]*G[{yr, -yr, -yp}, x] - 3*G[{0}, y]*G[{yr, -yr, yp}, x] - 3*G[{1}, yb]*G[{yr, -yr, yp}, x] + 2*G[{1}, yb]*G[{yr, yr, -y1}, x] + 2*G[{1}, yb]*G[{yr, yr, y1}, x] - 2*G[{0}, y]*G[{yr, yr, -yp}, x] - 2*G[{1}, yb]*G[{yr, yr, -yp}, x] - 
  2*G[{0}, y]*G[{yr, yr, yp}, x] - 2*G[{1}, yb]*G[{yr, yr, yp}, x] - 6*G[{1}, yb]*G[{yr, -yw, -y1}, x] - 6*G[{1}, yb]*G[{yr, -yw, y1}, x] - 6*G[{0}, y]*G[{yr, -yw, -yp}, x] + 6*G[{1}, yb]*G[{yr, -yw, -yp}, x] - 6*G[{0}, y]*G[{yr, -yw, yp}, x] + 6*G[{1}, yb]*G[{yr, -yw, yp}, x] - 
  5*G[{1}, yb]*G[{yr, yw, -y1}, x] - 5*G[{1}, yb]*G[{yr, yw, y1}, x] - 5*G[{0}, y]*G[{yr, yw, -yp}, x] + 5*G[{1}, yb]*G[{yr, yw, -yp}, x] - 5*G[{0}, y]*G[{yr, yw, yp}, x] + 5*G[{1}, yb]*G[{yr, yw, yp}, x] - 5*G[{1}, yb]*G[{-yw, -y1, -y1}, x] + 9*G[{1}, yb]*G[{-yw, -y1, -y1}, yr] - 
  5*G[{1}, yb]*G[{-yw, -y1, y1}, x] + 9*G[{1}, yb]*G[{-yw, -y1, y1}, yr] - 2*G[{1}, yb]*G[{-yw, -y1, -yp}, x] + 3*G[{1}, yb]*G[{-yw, -y1, -yp}, yr] - 2*G[{1}, yb]*G[{-yw, -y1, yp}, x] + 3*G[{1}, yb]*G[{-yw, -y1, yp}, yr] - 3*G[{1}, yb]*G[{-yw, -y1, yr}, yr] - 5*G[{1}, yb]*G[{-yw, y1, -y1}, x] + 
  9*G[{1}, yb]*G[{-yw, y1, -y1}, yr] - 5*G[{1}, yb]*G[{-yw, y1, y1}, x] + 9*G[{1}, yb]*G[{-yw, y1, y1}, yr] - 2*G[{1}, yb]*G[{-yw, y1, -yp}, x] + 3*G[{1}, yb]*G[{-yw, y1, -yp}, yr] - 2*G[{1}, yb]*G[{-yw, y1, yp}, x] + 3*G[{1}, yb]*G[{-yw, y1, yp}, yr] - 3*G[{1}, yb]*G[{-yw, y1, yr}, yr] + 
  G[{1}, yb]*G[{-yw, -yj, -yp}, x] + G[{1}, yb]*G[{-yw, -yj, yp}, x] + 2*G[{1}, yb]*G[{-yw, -yp, -y1}, x] - 3*G[{1}, yb]*G[{-yw, -yp, -y1}, yr] + 2*G[{1}, yb]*G[{-yw, -yp, y1}, x] - 3*G[{1}, yb]*G[{-yw, -yp, y1}, yr] + 5*G[{1}, yb]*G[{-yw, -yp, -yp}, x] - 9*G[{1}, yb]*G[{-yw, -yp, -yp}, yr] + 
  5*G[{1}, yb]*G[{-yw, -yp, yp}, x] - 9*G[{1}, yb]*G[{-yw, -yp, yp}, yr] - 3*G[{0}, y]*G[{-yw, -yp, yr}, yr] + 3*G[{1}, yb]*G[{-yw, -yp, yr}, yr] + G[{1}, yb]*G[{-yw, yp, -y1}, x] - 3*G[{1}, yb]*G[{-yw, yp, -y1}, yr] + G[{1}, yb]*G[{-yw, yp, y1}, x] - 3*G[{1}, yb]*G[{-yw, yp, y1}, yr] + 
  5*G[{1}, yb]*G[{-yw, yp, -yp}, x] - 9*G[{1}, yb]*G[{-yw, yp, -yp}, yr] + 5*G[{1}, yb]*G[{-yw, yp, yp}, x] - 9*G[{1}, yb]*G[{-yw, yp, yp}, yr] - 3*G[{0}, y]*G[{-yw, yp, yr}, yr] + 3*G[{1}, yb]*G[{-yw, yp, yr}, yr] + 5*G[{1}, yb]*G[{-yw, -yr, -y1}, x] - 9*G[{1}, yb]*G[{-yw, -yr, -y1}, yr] + 
  5*G[{1}, yb]*G[{-yw, -yr, y1}, x] - 9*G[{1}, yb]*G[{-yw, -yr, y1}, yr] - 5*G[{0}, y]*G[{-yw, -yr, -yp}, x] - 5*G[{1}, yb]*G[{-yw, -yr, -yp}, x] + 9*G[{0}, y]*G[{-yw, -yr, -yp}, yr] + 9*G[{1}, yb]*G[{-yw, -yr, -yp}, yr] - 5*G[{0}, y]*G[{-yw, -yr, yp}, x] - 5*G[{1}, yb]*G[{-yw, -yr, yp}, x] + 
  9*G[{0}, y]*G[{-yw, -yr, yp}, yr] + 9*G[{1}, yb]*G[{-yw, -yr, yp}, yr] + 6*G[{1}, yb]*G[{-yw, yr, -y1}, x] - 12*G[{1}, yb]*G[{-yw, yr, -y1}, yr] + 6*G[{1}, yb]*G[{-yw, yr, y1}, x] - 12*G[{1}, yb]*G[{-yw, yr, y1}, yr] - 6*G[{0}, y]*G[{-yw, yr, -yp}, x] - 6*G[{1}, yb]*G[{-yw, yr, -yp}, x] + 
  6*G[{0}, y]*G[{-yw, yr, -yp}, yr] + 12*G[{1}, yb]*G[{-yw, yr, -yp}, yr] - 6*G[{0}, y]*G[{-yw, yr, yp}, x] - 6*G[{1}, yb]*G[{-yw, yr, yp}, x] + 6*G[{0}, y]*G[{-yw, yr, yp}, yr] + 12*G[{1}, yb]*G[{-yw, yr, yp}, yr] - 2*G[{1}, yb]*G[{-yw, -yw, -y1}, x] + 3*G[{1}, yb]*G[{-yw, -yw, -y1}, yr] - 
  2*G[{1}, yb]*G[{-yw, -yw, y1}, x] + 3*G[{1}, yb]*G[{-yw, -yw, y1}, yr] - 2*G[{0}, y]*G[{-yw, -yw, -yp}, x] + 2*G[{1}, yb]*G[{-yw, -yw, -yp}, x] + 3*G[{0}, y]*G[{-yw, -yw, -yp}, yr] - 3*G[{1}, yb]*G[{-yw, -yw, -yp}, yr] - 2*G[{0}, y]*G[{-yw, -yw, yp}, x] + 2*G[{1}, yb]*G[{-yw, -yw, yp}, x] + 
  3*G[{0}, y]*G[{-yw, -yw, yp}, yr] - 3*G[{1}, yb]*G[{-yw, -yw, yp}, yr] - 3*G[{1}, yb]*G[{-yw, yw, -y1}, x] + 3*G[{1}, yb]*G[{-yw, yw, -y1}, yr] - 3*G[{1}, yb]*G[{-yw, yw, y1}, x] + 3*G[{1}, yb]*G[{-yw, yw, y1}, yr] - 3*G[{0}, y]*G[{-yw, yw, -yp}, x] + 3*G[{1}, yb]*G[{-yw, yw, -yp}, x] + 
  3*G[{0}, y]*G[{-yw, yw, -yp}, yr] - 3*G[{1}, yb]*G[{-yw, yw, -yp}, yr] - 3*G[{0}, y]*G[{-yw, yw, yp}, x] + 3*G[{1}, yb]*G[{-yw, yw, yp}, x] + 3*G[{0}, y]*G[{-yw, yw, yp}, yr] - 3*G[{1}, yb]*G[{-yw, yw, yp}, yr] - 5*G[{1}, yb]*G[{yw, -y1, -y1}, x] + G[{1}, yb]*G[{yw, -y1, -y1}, yr] - 
  5*G[{1}, yb]*G[{yw, -y1, y1}, x] + G[{1}, yb]*G[{yw, -y1, y1}, yr] - 2*G[{1}, yb]*G[{yw, -y1, -yp}, x] + G[{1}, yb]*G[{yw, -y1, -yp}, yr] - 2*G[{1}, yb]*G[{yw, -y1, yp}, x] + G[{1}, yb]*G[{yw, -y1, yp}, yr] - G[{1}, yb]*G[{yw, -y1, yr}, yr] - 5*G[{1}, yb]*G[{yw, y1, -y1}, x] + 
  G[{1}, yb]*G[{yw, y1, -y1}, yr] - 5*G[{1}, yb]*G[{yw, y1, y1}, x] + G[{1}, yb]*G[{yw, y1, y1}, yr] - 2*G[{1}, yb]*G[{yw, y1, -yp}, x] + G[{1}, yb]*G[{yw, y1, -yp}, yr] - 2*G[{1}, yb]*G[{yw, y1, yp}, x] + G[{1}, yb]*G[{yw, y1, yp}, yr] - G[{1}, yb]*G[{yw, y1, yr}, yr] + 
  G[{1}, yb]*G[{yw, yj, -yp}, x] - 2*G[{1}, yb]*G[{yw, yj, -yp}, yr] + G[{1}, yb]*G[{yw, yj, yp}, x] - 2*G[{1}, yb]*G[{yw, yj, yp}, yr] + G[{1}, yb]*G[{yw, -yp, -y1}, x] + G[{1}, yb]*G[{yw, -yp, -y1}, yr] + G[{1}, yb]*G[{yw, -yp, y1}, x] + G[{1}, yb]*G[{yw, -yp, y1}, yr] + 
  5*G[{1}, yb]*G[{yw, -yp, -yp}, x] - G[{1}, yb]*G[{yw, -yp, -yp}, yr] + 5*G[{1}, yb]*G[{yw, -yp, yp}, x] - G[{1}, yb]*G[{yw, -yp, yp}, yr] - G[{0}, y]*G[{yw, -yp, yr}, yr] + G[{1}, yb]*G[{yw, -yp, yr}, yr] + 2*G[{1}, yb]*G[{yw, yp, -y1}, x] - G[{1}, yb]*G[{yw, yp, -y1}, yr] + 
  2*G[{1}, yb]*G[{yw, yp, y1}, x] - G[{1}, yb]*G[{yw, yp, y1}, yr] + 5*G[{1}, yb]*G[{yw, yp, -yp}, x] - G[{1}, yb]*G[{yw, yp, -yp}, yr] + 5*G[{1}, yb]*G[{yw, yp, yp}, x] - G[{1}, yb]*G[{yw, yp, yp}, yr] - G[{0}, y]*G[{yw, yp, yr}, yr] + G[{1}, yb]*G[{yw, yp, yr}, yr] + 
  6*G[{1}, yb]*G[{yw, -yr, -y1}, x] - 3*G[{1}, yb]*G[{yw, -yr, -y1}, yr] + 6*G[{1}, yb]*G[{yw, -yr, y1}, x] - 3*G[{1}, yb]*G[{yw, -yr, y1}, yr] - 6*G[{0}, y]*G[{yw, -yr, -yp}, x] - 6*G[{1}, yb]*G[{yw, -yr, -yp}, x] + 3*G[{0}, y]*G[{yw, -yr, -yp}, yr] + 3*G[{1}, yb]*G[{yw, -yr, -yp}, yr] - 
  6*G[{0}, y]*G[{yw, -yr, yp}, x] - 6*G[{1}, yb]*G[{yw, -yr, yp}, x] + 3*G[{0}, y]*G[{yw, -yr, yp}, yr] + 3*G[{1}, yb]*G[{yw, -yr, yp}, yr] + 5*G[{1}, yb]*G[{yw, yr, -y1}, x] - 2*G[{1}, yb]*G[{yw, yr, -y1}, yr] + 5*G[{1}, yb]*G[{yw, yr, y1}, x] - 2*G[{1}, yb]*G[{yw, yr, y1}, yr] - 
  5*G[{0}, y]*G[{yw, yr, -yp}, x] - 5*G[{1}, yb]*G[{yw, yr, -yp}, x] + 2*G[{1}, yb]*G[{yw, yr, -yp}, yr] - 5*G[{0}, y]*G[{yw, yr, yp}, x] - 5*G[{1}, yb]*G[{yw, yr, yp}, x] + 2*G[{1}, yb]*G[{yw, yr, yp}, yr] - 3*G[{1}, yb]*G[{yw, -yw, -y1}, x] + 3*G[{1}, yb]*G[{yw, -yw, -y1}, yr] - 
  3*G[{1}, yb]*G[{yw, -yw, y1}, x] + 3*G[{1}, yb]*G[{yw, -yw, y1}, yr] - 3*G[{0}, y]*G[{yw, -yw, -yp}, x] + 3*G[{1}, yb]*G[{yw, -yw, -yp}, x] + 3*G[{0}, y]*G[{yw, -yw, -yp}, yr] - 3*G[{1}, yb]*G[{yw, -yw, -yp}, yr] - 3*G[{0}, y]*G[{yw, -yw, yp}, x] + 3*G[{1}, yb]*G[{yw, -yw, yp}, x] + 
  3*G[{0}, y]*G[{yw, -yw, yp}, yr] - 3*G[{1}, yb]*G[{yw, -yw, yp}, yr] - 2*G[{1}, yb]*G[{yw, yw, -y1}, x] + G[{1}, yb]*G[{yw, yw, -y1}, yr] - 2*G[{1}, yb]*G[{yw, yw, y1}, x] + G[{1}, yb]*G[{yw, yw, y1}, yr] - 2*G[{0}, y]*G[{yw, yw, -yp}, x] + 2*G[{1}, yb]*G[{yw, yw, -yp}, x] + 
  G[{0}, y]*G[{yw, yw, -yp}, yr] - G[{1}, yb]*G[{yw, yw, -yp}, yr] - 2*G[{0}, y]*G[{yw, yw, yp}, x] + 2*G[{1}, yb]*G[{yw, yw, yp}, x] + G[{0}, y]*G[{yw, yw, yp}, yr] - G[{1}, yb]*G[{yw, yw, yp}, yr] + 54*G[{-1, -1, -1, 0}, y] - 36*G[{-1, -1, 0, 0}, y] + 18*G[{-1, -1, 1, 0}, y] - 
  36*G[{-1, 0, -1, 0}, y] + 21*G[{-1, 0, 0, 0}, y] - 12*G[{-1, 0, 1, 0}, y] + 18*G[{-1, 1, -1, 0}, y] - 12*G[{-1, 1, 0, 0}, y] + 6*G[{-1, 1, 1, 0}, y] - 54*G[{0, -1, -1, 0}, y] + 36*G[{0, -1, 0, 0}, y] - 18*G[{0, -1, 1, 0}, y] - 3*G[{0, 0, 0, 0}, y] - G[{0, 0, 0, 1}, yb] + 2*G[{0, 0, 1, 1}, yb] - 
  18*G[{0, 1, -1, 0}, y] + 24*G[{0, 1, 0, 0}, y] + 2*G[{0, 1, 0, 1}, yb] - 6*G[{0, 1, 1, 0}, y] - 4*G[{0, 1, 1, 1}, yb] + 18*G[{1, -1, -1, 0}, y] - 12*G[{1, -1, 0, 0}, y] + 6*G[{1, -1, 1, 0}, y] + 6*G[{1, 0, -1, 0}, y] + 2*G[{1, 0, 0, 0}, y] + 4*G[{1, 0, 0, 1}, yb] + 2*G[{1, 0, 1, 0}, y] - 
  5*G[{1, 0, 1, 1}, yb] + 6*G[{1, 1, -1, 0}, y] - 10*G[{1, 1, 0, 0}, y] - 2*G[{1, 1, 0, 1}, yb] + 2*G[{1, 1, 1, 0}, y] - G[{1, 2, 1, 1}, yb] - 2*G[{2, 1, 0, 1}, yb] + 6*G[{2, 1, 1, 1}, yb] + G[{-y1, -y1, -y1, -yp}, yr] + G[{-y1, -y1, -y1, yp}, yr] + G[{-y1, -y1, y1, -yp}, yr] + 
  G[{-y1, -y1, y1, yp}, yr] + G[{-y1, -y1, -yp, -yp}, yr] + G[{-y1, -y1, -yp, yp}, yr] - G[{-y1, -y1, -yp, yr}, yr] + G[{-y1, -y1, yp, -yp}, yr] + G[{-y1, -y1, yp, yp}, yr] - G[{-y1, -y1, yp, yr}, yr] - G[{-y1, -y1, yr, -yp}, yr] - G[{-y1, -y1, yr, yp}, yr] + G[{-y1, y1, -y1, -yp}, yr] + 
  G[{-y1, y1, -y1, yp}, yr] + G[{-y1, y1, y1, -yp}, yr] + G[{-y1, y1, y1, yp}, yr] + G[{-y1, y1, -yp, -yp}, yr] + G[{-y1, y1, -yp, yp}, yr] - G[{-y1, y1, -yp, yr}, yr] + G[{-y1, y1, yp, -yp}, yr] + G[{-y1, y1, yp, yp}, yr] - G[{-y1, y1, yp, yr}, yr] - G[{-y1, y1, yr, -yp}, yr] - 
  G[{-y1, y1, yr, yp}, yr] + G[{-y1, -yp, -y1, -yp}, yr] + G[{-y1, -yp, -y1, yp}, yr] + G[{-y1, -yp, y1, -yp}, yr] + G[{-y1, -yp, y1, yp}, yr] + G[{-y1, -yp, -yp, -yp}, yr] + G[{-y1, -yp, -yp, yp}, yr] - G[{-y1, -yp, -yp, yr}, yr] + G[{-y1, -yp, yp, -yp}, yr] + G[{-y1, -yp, yp, yp}, yr] - 
  G[{-y1, -yp, yp, yr}, yr] - G[{-y1, -yp, yr, -yp}, yr] - G[{-y1, -yp, yr, yp}, yr] + G[{-y1, -yp, yr, yr}, yr] + G[{-y1, yp, -y1, -yp}, yr] + G[{-y1, yp, -y1, yp}, yr] + G[{-y1, yp, y1, -yp}, yr] + G[{-y1, yp, y1, yp}, yr] + G[{-y1, yp, -yp, -yp}, yr] + G[{-y1, yp, -yp, yp}, yr] - 
  G[{-y1, yp, -yp, yr}, yr] + G[{-y1, yp, yp, -yp}, yr] + G[{-y1, yp, yp, yp}, yr] - G[{-y1, yp, yp, yr}, yr] - G[{-y1, yp, yr, -yp}, yr] - G[{-y1, yp, yr, yp}, yr] + G[{-y1, yp, yr, yr}, yr] - G[{-y1, yr, -y1, -yp}, yr] - G[{-y1, yr, -y1, yp}, yr] - G[{-y1, yr, y1, -yp}, yr] - 
  G[{-y1, yr, y1, yp}, yr] - G[{-y1, yr, -yp, -yp}, yr] - G[{-y1, yr, -yp, yp}, yr] + G[{-y1, yr, -yp, yr}, yr] - G[{-y1, yr, yp, -yp}, yr] - G[{-y1, yr, yp, yp}, yr] + G[{-y1, yr, yp, yr}, yr] + G[{-y1, yr, yr, -yp}, yr] + G[{-y1, yr, yr, yp}, yr] + G[{y1, -y1, -y1, -yp}, yr] + 
  G[{y1, -y1, -y1, yp}, yr] + G[{y1, -y1, y1, -yp}, yr] + G[{y1, -y1, y1, yp}, yr] + G[{y1, -y1, -yp, -yp}, yr] + G[{y1, -y1, -yp, yp}, yr] - G[{y1, -y1, -yp, yr}, yr] + G[{y1, -y1, yp, -yp}, yr] + G[{y1, -y1, yp, yp}, yr] - G[{y1, -y1, yp, yr}, yr] - G[{y1, -y1, yr, -yp}, yr] - 
  G[{y1, -y1, yr, yp}, yr] + G[{y1, y1, -y1, -yp}, yr] + G[{y1, y1, -y1, yp}, yr] + G[{y1, y1, y1, -yp}, yr] + G[{y1, y1, y1, yp}, yr] + G[{y1, y1, -yp, -yp}, yr] + G[{y1, y1, -yp, yp}, yr] - G[{y1, y1, -yp, yr}, yr] + G[{y1, y1, yp, -yp}, yr] + G[{y1, y1, yp, yp}, yr] - G[{y1, y1, yp, yr}, yr] - 
  G[{y1, y1, yr, -yp}, yr] - G[{y1, y1, yr, yp}, yr] + G[{y1, -yp, -y1, -yp}, yr] + G[{y1, -yp, -y1, yp}, yr] + G[{y1, -yp, y1, -yp}, yr] + G[{y1, -yp, y1, yp}, yr] + G[{y1, -yp, -yp, -yp}, yr] + G[{y1, -yp, -yp, yp}, yr] - G[{y1, -yp, -yp, yr}, yr] + G[{y1, -yp, yp, -yp}, yr] + 
  G[{y1, -yp, yp, yp}, yr] - G[{y1, -yp, yp, yr}, yr] - G[{y1, -yp, yr, -yp}, yr] - G[{y1, -yp, yr, yp}, yr] + G[{y1, -yp, yr, yr}, yr] + G[{y1, yp, -y1, -yp}, yr] + G[{y1, yp, -y1, yp}, yr] + G[{y1, yp, y1, -yp}, yr] + G[{y1, yp, y1, yp}, yr] + G[{y1, yp, -yp, -yp}, yr] + G[{y1, yp, -yp, yp}, yr] - 
  G[{y1, yp, -yp, yr}, yr] + G[{y1, yp, yp, -yp}, yr] + G[{y1, yp, yp, yp}, yr] - G[{y1, yp, yp, yr}, yr] - G[{y1, yp, yr, -yp}, yr] - G[{y1, yp, yr, yp}, yr] + G[{y1, yp, yr, yr}, yr] - G[{y1, yr, -y1, -yp}, yr] - G[{y1, yr, -y1, yp}, yr] - G[{y1, yr, y1, -yp}, yr] - G[{y1, yr, y1, yp}, yr] - 
  G[{y1, yr, -yp, -yp}, yr] - G[{y1, yr, -yp, yp}, yr] + G[{y1, yr, -yp, yr}, yr] - G[{y1, yr, yp, -yp}, yr] - G[{y1, yr, yp, yp}, yr] + G[{y1, yr, yp, yr}, yr] + G[{y1, yr, yr, -yp}, yr] + G[{y1, yr, yr, yp}, yr] - 4*G[{-yj, -yp, -y1, -yp}, yr] - 4*G[{-yj, -yp, -y1, yp}, yr] - 
  4*G[{-yj, -yp, y1, -yp}, yr] - 4*G[{-yj, -yp, y1, yp}, yr] - 8*G[{-yj, -yp, -yp, -yp}, yr] - 8*G[{-yj, -yp, -yp, yp}, yr] + 2*G[{-yj, -yp, -yp, yr}, yr] - 8*G[{-yj, -yp, yp, -yp}, yr] - 8*G[{-yj, -yp, yp, yp}, yr] + 2*G[{-yj, -yp, yp, yr}, yr] + 2*G[{-yj, -yp, yr, -yp}, yr] + 
  2*G[{-yj, -yp, yr, yp}, yr] - 4*G[{-yj, yp, -y1, -yp}, yr] - 4*G[{-yj, yp, -y1, yp}, yr] - 4*G[{-yj, yp, y1, -yp}, yr] - 4*G[{-yj, yp, y1, yp}, yr] - 8*G[{-yj, yp, -yp, -yp}, yr] - 8*G[{-yj, yp, -yp, yp}, yr] + 2*G[{-yj, yp, -yp, yr}, yr] - 8*G[{-yj, yp, yp, -yp}, yr] - 8*G[{-yj, yp, yp, yp}, yr] + 
  2*G[{-yj, yp, yp, yr}, yr] + 2*G[{-yj, yp, yr, -yp}, yr] + 2*G[{-yj, yp, yr, yp}, yr] + 2*G[{-yj, yr, -yp, -yp}, yr] + 2*G[{-yj, yr, -yp, yp}, yr] + 2*G[{-yj, yr, yp, -yp}, yr] + 2*G[{-yj, yr, yp, yp}, yr] - G[{-yp, -y1, -y1, -yp}, yr] - G[{-yp, -y1, -y1, yp}, yr] - G[{-yp, -y1, y1, -yp}, yr] - 
  G[{-yp, -y1, y1, yp}, yr] - G[{-yp, -y1, -yp, -yp}, yr] - G[{-yp, -y1, -yp, yp}, yr] + G[{-yp, -y1, -yp, yr}, yr] - G[{-yp, -y1, yp, -yp}, yr] - G[{-yp, -y1, yp, yp}, yr] + G[{-yp, -y1, yp, yr}, yr] + G[{-yp, -y1, yr, -yp}, yr] + G[{-yp, -y1, yr, yp}, yr] - G[{-yp, y1, -y1, -yp}, yr] - 
  G[{-yp, y1, -y1, yp}, yr] - G[{-yp, y1, y1, -yp}, yr] - G[{-yp, y1, y1, yp}, yr] - G[{-yp, y1, -yp, -yp}, yr] - G[{-yp, y1, -yp, yp}, yr] + G[{-yp, y1, -yp, yr}, yr] - G[{-yp, y1, yp, -yp}, yr] - G[{-yp, y1, yp, yp}, yr] + G[{-yp, y1, yp, yr}, yr] + G[{-yp, y1, yr, -yp}, yr] + 
  G[{-yp, y1, yr, yp}, yr] - G[{-yp, -yp, -y1, -yp}, yr] - G[{-yp, -yp, -y1, yp}, yr] - G[{-yp, -yp, y1, -yp}, yr] - G[{-yp, -yp, y1, yp}, yr] - G[{-yp, -yp, -yp, -yp}, yr] - G[{-yp, -yp, -yp, yp}, yr] + G[{-yp, -yp, -yp, yr}, yr] - G[{-yp, -yp, yp, -yp}, yr] - G[{-yp, -yp, yp, yp}, yr] + 
  G[{-yp, -yp, yp, yr}, yr] + G[{-yp, -yp, yr, -yp}, yr] + G[{-yp, -yp, yr, yp}, yr] - G[{-yp, -yp, yr, yr}, yr] - G[{-yp, yp, -y1, -yp}, yr] - G[{-yp, yp, -y1, yp}, yr] - G[{-yp, yp, y1, -yp}, yr] - G[{-yp, yp, y1, yp}, yr] - G[{-yp, yp, -yp, -yp}, yr] - G[{-yp, yp, -yp, yp}, yr] + 
  G[{-yp, yp, -yp, yr}, yr] - G[{-yp, yp, yp, -yp}, yr] - G[{-yp, yp, yp, yp}, yr] + G[{-yp, yp, yp, yr}, yr] + G[{-yp, yp, yr, -yp}, yr] + G[{-yp, yp, yr, yp}, yr] - G[{-yp, yp, yr, yr}, yr] + G[{-yp, yr, -y1, -yp}, yr] + G[{-yp, yr, -y1, yp}, yr] + G[{-yp, yr, y1, -yp}, yr] + 
  G[{-yp, yr, y1, yp}, yr] + G[{-yp, yr, -yp, -yp}, yr] + G[{-yp, yr, -yp, yp}, yr] - G[{-yp, yr, -yp, yr}, yr] + G[{-yp, yr, yp, -yp}, yr] + G[{-yp, yr, yp, yp}, yr] - G[{-yp, yr, yp, yr}, yr] - G[{-yp, yr, yr, -yp}, yr] - G[{-yp, yr, yr, yp}, yr] + 7*G[{yp, -y1, -y1, -yp}, yr] + 
  7*G[{yp, -y1, -y1, yp}, yr] + 7*G[{yp, -y1, y1, -yp}, yr] + 7*G[{yp, -y1, y1, yp}, yr] + G[{yp, -y1, -yp, -yp}, yr] + G[{yp, -y1, -yp, yp}, yr] - G[{yp, -y1, -yp, yr}, yr] + G[{yp, -y1, yp, -yp}, yr] + G[{yp, -y1, yp, yp}, yr] - G[{yp, -y1, yp, yr}, yr] - G[{yp, -y1, yr, -yp}, yr] - 
  G[{yp, -y1, yr, yp}, yr] + 7*G[{yp, y1, -y1, -yp}, yr] + 7*G[{yp, y1, -y1, yp}, yr] + 7*G[{yp, y1, y1, -yp}, yr] + 7*G[{yp, y1, y1, yp}, yr] + G[{yp, y1, -yp, -yp}, yr] + G[{yp, y1, -yp, yp}, yr] - G[{yp, y1, -yp, yr}, yr] + G[{yp, y1, yp, -yp}, yr] + G[{yp, y1, yp, yp}, yr] - 
  G[{yp, y1, yp, yr}, yr] - G[{yp, y1, yr, -yp}, yr] - G[{yp, y1, yr, yp}, yr] + 2*G[{yp, -yj, -yp, -yp}, yr] + 2*G[{yp, -yj, -yp, yp}, yr] + 2*G[{yp, -yj, yp, -yp}, yr] + 2*G[{yp, -yj, yp, yp}, yr] + 2*G[{yp, yj, -yp, -yp}, yr] + 2*G[{yp, yj, -yp, yp}, yr] + 2*G[{yp, yj, yp, -yp}, yr] + 
  2*G[{yp, yj, yp, yp}, yr] - G[{yp, -yp, -y1, -yp}, yr] - G[{yp, -yp, -y1, yp}, yr] - G[{yp, -yp, y1, -yp}, yr] - G[{yp, -yp, y1, yp}, yr] - G[{yp, -yp, -yp, -yp}, yr] - G[{yp, -yp, -yp, yp}, yr] + G[{yp, -yp, -yp, yr}, yr] - G[{yp, -yp, yp, -yp}, yr] - G[{yp, -yp, yp, yp}, yr] + 
  G[{yp, -yp, yp, yr}, yr] + G[{yp, -yp, yr, -yp}, yr] + G[{yp, -yp, yr, yp}, yr] - G[{yp, -yp, yr, yr}, yr] - G[{yp, yp, -y1, -yp}, yr] - G[{yp, yp, -y1, yp}, yr] - G[{yp, yp, y1, -yp}, yr] - G[{yp, yp, y1, yp}, yr] - G[{yp, yp, -yp, -yp}, yr] - G[{yp, yp, -yp, yp}, yr] + G[{yp, yp, -yp, yr}, yr] - 
  G[{yp, yp, yp, -yp}, yr] - G[{yp, yp, yp, yp}, yr] + G[{yp, yp, yp, yr}, yr] + G[{yp, yp, yr, -yp}, yr] + G[{yp, yp, yr, yp}, yr] - G[{yp, yp, yr, yr}, yr] - G[{yp, yr, -y1, -yp}, yr] - G[{yp, yr, -y1, yp}, yr] - G[{yp, yr, y1, -yp}, yr] - G[{yp, yr, y1, yp}, yr] + G[{yp, yr, -yp, -yp}, yr] + 
  G[{yp, yr, -yp, yp}, yr] - G[{yp, yr, -yp, yr}, yr] + G[{yp, yr, yp, -yp}, yr] + G[{yp, yr, yp, yp}, yr] - G[{yp, yr, yp, yr}, yr] - G[{yp, yr, yr, -yp}, yr] - G[{yp, yr, yr, yp}, yr] - 5*G[{-yr, -y1, -y1, -yp}, x] + 9*G[{-yr, -y1, -y1, -yp}, yr] - 5*G[{-yr, -y1, -y1, yp}, x] + 
  9*G[{-yr, -y1, -y1, yp}, yr] - 5*G[{-yr, -y1, y1, -yp}, x] + 9*G[{-yr, -y1, y1, -yp}, yr] - 5*G[{-yr, -y1, y1, yp}, x] + 9*G[{-yr, -y1, y1, yp}, yr] - 2*G[{-yr, -y1, -yp, -yp}, x] + 3*G[{-yr, -y1, -yp, -yp}, yr] - 2*G[{-yr, -y1, -yp, yp}, x] + 3*G[{-yr, -y1, -yp, yp}, yr] - 
  3*G[{-yr, -y1, -yp, yr}, yr] - 2*G[{-yr, -y1, yp, -yp}, x] + 3*G[{-yr, -y1, yp, -yp}, yr] - 2*G[{-yr, -y1, yp, yp}, x] + 3*G[{-yr, -y1, yp, yp}, yr] - 3*G[{-yr, -y1, yp, yr}, yr] - 3*G[{-yr, -y1, yr, -yp}, yr] - 3*G[{-yr, -y1, yr, yp}, yr] - 5*G[{-yr, y1, -y1, -yp}, x] + 
  9*G[{-yr, y1, -y1, -yp}, yr] - 5*G[{-yr, y1, -y1, yp}, x] + 9*G[{-yr, y1, -y1, yp}, yr] - 5*G[{-yr, y1, y1, -yp}, x] + 9*G[{-yr, y1, y1, -yp}, yr] - 5*G[{-yr, y1, y1, yp}, x] + 9*G[{-yr, y1, y1, yp}, yr] - 2*G[{-yr, y1, -yp, -yp}, x] + 3*G[{-yr, y1, -yp, -yp}, yr] - 2*G[{-yr, y1, -yp, yp}, x] + 
  3*G[{-yr, y1, -yp, yp}, yr] - 3*G[{-yr, y1, -yp, yr}, yr] - 2*G[{-yr, y1, yp, -yp}, x] + 3*G[{-yr, y1, yp, -yp}, yr] - 2*G[{-yr, y1, yp, yp}, x] + 3*G[{-yr, y1, yp, yp}, yr] - 3*G[{-yr, y1, yp, yr}, yr] - 3*G[{-yr, y1, yr, -yp}, yr] - 3*G[{-yr, y1, yr, yp}, yr] + G[{-yr, yj, -yp, -yp}, x] + 
  G[{-yr, yj, -yp, yp}, x] + G[{-yr, yj, yp, -yp}, x] + G[{-yr, yj, yp, yp}, x] + G[{-yr, -yp, -y1, -yp}, x] - 3*G[{-yr, -yp, -y1, -yp}, yr] + G[{-yr, -yp, -y1, yp}, x] - 3*G[{-yr, -yp, -y1, yp}, yr] + G[{-yr, -yp, y1, -yp}, x] - 3*G[{-yr, -yp, y1, -yp}, yr] + G[{-yr, -yp, y1, yp}, x] - 
  3*G[{-yr, -yp, y1, yp}, yr] + 5*G[{-yr, -yp, -yp, -yp}, x] - 9*G[{-yr, -yp, -yp, -yp}, yr] + 5*G[{-yr, -yp, -yp, yp}, x] - 9*G[{-yr, -yp, -yp, yp}, yr] + 3*G[{-yr, -yp, -yp, yr}, yr] + 5*G[{-yr, -yp, yp, -yp}, x] - 9*G[{-yr, -yp, yp, -yp}, yr] + 5*G[{-yr, -yp, yp, yp}, x] - 
  9*G[{-yr, -yp, yp, yp}, yr] + 3*G[{-yr, -yp, yp, yr}, yr] + 3*G[{-yr, -yp, yr, -yp}, yr] + 3*G[{-yr, -yp, yr, yp}, yr] + 2*G[{-yr, yp, -y1, -yp}, x] - 3*G[{-yr, yp, -y1, -yp}, yr] + 2*G[{-yr, yp, -y1, yp}, x] - 3*G[{-yr, yp, -y1, yp}, yr] + 2*G[{-yr, yp, y1, -yp}, x] - 3*G[{-yr, yp, y1, -yp}, yr] + 
  2*G[{-yr, yp, y1, yp}, x] - 3*G[{-yr, yp, y1, yp}, yr] + 5*G[{-yr, yp, -yp, -yp}, x] - 9*G[{-yr, yp, -yp, -yp}, yr] + 5*G[{-yr, yp, -yp, yp}, x] - 9*G[{-yr, yp, -yp, yp}, yr] + 3*G[{-yr, yp, -yp, yr}, yr] + 5*G[{-yr, yp, yp, -yp}, x] - 9*G[{-yr, yp, yp, -yp}, yr] + 5*G[{-yr, yp, yp, yp}, x] - 
  9*G[{-yr, yp, yp, yp}, yr] + 3*G[{-yr, yp, yp, yr}, yr] + 3*G[{-yr, yp, yr, -yp}, yr] + 3*G[{-yr, yp, yr, yp}, yr] - 2*G[{-yr, -yr, -y1, -yp}, x] + 3*G[{-yr, -yr, -y1, -yp}, yr] - 2*G[{-yr, -yr, -y1, yp}, x] + 3*G[{-yr, -yr, -y1, yp}, yr] - 2*G[{-yr, -yr, y1, -yp}, x] + 
  3*G[{-yr, -yr, y1, -yp}, yr] - 2*G[{-yr, -yr, y1, yp}, x] + 3*G[{-yr, -yr, y1, yp}, yr] + 2*G[{-yr, -yr, -yp, -yp}, x] - 3*G[{-yr, -yr, -yp, -yp}, yr] + 2*G[{-yr, -yr, -yp, yp}, x] - 3*G[{-yr, -yr, -yp, yp}, yr] + 2*G[{-yr, -yr, yp, -yp}, x] - 3*G[{-yr, -yr, yp, -yp}, yr] + 
  2*G[{-yr, -yr, yp, yp}, x] - 3*G[{-yr, -yr, yp, yp}, yr] - 3*G[{-yr, yr, -y1, -yp}, x] - 3*G[{-yr, yr, -y1, yp}, x] - 3*G[{-yr, yr, y1, -yp}, x] - 3*G[{-yr, yr, y1, yp}, x] + 3*G[{-yr, yr, -yp, -yp}, x] + 3*G[{-yr, yr, -yp, yp}, x] + 3*G[{-yr, yr, yp, -yp}, x] + 3*G[{-yr, yr, yp, yp}, x] + 
  5*G[{-yr, -yw, -y1, -yp}, x] - 9*G[{-yr, -yw, -y1, -yp}, yr] + 5*G[{-yr, -yw, -y1, yp}, x] - 9*G[{-yr, -yw, -y1, yp}, yr] + 5*G[{-yr, -yw, y1, -yp}, x] - 9*G[{-yr, -yw, y1, -yp}, yr] + 5*G[{-yr, -yw, y1, yp}, x] - 9*G[{-yr, -yw, y1, yp}, yr] - 5*G[{-yr, -yw, -yp, -yp}, x] + 
  9*G[{-yr, -yw, -yp, -yp}, yr] - 5*G[{-yr, -yw, -yp, yp}, x] + 9*G[{-yr, -yw, -yp, yp}, yr] - 5*G[{-yr, -yw, yp, -yp}, x] + 9*G[{-yr, -yw, yp, -yp}, yr] - 5*G[{-yr, -yw, yp, yp}, x] + 9*G[{-yr, -yw, yp, yp}, yr] + 6*G[{-yr, yw, -y1, -yp}, x] - 9*G[{-yr, yw, -y1, -yp}, yr] + 
  6*G[{-yr, yw, -y1, yp}, x] - 9*G[{-yr, yw, -y1, yp}, yr] + 6*G[{-yr, yw, y1, -yp}, x] - 9*G[{-yr, yw, y1, -yp}, yr] + 6*G[{-yr, yw, y1, yp}, x] - 9*G[{-yr, yw, y1, yp}, yr] - 6*G[{-yr, yw, -yp, -yp}, x] + 9*G[{-yr, yw, -yp, -yp}, yr] - 6*G[{-yr, yw, -yp, yp}, x] + 9*G[{-yr, yw, -yp, yp}, yr] - 
  6*G[{-yr, yw, yp, -yp}, x] + 9*G[{-yr, yw, yp, -yp}, yr] - 6*G[{-yr, yw, yp, yp}, x] + 9*G[{-yr, yw, yp, yp}, yr] - 5*G[{yr, -y1, -y1, -yp}, x] - 5*G[{yr, -y1, -y1, yp}, x] - 5*G[{yr, -y1, y1, -yp}, x] - 5*G[{yr, -y1, y1, yp}, x] - 2*G[{yr, -y1, -yp, -yp}, x] - 2*G[{yr, -y1, -yp, yp}, x] - 
  2*G[{yr, -y1, yp, -yp}, x] - 2*G[{yr, -y1, yp, yp}, x] - 5*G[{yr, y1, -y1, -yp}, x] - 5*G[{yr, y1, -y1, yp}, x] - 5*G[{yr, y1, y1, -yp}, x] - 5*G[{yr, y1, y1, yp}, x] - 2*G[{yr, y1, -yp, -yp}, x] - 2*G[{yr, y1, -yp, yp}, x] - 2*G[{yr, y1, yp, -yp}, x] - 2*G[{yr, y1, yp, yp}, x] + 
  G[{yr, -yj, -yp, -yp}, x] + G[{yr, -yj, -yp, yp}, x] + G[{yr, -yj, yp, -yp}, x] + G[{yr, -yj, yp, yp}, x] + 2*G[{yr, -yp, -y1, -yp}, x] + 2*G[{yr, -yp, -y1, yp}, x] + 2*G[{yr, -yp, y1, -yp}, x] + 2*G[{yr, -yp, y1, yp}, x] + 5*G[{yr, -yp, -yp, -yp}, x] + 5*G[{yr, -yp, -yp, yp}, x] + 
  5*G[{yr, -yp, yp, -yp}, x] + 5*G[{yr, -yp, yp, yp}, x] + G[{yr, yp, -y1, -yp}, x] + G[{yr, yp, -y1, yp}, x] + G[{yr, yp, y1, -yp}, x] + G[{yr, yp, y1, yp}, x] + 5*G[{yr, yp, -yp, -yp}, x] + 5*G[{yr, yp, -yp, yp}, x] + 5*G[{yr, yp, yp, -yp}, x] + 5*G[{yr, yp, yp, yp}, x] - 
  3*G[{yr, -yr, -y1, -yp}, x] - 3*G[{yr, -yr, -y1, yp}, x] - 3*G[{yr, -yr, y1, -yp}, x] - 3*G[{yr, -yr, y1, yp}, x] + 3*G[{yr, -yr, -yp, -yp}, x] + 3*G[{yr, -yr, -yp, yp}, x] + 3*G[{yr, -yr, yp, -yp}, x] + 3*G[{yr, -yr, yp, yp}, x] - 2*G[{yr, yr, -y1, -yp}, x] - 2*G[{yr, yr, -y1, yp}, x] - 
  2*G[{yr, yr, y1, -yp}, x] - 2*G[{yr, yr, y1, yp}, x] + 2*G[{yr, yr, -yp, -yp}, x] + 2*G[{yr, yr, -yp, yp}, x] + 2*G[{yr, yr, yp, -yp}, x] + 2*G[{yr, yr, yp, yp}, x] + 6*G[{yr, -yw, -y1, -yp}, x] + 6*G[{yr, -yw, -y1, yp}, x] + 6*G[{yr, -yw, y1, -yp}, x] + 6*G[{yr, -yw, y1, yp}, x] - 
  6*G[{yr, -yw, -yp, -yp}, x] - 6*G[{yr, -yw, -yp, yp}, x] - 6*G[{yr, -yw, yp, -yp}, x] - 6*G[{yr, -yw, yp, yp}, x] + 5*G[{yr, yw, -y1, -yp}, x] + 5*G[{yr, yw, -y1, yp}, x] + 5*G[{yr, yw, y1, -yp}, x] + 5*G[{yr, yw, y1, yp}, x] - 5*G[{yr, yw, -yp, -yp}, x] - 5*G[{yr, yw, -yp, yp}, x] - 
  5*G[{yr, yw, yp, -yp}, x] - 5*G[{yr, yw, yp, yp}, x] + 5*G[{-yw, -y1, -y1, -yp}, x] - 9*G[{-yw, -y1, -y1, -yp}, yr] + 5*G[{-yw, -y1, -y1, yp}, x] - 9*G[{-yw, -y1, -y1, yp}, yr] + 5*G[{-yw, -y1, y1, -yp}, x] - 9*G[{-yw, -y1, y1, -yp}, yr] + 5*G[{-yw, -y1, y1, yp}, x] - 9*G[{-yw, -y1, y1, yp}, yr] + 
  2*G[{-yw, -y1, -yp, -yp}, x] - 3*G[{-yw, -y1, -yp, -yp}, yr] + 2*G[{-yw, -y1, -yp, yp}, x] - 3*G[{-yw, -y1, -yp, yp}, yr] + 3*G[{-yw, -y1, -yp, yr}, yr] + 2*G[{-yw, -y1, yp, -yp}, x] - 3*G[{-yw, -y1, yp, -yp}, yr] + 2*G[{-yw, -y1, yp, yp}, x] - 3*G[{-yw, -y1, yp, yp}, yr] + 
  3*G[{-yw, -y1, yp, yr}, yr] + 3*G[{-yw, -y1, yr, -yp}, yr] + 3*G[{-yw, -y1, yr, yp}, yr] + 5*G[{-yw, y1, -y1, -yp}, x] - 9*G[{-yw, y1, -y1, -yp}, yr] + 5*G[{-yw, y1, -y1, yp}, x] - 9*G[{-yw, y1, -y1, yp}, yr] + 5*G[{-yw, y1, y1, -yp}, x] - 9*G[{-yw, y1, y1, -yp}, yr] + 5*G[{-yw, y1, y1, yp}, x] - 
  9*G[{-yw, y1, y1, yp}, yr] + 2*G[{-yw, y1, -yp, -yp}, x] - 3*G[{-yw, y1, -yp, -yp}, yr] + 2*G[{-yw, y1, -yp, yp}, x] - 3*G[{-yw, y1, -yp, yp}, yr] + 3*G[{-yw, y1, -yp, yr}, yr] + 2*G[{-yw, y1, yp, -yp}, x] - 3*G[{-yw, y1, yp, -yp}, yr] + 2*G[{-yw, y1, yp, yp}, x] - 3*G[{-yw, y1, yp, yp}, yr] + 
  3*G[{-yw, y1, yp, yr}, yr] + 3*G[{-yw, y1, yr, -yp}, yr] + 3*G[{-yw, y1, yr, yp}, yr] - G[{-yw, -yj, -yp, -yp}, x] - G[{-yw, -yj, -yp, yp}, x] - G[{-yw, -yj, yp, -yp}, x] - G[{-yw, -yj, yp, yp}, x] - 2*G[{-yw, -yp, -y1, -yp}, x] + 3*G[{-yw, -yp, -y1, -yp}, yr] - 2*G[{-yw, -yp, -y1, yp}, x] + 
  3*G[{-yw, -yp, -y1, yp}, yr] - 2*G[{-yw, -yp, y1, -yp}, x] + 3*G[{-yw, -yp, y1, -yp}, yr] - 2*G[{-yw, -yp, y1, yp}, x] + 3*G[{-yw, -yp, y1, yp}, yr] - 5*G[{-yw, -yp, -yp, -yp}, x] + 9*G[{-yw, -yp, -yp, -yp}, yr] - 5*G[{-yw, -yp, -yp, yp}, x] + 9*G[{-yw, -yp, -yp, yp}, yr] - 
  3*G[{-yw, -yp, -yp, yr}, yr] - 5*G[{-yw, -yp, yp, -yp}, x] + 9*G[{-yw, -yp, yp, -yp}, yr] - 5*G[{-yw, -yp, yp, yp}, x] + 9*G[{-yw, -yp, yp, yp}, yr] - 3*G[{-yw, -yp, yp, yr}, yr] - 3*G[{-yw, -yp, yr, -yp}, yr] - 3*G[{-yw, -yp, yr, yp}, yr] - G[{-yw, yp, -y1, -yp}, x] + 3*G[{-yw, yp, -y1, -yp}, yr] - 
  G[{-yw, yp, -y1, yp}, x] + 3*G[{-yw, yp, -y1, yp}, yr] - G[{-yw, yp, y1, -yp}, x] + 3*G[{-yw, yp, y1, -yp}, yr] - G[{-yw, yp, y1, yp}, x] + 3*G[{-yw, yp, y1, yp}, yr] - 5*G[{-yw, yp, -yp, -yp}, x] + 9*G[{-yw, yp, -yp, -yp}, yr] - 5*G[{-yw, yp, -yp, yp}, x] + 9*G[{-yw, yp, -yp, yp}, yr] - 
  3*G[{-yw, yp, -yp, yr}, yr] - 5*G[{-yw, yp, yp, -yp}, x] + 9*G[{-yw, yp, yp, -yp}, yr] - 5*G[{-yw, yp, yp, yp}, x] + 9*G[{-yw, yp, yp, yp}, yr] - 3*G[{-yw, yp, yp, yr}, yr] - 3*G[{-yw, yp, yr, -yp}, yr] - 3*G[{-yw, yp, yr, yp}, yr] - 5*G[{-yw, -yr, -y1, -yp}, x] + 9*G[{-yw, -yr, -y1, -yp}, yr] - 
  5*G[{-yw, -yr, -y1, yp}, x] + 9*G[{-yw, -yr, -y1, yp}, yr] - 5*G[{-yw, -yr, y1, -yp}, x] + 9*G[{-yw, -yr, y1, -yp}, yr] - 5*G[{-yw, -yr, y1, yp}, x] + 9*G[{-yw, -yr, y1, yp}, yr] + 5*G[{-yw, -yr, -yp, -yp}, x] - 9*G[{-yw, -yr, -yp, -yp}, yr] + 5*G[{-yw, -yr, -yp, yp}, x] - 
  9*G[{-yw, -yr, -yp, yp}, yr] + 5*G[{-yw, -yr, yp, -yp}, x] - 9*G[{-yw, -yr, yp, -yp}, yr] + 5*G[{-yw, -yr, yp, yp}, x] - 9*G[{-yw, -yr, yp, yp}, yr] - 6*G[{-yw, yr, -y1, -yp}, x] + 12*G[{-yw, yr, -y1, -yp}, yr] - 6*G[{-yw, yr, -y1, yp}, x] + 12*G[{-yw, yr, -y1, yp}, yr] - 
  6*G[{-yw, yr, y1, -yp}, x] + 12*G[{-yw, yr, y1, -yp}, yr] - 6*G[{-yw, yr, y1, yp}, x] + 12*G[{-yw, yr, y1, yp}, yr] + 6*G[{-yw, yr, -yp, -yp}, x] - 12*G[{-yw, yr, -yp, -yp}, yr] + 6*G[{-yw, yr, -yp, yp}, x] - 12*G[{-yw, yr, -yp, yp}, yr] + 6*G[{-yw, yr, yp, -yp}, x] - 12*G[{-yw, yr, yp, -yp}, yr] + 
  6*G[{-yw, yr, yp, yp}, x] - 12*G[{-yw, yr, yp, yp}, yr] + 2*G[{-yw, -yw, -y1, -yp}, x] - 3*G[{-yw, -yw, -y1, -yp}, yr] + 2*G[{-yw, -yw, -y1, yp}, x] - 3*G[{-yw, -yw, -y1, yp}, yr] + 2*G[{-yw, -yw, y1, -yp}, x] - 3*G[{-yw, -yw, y1, -yp}, yr] + 2*G[{-yw, -yw, y1, yp}, x] - 
  3*G[{-yw, -yw, y1, yp}, yr] - 2*G[{-yw, -yw, -yp, -yp}, x] + 3*G[{-yw, -yw, -yp, -yp}, yr] - 2*G[{-yw, -yw, -yp, yp}, x] + 3*G[{-yw, -yw, -yp, yp}, yr] - 2*G[{-yw, -yw, yp, -yp}, x] + 3*G[{-yw, -yw, yp, -yp}, yr] - 2*G[{-yw, -yw, yp, yp}, x] + 3*G[{-yw, -yw, yp, yp}, yr] + 
  3*G[{-yw, yw, -y1, -yp}, x] - 3*G[{-yw, yw, -y1, -yp}, yr] + 3*G[{-yw, yw, -y1, yp}, x] - 3*G[{-yw, yw, -y1, yp}, yr] + 3*G[{-yw, yw, y1, -yp}, x] - 3*G[{-yw, yw, y1, -yp}, yr] + 3*G[{-yw, yw, y1, yp}, x] - 3*G[{-yw, yw, y1, yp}, yr] - 3*G[{-yw, yw, -yp, -yp}, x] + 3*G[{-yw, yw, -yp, -yp}, yr] - 
  3*G[{-yw, yw, -yp, yp}, x] + 3*G[{-yw, yw, -yp, yp}, yr] - 3*G[{-yw, yw, yp, -yp}, x] + 3*G[{-yw, yw, yp, -yp}, yr] - 3*G[{-yw, yw, yp, yp}, x] + 3*G[{-yw, yw, yp, yp}, yr] + 5*G[{yw, -y1, -y1, -yp}, x] - G[{yw, -y1, -y1, -yp}, yr] + 5*G[{yw, -y1, -y1, yp}, x] - G[{yw, -y1, -y1, yp}, yr] + 
  5*G[{yw, -y1, y1, -yp}, x] - G[{yw, -y1, y1, -yp}, yr] + 5*G[{yw, -y1, y1, yp}, x] - G[{yw, -y1, y1, yp}, yr] + 2*G[{yw, -y1, -yp, -yp}, x] - G[{yw, -y1, -yp, -yp}, yr] + 2*G[{yw, -y1, -yp, yp}, x] - G[{yw, -y1, -yp, yp}, yr] + G[{yw, -y1, -yp, yr}, yr] + 2*G[{yw, -y1, yp, -yp}, x] - 
  G[{yw, -y1, yp, -yp}, yr] + 2*G[{yw, -y1, yp, yp}, x] - G[{yw, -y1, yp, yp}, yr] + G[{yw, -y1, yp, yr}, yr] + G[{yw, -y1, yr, -yp}, yr] + G[{yw, -y1, yr, yp}, yr] + 5*G[{yw, y1, -y1, -yp}, x] - G[{yw, y1, -y1, -yp}, yr] + 5*G[{yw, y1, -y1, yp}, x] - G[{yw, y1, -y1, yp}, yr] + 
  5*G[{yw, y1, y1, -yp}, x] - G[{yw, y1, y1, -yp}, yr] + 5*G[{yw, y1, y1, yp}, x] - G[{yw, y1, y1, yp}, yr] + 2*G[{yw, y1, -yp, -yp}, x] - G[{yw, y1, -yp, -yp}, yr] + 2*G[{yw, y1, -yp, yp}, x] - G[{yw, y1, -yp, yp}, yr] + G[{yw, y1, -yp, yr}, yr] + 2*G[{yw, y1, yp, -yp}, x] - 
  G[{yw, y1, yp, -yp}, yr] + 2*G[{yw, y1, yp, yp}, x] - G[{yw, y1, yp, yp}, yr] + G[{yw, y1, yp, yr}, yr] + G[{yw, y1, yr, -yp}, yr] + G[{yw, y1, yr, yp}, yr] - G[{yw, yj, -yp, -yp}, x] + 2*G[{yw, yj, -yp, -yp}, yr] - G[{yw, yj, -yp, yp}, x] + 2*G[{yw, yj, -yp, yp}, yr] - G[{yw, yj, yp, -yp}, x] + 
  2*G[{yw, yj, yp, -yp}, yr] - G[{yw, yj, yp, yp}, x] + 2*G[{yw, yj, yp, yp}, yr] - G[{yw, -yp, -y1, -yp}, x] - G[{yw, -yp, -y1, -yp}, yr] - G[{yw, -yp, -y1, yp}, x] - G[{yw, -yp, -y1, yp}, yr] - G[{yw, -yp, y1, -yp}, x] - G[{yw, -yp, y1, -yp}, yr] - G[{yw, -yp, y1, yp}, x] - 
  G[{yw, -yp, y1, yp}, yr] - 5*G[{yw, -yp, -yp, -yp}, x] + G[{yw, -yp, -yp, -yp}, yr] - 5*G[{yw, -yp, -yp, yp}, x] + G[{yw, -yp, -yp, yp}, yr] - G[{yw, -yp, -yp, yr}, yr] - 5*G[{yw, -yp, yp, -yp}, x] + G[{yw, -yp, yp, -yp}, yr] - 5*G[{yw, -yp, yp, yp}, x] + G[{yw, -yp, yp, yp}, yr] - 
  G[{yw, -yp, yp, yr}, yr] - G[{yw, -yp, yr, -yp}, yr] - G[{yw, -yp, yr, yp}, yr] - 2*G[{yw, yp, -y1, -yp}, x] + G[{yw, yp, -y1, -yp}, yr] - 2*G[{yw, yp, -y1, yp}, x] + G[{yw, yp, -y1, yp}, yr] - 2*G[{yw, yp, y1, -yp}, x] + G[{yw, yp, y1, -yp}, yr] - 2*G[{yw, yp, y1, yp}, x] + 
  G[{yw, yp, y1, yp}, yr] - 5*G[{yw, yp, -yp, -yp}, x] + G[{yw, yp, -yp, -yp}, yr] - 5*G[{yw, yp, -yp, yp}, x] + G[{yw, yp, -yp, yp}, yr] - G[{yw, yp, -yp, yr}, yr] - 5*G[{yw, yp, yp, -yp}, x] + G[{yw, yp, yp, -yp}, yr] - 5*G[{yw, yp, yp, yp}, x] + G[{yw, yp, yp, yp}, yr] - G[{yw, yp, yp, yr}, yr] - 
  G[{yw, yp, yr, -yp}, yr] - G[{yw, yp, yr, yp}, yr] - 6*G[{yw, -yr, -y1, -yp}, x] + 3*G[{yw, -yr, -y1, -yp}, yr] - 6*G[{yw, -yr, -y1, yp}, x] + 3*G[{yw, -yr, -y1, yp}, yr] - 6*G[{yw, -yr, y1, -yp}, x] + 3*G[{yw, -yr, y1, -yp}, yr] - 6*G[{yw, -yr, y1, yp}, x] + 3*G[{yw, -yr, y1, yp}, yr] + 
  6*G[{yw, -yr, -yp, -yp}, x] - 3*G[{yw, -yr, -yp, -yp}, yr] + 6*G[{yw, -yr, -yp, yp}, x] - 3*G[{yw, -yr, -yp, yp}, yr] + 6*G[{yw, -yr, yp, -yp}, x] - 3*G[{yw, -yr, yp, -yp}, yr] + 6*G[{yw, -yr, yp, yp}, x] - 3*G[{yw, -yr, yp, yp}, yr] - 5*G[{yw, yr, -y1, -yp}, x] + 2*G[{yw, yr, -y1, -yp}, yr] - 
  5*G[{yw, yr, -y1, yp}, x] + 2*G[{yw, yr, -y1, yp}, yr] - 5*G[{yw, yr, y1, -yp}, x] + 2*G[{yw, yr, y1, -yp}, yr] - 5*G[{yw, yr, y1, yp}, x] + 2*G[{yw, yr, y1, yp}, yr] + 5*G[{yw, yr, -yp, -yp}, x] - 2*G[{yw, yr, -yp, -yp}, yr] + 5*G[{yw, yr, -yp, yp}, x] - 2*G[{yw, yr, -yp, yp}, yr] + 
  5*G[{yw, yr, yp, -yp}, x] - 2*G[{yw, yr, yp, -yp}, yr] + 5*G[{yw, yr, yp, yp}, x] - 2*G[{yw, yr, yp, yp}, yr] + 3*G[{yw, -yw, -y1, -yp}, x] - 3*G[{yw, -yw, -y1, -yp}, yr] + 3*G[{yw, -yw, -y1, yp}, x] - 3*G[{yw, -yw, -y1, yp}, yr] + 3*G[{yw, -yw, y1, -yp}, x] - 3*G[{yw, -yw, y1, -yp}, yr] + 
  3*G[{yw, -yw, y1, yp}, x] - 3*G[{yw, -yw, y1, yp}, yr] - 3*G[{yw, -yw, -yp, -yp}, x] + 3*G[{yw, -yw, -yp, -yp}, yr] - 3*G[{yw, -yw, -yp, yp}, x] + 3*G[{yw, -yw, -yp, yp}, yr] - 3*G[{yw, -yw, yp, -yp}, x] + 3*G[{yw, -yw, yp, -yp}, yr] - 3*G[{yw, -yw, yp, yp}, x] + 3*G[{yw, -yw, yp, yp}, yr] + 
  2*G[{yw, yw, -y1, -yp}, x] - G[{yw, yw, -y1, -yp}, yr] + 2*G[{yw, yw, -y1, yp}, x] - G[{yw, yw, -y1, yp}, yr] + 2*G[{yw, yw, y1, -yp}, x] - G[{yw, yw, y1, -yp}, yr] + 2*G[{yw, yw, y1, yp}, x] - G[{yw, yw, y1, yp}, yr] - 2*G[{yw, yw, -yp, -yp}, x] + G[{yw, yw, -yp, -yp}, yr] - 
  2*G[{yw, yw, -yp, yp}, x] + G[{yw, yw, -yp, yp}, yr] - 2*G[{yw, yw, yp, -yp}, x] + G[{yw, yw, yp, -yp}, yr] - 2*G[{yw, yw, yp, yp}, x] + G[{yw, yw, yp, yp}, yr] - (Pi^2*G[{1}, yb]*Log[2])/2 + Pi^2*G[{yp}, yr]*Log[2] + (Pi^2*G[{-yr}, x]*Log[2])/4 + (Pi^2*G[{yr}, x]*Log[2])/4 - 
  (Pi^2*G[{-yw}, x]*Log[2])/4 - (Pi^2*G[{yw}, x]*Log[2])/4 + (Pi^2*G[{yw}, yr]*Log[2])/2 - (Pi^2*Log[2]^2)/3 + Log[2]^4/3 + 8*PolyLog[4, 1/2] - (33*G[{-1}, y]*Zeta[3])/2 + (9*G[{0}, y]*Zeta[3])/2 + (7*G[{1}, y]*Zeta[3])/2 + (17*G[{1}, yb]*Zeta[3])/4 - 7*G[{2}, yb]*Zeta[3] - 14*G[{-yj}, yr]*Zeta[3] + 
  11*G[{-yp}, x]*Zeta[3] - 2*G[{-yp}, yr]*Zeta[3] + 11*G[{yp}, x]*Zeta[3] - (29*G[{yp}, yr]*Zeta[3])/2 + (107*G[{-yr}, x]*Zeta[3])/8 - 21*G[{-yr}, yr]*Zeta[3] + (107*G[{yr}, x]*Zeta[3])/8 + (5*G[{-yw}, x]*Zeta[3])/8 + (5*G[{yw}, x]*Zeta[3])/8 - (5*G[{yw}, yr]*Zeta[3])/4};
Subscript[F,21]={0, 0, 0, -(G[{0}, y]*G[{1}, y]^2) - (Pi^2*G[{y^(-1)}, yb])/3 + (Pi^2*G[{-yp}, x])/6 + (Pi^2*G[{yp}, x])/6 - (Pi^2*G[{-yr}, x])/3 - (Pi^2*G[{yr}, x])/3 - G[{y^(-1)}, yb]*G[{0, 0}, y] + G[{-yp}, x]*G[{0, 0}, y] + G[{yp}, x]*G[{0, 0}, y] - G[{-yr}, x]*G[{0, 0}, y] - G[{yr}, x]*G[{0, 0}, y] - 
  G[{y^(-1)}, yb]*G[{0, 1}, y] - G[{y}, 1]*G[{0, 1}, y] + G[{y}, yb]*G[{0, 1}, y] - G[{-yr}, x]*G[{0, 1}, y] - G[{yr}, x]*G[{0, 1}, y] + G[{-yw}, x]*G[{0, 1}, y] + G[{yw}, x]*G[{0, 1}, y] + 
  (G[{1}, y]*(Pi^2 + 3*G[{0}, y]*(G[{y^(-1)}, yb] + G[{y}, 1] - G[{y}, yb] + G[{-yr}, x] + G[{yr}, x] - G[{-yw}, x] - G[{yw}, x]) + 3*G[{0, 0}, y] + 3*G[{0, 1}, y]))/3 + G[{-y1}, x]*G[{0, 1}, yb] + G[{y1}, x]*G[{0, 1}, yb] - G[{-yr}, x]*G[{0, 1}, yb] - G[{yr}, x]*G[{0, 1}, yb] - 
  G[{-yw}, x]*G[{0, 1}, yb] - G[{yw}, x]*G[{0, 1}, yb] - G[{-y1}, x]*G[{1, 1}, yb] - G[{y1}, x]*G[{1, 1}, yb] + G[{-yp}, x]*G[{1, 1}, yb] + G[{yp}, x]*G[{1, 1}, yb] + G[{0}, y]*G[{y^(-1), 1}, 1] - G[{0}, y]*G[{y^(-1), 1}, yb] - G[{0}, y]*G[{y, 1}, 1] + G[{0}, y]*G[{y, 1}, yb] + 
  G[{0}, y]*G[{-yr, -yp}, x] + G[{0}, y]*G[{-yr, yp}, x] + G[{0}, y]*G[{yr, -yp}, x] + G[{0}, y]*G[{yr, yp}, x] - G[{0}, y]*G[{-yw, -yp}, x] - G[{0}, y]*G[{-yw, yp}, x] - G[{0}, y]*G[{yw, -yp}, x] - G[{0}, y]*G[{yw, yp}, x] + 
  G[{1}, yb]*(Pi^2/6 + G[{0}, y]*(-G[{-yr}, x] - G[{yr}, x] + G[{-yw}, x] + G[{yw}, x]) + G[{-y1, -y1}, x] + G[{-y1, y1}, x] + G[{y1, -y1}, x] + G[{y1, y1}, x] - G[{-yp, -yp}, x] - G[{-yp, yp}, x] - G[{yp, -yp}, x] - G[{yp, yp}, x] - G[{-yr, -y1}, x] - G[{-yr, y1}, x] + G[{-yr, -yp}, x] + 
    G[{-yr, yp}, x] - G[{yr, -y1}, x] - G[{yr, y1}, x] + G[{yr, -yp}, x] + G[{yr, yp}, x] - G[{-yw, -y1}, x] - G[{-yw, y1}, x] + G[{-yw, -yp}, x] + G[{-yw, yp}, x] - G[{yw, -y1}, x] - G[{yw, y1}, x] + G[{yw, -yp}, x] + G[{yw, yp}, x]) + 4*G[{0, 0, 0}, y] + G[{0, 0, 1}, yb] - G[{0, 1, 1}, yb] - 
  8*G[{1, 0, 0}, y] + G[{1, 0, 1}, yb] + G[{y^(-1), 0, 1}, 1] - G[{y^(-1), 0, 1}, yb] + G[{y, 0, 1}, 1] - G[{y, 0, 1}, yb] - G[{-y1, -y1, -yp}, x] - G[{-y1, -y1, yp}, x] - G[{-y1, y1, -yp}, x] - G[{-y1, y1, yp}, x] - G[{y1, -y1, -yp}, x] - G[{y1, -y1, yp}, x] - G[{y1, y1, -yp}, x] - 
  G[{y1, y1, yp}, x] + G[{-yp, -yp, -yp}, x] + G[{-yp, -yp, yp}, x] + G[{-yp, yp, -yp}, x] + G[{-yp, yp, yp}, x] + G[{yp, -yp, -yp}, x] + G[{yp, -yp, yp}, x] + G[{yp, yp, -yp}, x] + G[{yp, yp, yp}, x] + G[{-yr, -y1, -yp}, x] + G[{-yr, -y1, yp}, x] + G[{-yr, y1, -yp}, x] + G[{-yr, y1, yp}, x] - 
  G[{-yr, -yp, -yp}, x] - G[{-yr, -yp, yp}, x] - G[{-yr, yp, -yp}, x] - G[{-yr, yp, yp}, x] + G[{yr, -y1, -yp}, x] + G[{yr, -y1, yp}, x] + G[{yr, y1, -yp}, x] + G[{yr, y1, yp}, x] - G[{yr, -yp, -yp}, x] - G[{yr, -yp, yp}, x] - G[{yr, yp, -yp}, x] - G[{yr, yp, yp}, x] + G[{-yw, -y1, -yp}, x] + 
  G[{-yw, -y1, yp}, x] + G[{-yw, y1, -yp}, x] + G[{-yw, y1, yp}, x] - G[{-yw, -yp, -yp}, x] - G[{-yw, -yp, yp}, x] - G[{-yw, yp, -yp}, x] - G[{-yw, yp, yp}, x] + G[{yw, -y1, -yp}, x] + G[{yw, -y1, yp}, x] + G[{yw, y1, -yp}, x] + G[{yw, y1, yp}, x] - G[{yw, -yp, -yp}, x] - G[{yw, -yp, yp}, x] - 
  G[{yw, yp, -yp}, x] - G[{yw, yp, yp}, x] - 4*Zeta[3], (91*Pi^4)/240 + (Pi^2*G[{1}, yb]*G[{-y1}, x])/2 - Pi^2*G[{1}, yb]*G[{-y1}, yr] + (Pi^2*G[{1}, yb]*G[{y1}, x])/2 - Pi^2*G[{1}, yb]*G[{y1}, yr] - (5*Pi^2*G[{1}, yb]*G[{-yj}, yr])/3 - (Pi^2*G[{0}, y]*G[{-yp}, x])/6 - 
  (5*Pi^2*G[{1}, yb]*G[{-yp}, x])/6 + (Pi^2*G[{2}, yb]*G[{-yp}, x])/2 - (Pi^2*G[{0}, y]*G[{-yp}, yr])/3 + (5*Pi^2*G[{1}, yb]*G[{-yp}, yr])/3 - Pi^2*G[{2}, yb]*G[{-yp}, yr] - (Pi^2*G[{0}, y]*G[{yp}, x])/6 - (5*Pi^2*G[{1}, yb]*G[{yp}, x])/6 + (Pi^2*G[{2}, yb]*G[{yp}, x])/2 + 
  (2*Pi^2*G[{0}, y]*G[{yp}, yr])/3 + (8*Pi^2*G[{1}, yb]*G[{yp}, yr])/3 - 2*Pi^2*G[{2}, yb]*G[{yp}, yr] + (Pi^2*G[{0}, y]*G[{-yr}, x])/2 - (4*Pi^2*G[{1}, y]*G[{-yr}, x])/3 + (11*G[{0}, y]*G[{1}, y]^2*G[{-yr}, x])/2 + (11*Pi^2*G[{1}, yb]*G[{-yr}, x])/12 - 4*G[{0}, y]*G[{1}, y]*G[{1}, yb]*G[{-yr}, x] - 
  (Pi^2*G[{2}, yb]*G[{-yr}, x])/4 + Pi^2*G[{y^(-1)}, y]*G[{-yr}, x] - 3*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{-yr}, x] - (Pi^2*G[{y^(-1)}, yb]*G[{-yr}, x])/2 + (3*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{-yr}, x])/2 - (3*G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{-yr}, x])/2 + 
  (5*G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{-yr}, x])/2 - (Pi^2*G[{0}, y]*G[{-yr}, yr])/3 + 3*Pi^2*G[{1}, y]*G[{-yr}, yr] - 12*G[{0}, y]*G[{1}, y]^2*G[{-yr}, yr] - (5*Pi^2*G[{1}, yb]*G[{-yr}, yr])/3 + 8*G[{0}, y]*G[{1}, y]*G[{1}, yb]*G[{-yr}, yr] - 2*Pi^2*G[{y^(-1)}, y]*G[{-yr}, yr] + 
  6*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{-yr}, yr] + (2*Pi^2*G[{y^(-1)}, yb]*G[{-yr}, yr])/3 - 2*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{-yr}, yr] + 4*G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{-yr}, yr] - 6*G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{-yr}, yr] + (Pi^2*G[{0}, y]*G[{yr}, x])/2 - 
  (4*Pi^2*G[{1}, y]*G[{yr}, x])/3 + (11*G[{0}, y]*G[{1}, y]^2*G[{yr}, x])/2 + (11*Pi^2*G[{1}, yb]*G[{yr}, x])/12 - 4*G[{0}, y]*G[{1}, y]*G[{1}, yb]*G[{yr}, x] - (Pi^2*G[{2}, yb]*G[{yr}, x])/4 + Pi^2*G[{y^(-1)}, y]*G[{yr}, x] - 3*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{yr}, x] - 
  (Pi^2*G[{y^(-1)}, yb]*G[{yr}, x])/2 + (3*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{yr}, x])/2 - (3*G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{yr}, x])/2 + (5*G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{yr}, x])/2 - (Pi^2*G[{0}, y]*G[{-yw}, x])/3 + Pi^2*G[{1}, y]*G[{-yw}, x] - (9*G[{0}, y]*G[{1}, y]^2*G[{-yw}, x])/2 - 
  (3*Pi^2*G[{1}, yb]*G[{-yw}, x])/4 + 4*G[{0}, y]*G[{1}, y]*G[{1}, yb]*G[{-yw}, x] - (Pi^2*G[{2}, yb]*G[{-yw}, x])/4 - Pi^2*G[{y^(-1)}, y]*G[{-yw}, x] + 3*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{-yw}, x] + (5*Pi^2*G[{y^(-1)}, yb]*G[{-yw}, x])/6 - (5*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{-yw}, x])/2 + 
  (G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{-yw}, x])/2 - (3*G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{-yw}, x])/2 + (2*Pi^2*G[{0}, y]*G[{-yw}, yr])/3 - (Pi^2*G[{1}, y]*G[{-yw}, yr])/3 + G[{0}, y]*G[{1}, y]^2*G[{-yw}, yr] - (Pi^2*G[{1}, yb]*G[{-yw}, yr])/6 + (Pi^2*G[{2}, yb]*G[{-yw}, yr])/2 + 
  (Pi^2*G[{y^(-1)}, yb]*G[{-yw}, yr])/3 - G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{-yw}, yr] - G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{-yw}, yr] + G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{-yw}, yr] - (Pi^2*G[{0}, y]*G[{yw}, x])/3 + Pi^2*G[{1}, y]*G[{yw}, x] - (9*G[{0}, y]*G[{1}, y]^2*G[{yw}, x])/2 - 
  (3*Pi^2*G[{1}, yb]*G[{yw}, x])/4 + 4*G[{0}, y]*G[{1}, y]*G[{1}, yb]*G[{yw}, x] - (Pi^2*G[{2}, yb]*G[{yw}, x])/4 - Pi^2*G[{y^(-1)}, y]*G[{yw}, x] + 3*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{yw}, x] + (5*Pi^2*G[{y^(-1)}, yb]*G[{yw}, x])/6 - (5*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{yw}, x])/2 + 
  (G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{yw}, x])/2 - (3*G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{yw}, x])/2 - (5*Pi^2*G[{1}, y]*G[{yw}, yr])/3 + 8*G[{0}, y]*G[{1}, y]^2*G[{yw}, yr] + (5*Pi^2*G[{1}, yb]*G[{yw}, yr])/3 - 8*G[{0}, y]*G[{1}, y]*G[{1}, yb]*G[{yw}, yr] + 2*Pi^2*G[{y^(-1)}, y]*G[{yw}, yr] - 
  6*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{yw}, yr] - 2*Pi^2*G[{y^(-1)}, yb]*G[{yw}, yr] + 6*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{yw}, yr] + 2*G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{yw}, yr] - (4*Pi^2*G[{-1, 0}, y])/3 - 6*G[{1}, y]*G[{-yr}, x]*G[{-1, 0}, y] + 6*G[{1}, yb]*G[{-yr}, x]*G[{-1, 0}, y] + 
  12*G[{1}, y]*G[{-yr}, yr]*G[{-1, 0}, y] - 12*G[{1}, yb]*G[{-yr}, yr]*G[{-1, 0}, y] - 6*G[{1}, y]*G[{yr}, x]*G[{-1, 0}, y] + 6*G[{1}, yb]*G[{yr}, x]*G[{-1, 0}, y] + 6*G[{1}, y]*G[{-yw}, x]*G[{-1, 0}, y] - 6*G[{1}, yb]*G[{-yw}, x]*G[{-1, 0}, y] + 6*G[{1}, y]*G[{yw}, x]*G[{-1, 0}, y] - 
  6*G[{1}, yb]*G[{yw}, x]*G[{-1, 0}, y] - 12*G[{1}, y]*G[{yw}, yr]*G[{-1, 0}, y] + 12*G[{1}, yb]*G[{yw}, yr]*G[{-1, 0}, y] + (5*Pi^2*G[{0, 0}, y])/3 + (G[{1}, y]*G[{-yr}, x]*G[{0, 0}, y])/2 - 2*G[{1}, yb]*G[{-yr}, x]*G[{0, 0}, y] + 3*G[{y^(-1)}, y]*G[{-yr}, x]*G[{0, 0}, y] - 
  (3*G[{y^(-1)}, yb]*G[{-yr}, x]*G[{0, 0}, y])/2 + 4*G[{1}, yb]*G[{-yr}, yr]*G[{0, 0}, y] - 6*G[{y^(-1)}, y]*G[{-yr}, yr]*G[{0, 0}, y] + 2*G[{y^(-1)}, yb]*G[{-yr}, yr]*G[{0, 0}, y] + (G[{1}, y]*G[{yr}, x]*G[{0, 0}, y])/2 - 2*G[{1}, yb]*G[{yr}, x]*G[{0, 0}, y] + 
  3*G[{y^(-1)}, y]*G[{yr}, x]*G[{0, 0}, y] - (3*G[{y^(-1)}, yb]*G[{yr}, x]*G[{0, 0}, y])/2 - (3*G[{1}, y]*G[{-yw}, x]*G[{0, 0}, y])/2 + 2*G[{1}, yb]*G[{-yw}, x]*G[{0, 0}, y] - 3*G[{y^(-1)}, y]*G[{-yw}, x]*G[{0, 0}, y] + (5*G[{y^(-1)}, yb]*G[{-yw}, x]*G[{0, 0}, y])/2 - 
  G[{1}, y]*G[{-yw}, yr]*G[{0, 0}, y] + G[{y^(-1)}, yb]*G[{-yw}, yr]*G[{0, 0}, y] - (3*G[{1}, y]*G[{yw}, x]*G[{0, 0}, y])/2 + 2*G[{1}, yb]*G[{yw}, x]*G[{0, 0}, y] - 3*G[{y^(-1)}, y]*G[{yw}, x]*G[{0, 0}, y] + (5*G[{y^(-1)}, yb]*G[{yw}, x]*G[{0, 0}, y])/2 + 4*G[{1}, y]*G[{yw}, yr]*G[{0, 0}, y] - 
  4*G[{1}, yb]*G[{yw}, yr]*G[{0, 0}, y] + 6*G[{y^(-1)}, y]*G[{yw}, yr]*G[{0, 0}, y] - 6*G[{y^(-1)}, yb]*G[{yw}, yr]*G[{0, 0}, y] - (11*G[{1}, y]*G[{-yr}, x]*G[{0, 1}, y])/2 + 4*G[{1}, yb]*G[{-yr}, x]*G[{0, 1}, y] + 3*G[{y^(-1)}, y]*G[{-yr}, x]*G[{0, 1}, y] - 
  (3*G[{y^(-1)}, yb]*G[{-yr}, x]*G[{0, 1}, y])/2 + (3*G[{y}, 1]*G[{-yr}, x]*G[{0, 1}, y])/2 - (5*G[{y}, yb]*G[{-yr}, x]*G[{0, 1}, y])/2 + 12*G[{1}, y]*G[{-yr}, yr]*G[{0, 1}, y] - 8*G[{1}, yb]*G[{-yr}, yr]*G[{0, 1}, y] - 6*G[{y^(-1)}, y]*G[{-yr}, yr]*G[{0, 1}, y] + 
  2*G[{y^(-1)}, yb]*G[{-yr}, yr]*G[{0, 1}, y] - 4*G[{y}, 1]*G[{-yr}, yr]*G[{0, 1}, y] + 6*G[{y}, yb]*G[{-yr}, yr]*G[{0, 1}, y] - (11*G[{1}, y]*G[{yr}, x]*G[{0, 1}, y])/2 + 4*G[{1}, yb]*G[{yr}, x]*G[{0, 1}, y] + 3*G[{y^(-1)}, y]*G[{yr}, x]*G[{0, 1}, y] - (3*G[{y^(-1)}, yb]*G[{yr}, x]*G[{0, 1}, y])/2 + 
  (3*G[{y}, 1]*G[{yr}, x]*G[{0, 1}, y])/2 - (5*G[{y}, yb]*G[{yr}, x]*G[{0, 1}, y])/2 + (9*G[{1}, y]*G[{-yw}, x]*G[{0, 1}, y])/2 - 4*G[{1}, yb]*G[{-yw}, x]*G[{0, 1}, y] - 3*G[{y^(-1)}, y]*G[{-yw}, x]*G[{0, 1}, y] + (5*G[{y^(-1)}, yb]*G[{-yw}, x]*G[{0, 1}, y])/2 - 
  (G[{y}, 1]*G[{-yw}, x]*G[{0, 1}, y])/2 + (3*G[{y}, yb]*G[{-yw}, x]*G[{0, 1}, y])/2 - G[{1}, y]*G[{-yw}, yr]*G[{0, 1}, y] + G[{y^(-1)}, yb]*G[{-yw}, yr]*G[{0, 1}, y] + G[{y}, 1]*G[{-yw}, yr]*G[{0, 1}, y] - G[{y}, yb]*G[{-yw}, yr]*G[{0, 1}, y] + (9*G[{1}, y]*G[{yw}, x]*G[{0, 1}, y])/2 - 
  4*G[{1}, yb]*G[{yw}, x]*G[{0, 1}, y] - 3*G[{y^(-1)}, y]*G[{yw}, x]*G[{0, 1}, y] + (5*G[{y^(-1)}, yb]*G[{yw}, x]*G[{0, 1}, y])/2 - (G[{y}, 1]*G[{yw}, x]*G[{0, 1}, y])/2 + (3*G[{y}, yb]*G[{yw}, x]*G[{0, 1}, y])/2 - 8*G[{1}, y]*G[{yw}, yr]*G[{0, 1}, y] + 8*G[{1}, yb]*G[{yw}, yr]*G[{0, 1}, y] + 
  6*G[{y^(-1)}, y]*G[{yw}, yr]*G[{0, 1}, y] - 6*G[{y^(-1)}, yb]*G[{yw}, yr]*G[{0, 1}, y] - 2*G[{y}, yb]*G[{yw}, yr]*G[{0, 1}, y] - (Pi^2*G[{0, 1}, yb])/2 - (2*Pi^2*G[{1, 0}, y])/3 - 2*G[{1}, y]*G[{-yr}, x]*G[{1, 0}, y] + 2*G[{1}, yb]*G[{-yr}, x]*G[{1, 0}, y] + 4*G[{1}, y]*G[{-yr}, yr]*G[{1, 0}, y] - 
  4*G[{1}, yb]*G[{-yr}, yr]*G[{1, 0}, y] - 2*G[{1}, y]*G[{yr}, x]*G[{1, 0}, y] + 2*G[{1}, yb]*G[{yr}, x]*G[{1, 0}, y] + 2*G[{1}, y]*G[{-yw}, x]*G[{1, 0}, y] - 2*G[{1}, yb]*G[{-yw}, x]*G[{1, 0}, y] + 2*G[{1}, y]*G[{yw}, x]*G[{1, 0}, y] - 2*G[{1}, yb]*G[{yw}, x]*G[{1, 0}, y] - 
  4*G[{1}, y]*G[{yw}, yr]*G[{1, 0}, y] + 4*G[{1}, yb]*G[{yw}, yr]*G[{1, 0}, y] - 4*G[{0}, y]*G[{-yr}, x]*G[{1, 1}, y] + 8*G[{0}, y]*G[{-yr}, yr]*G[{1, 1}, y] - 4*G[{0}, y]*G[{yr}, x]*G[{1, 1}, y] + 4*G[{0}, y]*G[{-yw}, x]*G[{1, 1}, y] + 4*G[{0}, y]*G[{yw}, x]*G[{1, 1}, y] - 
  8*G[{0}, y]*G[{yw}, yr]*G[{1, 1}, y] + 4*G[{0}, y]*G[{-yr}, x]*G[{1, 1}, yb] - 8*G[{0}, y]*G[{-yr}, yr]*G[{1, 1}, yb] + 4*G[{0}, y]*G[{yr}, x]*G[{1, 1}, yb] - 4*G[{0}, y]*G[{-yw}, x]*G[{1, 1}, yb] - 4*G[{0}, y]*G[{yw}, x]*G[{1, 1}, yb] + 8*G[{0}, y]*G[{yw}, yr]*G[{1, 1}, yb] + Pi^2*G[{1, 2}, yb] - 
  G[{0}, y]*G[{-yr}, x]*G[{1, y}, y] + 2*G[{0}, y]*G[{-yr}, yr]*G[{1, y}, y] - G[{0}, y]*G[{yr}, x]*G[{1, y}, y] + G[{0}, y]*G[{-yw}, x]*G[{1, y}, y] + G[{0}, y]*G[{yw}, x]*G[{1, y}, y] - 2*G[{0}, y]*G[{yw}, yr]*G[{1, y}, y] - (5*Pi^2*G[{2, 1}, yb])/6 - (3*G[{0}, y]*G[{-yr}, x]*G[{y^(-1), 1}, 1])/2 + 
  4*G[{0}, y]*G[{-yr}, yr]*G[{y^(-1), 1}, 1] - (3*G[{0}, y]*G[{yr}, x]*G[{y^(-1), 1}, 1])/2 + (G[{0}, y]*G[{-yw}, x]*G[{y^(-1), 1}, 1])/2 - G[{0}, y]*G[{-yw}, yr]*G[{y^(-1), 1}, 1] + (G[{0}, y]*G[{yw}, x]*G[{y^(-1), 1}, 1])/2 + 3*G[{0}, y]*G[{-yr}, x]*G[{y^(-1), 1}, y] - 
  6*G[{0}, y]*G[{-yr}, yr]*G[{y^(-1), 1}, y] + 3*G[{0}, y]*G[{yr}, x]*G[{y^(-1), 1}, y] - 3*G[{0}, y]*G[{-yw}, x]*G[{y^(-1), 1}, y] - 3*G[{0}, y]*G[{yw}, x]*G[{y^(-1), 1}, y] + 6*G[{0}, y]*G[{yw}, yr]*G[{y^(-1), 1}, y] - (3*G[{0}, y]*G[{-yr}, x]*G[{y^(-1), 1}, yb])/2 + 
  2*G[{0}, y]*G[{-yr}, yr]*G[{y^(-1), 1}, yb] - (3*G[{0}, y]*G[{yr}, x]*G[{y^(-1), 1}, yb])/2 + (5*G[{0}, y]*G[{-yw}, x]*G[{y^(-1), 1}, yb])/2 + G[{0}, y]*G[{-yw}, yr]*G[{y^(-1), 1}, yb] + (5*G[{0}, y]*G[{yw}, x]*G[{y^(-1), 1}, yb])/2 - 6*G[{0}, y]*G[{yw}, yr]*G[{y^(-1), 1}, yb] + 
  (3*G[{0}, y]*G[{-yr}, x]*G[{y, 1}, 1])/2 - 4*G[{0}, y]*G[{-yr}, yr]*G[{y, 1}, 1] + (3*G[{0}, y]*G[{yr}, x]*G[{y, 1}, 1])/2 - (G[{0}, y]*G[{-yw}, x]*G[{y, 1}, 1])/2 + G[{0}, y]*G[{-yw}, yr]*G[{y, 1}, 1] - (G[{0}, y]*G[{yw}, x]*G[{y, 1}, 1])/2 - (5*G[{0}, y]*G[{-yr}, x]*G[{y, 1}, yb])/2 + 
  6*G[{0}, y]*G[{-yr}, yr]*G[{y, 1}, yb] - (5*G[{0}, y]*G[{yr}, x]*G[{y, 1}, yb])/2 + (3*G[{0}, y]*G[{-yw}, x]*G[{y, 1}, yb])/2 - G[{0}, y]*G[{-yw}, yr]*G[{y, 1}, yb] + (3*G[{0}, y]*G[{yw}, x]*G[{y, 1}, yb])/2 - 2*G[{0}, y]*G[{yw}, yr]*G[{y, 1}, yb] + 3*G[{0, 1}, yb]*G[{-y1, -y1}, x] - 
  4*G[{1, 1}, yb]*G[{-y1, -y1}, x] - 6*G[{0, 1}, yb]*G[{-y1, -y1}, yr] + 8*G[{1, 1}, yb]*G[{-y1, -y1}, yr] + 3*G[{0, 1}, yb]*G[{-y1, y1}, x] - 4*G[{1, 1}, yb]*G[{-y1, y1}, x] - 6*G[{0, 1}, yb]*G[{-y1, y1}, yr] + 8*G[{1, 1}, yb]*G[{-y1, y1}, yr] - (Pi^2*G[{-y1, -yp}, x])/2 + 
  G[{0, 1}, yb]*G[{-y1, -yp}, x] - 2*G[{1, 1}, yb]*G[{-y1, -yp}, x] + Pi^2*G[{-y1, -yp}, yr] - 2*G[{0, 1}, yb]*G[{-y1, -yp}, yr] + 4*G[{1, 1}, yb]*G[{-y1, -yp}, yr] - (Pi^2*G[{-y1, yp}, x])/2 + G[{0, 1}, yb]*G[{-y1, yp}, x] - 2*G[{1, 1}, yb]*G[{-y1, yp}, x] + Pi^2*G[{-y1, yp}, yr] - 
  2*G[{0, 1}, yb]*G[{-y1, yp}, yr] + 4*G[{1, 1}, yb]*G[{-y1, yp}, yr] + 2*G[{0, 1}, yb]*G[{-y1, yr}, yr] - 2*G[{1, 1}, yb]*G[{-y1, yr}, yr] + 3*G[{0, 1}, yb]*G[{y1, -y1}, x] - 4*G[{1, 1}, yb]*G[{y1, -y1}, x] - 6*G[{0, 1}, yb]*G[{y1, -y1}, yr] + 8*G[{1, 1}, yb]*G[{y1, -y1}, yr] + 
  3*G[{0, 1}, yb]*G[{y1, y1}, x] - 4*G[{1, 1}, yb]*G[{y1, y1}, x] - 6*G[{0, 1}, yb]*G[{y1, y1}, yr] + 8*G[{1, 1}, yb]*G[{y1, y1}, yr] - (Pi^2*G[{y1, -yp}, x])/2 + G[{0, 1}, yb]*G[{y1, -yp}, x] - 2*G[{1, 1}, yb]*G[{y1, -yp}, x] + Pi^2*G[{y1, -yp}, yr] - 2*G[{0, 1}, yb]*G[{y1, -yp}, yr] + 
  4*G[{1, 1}, yb]*G[{y1, -yp}, yr] - (Pi^2*G[{y1, yp}, x])/2 + G[{0, 1}, yb]*G[{y1, yp}, x] - 2*G[{1, 1}, yb]*G[{y1, yp}, x] + Pi^2*G[{y1, yp}, yr] - 2*G[{0, 1}, yb]*G[{y1, yp}, yr] + 4*G[{1, 1}, yb]*G[{y1, yp}, yr] + 2*G[{0, 1}, yb]*G[{y1, yr}, yr] - 2*G[{1, 1}, yb]*G[{y1, yr}, yr] + 
  (5*Pi^2*G[{-yj, -yp}, yr])/3 - 4*G[{0, 1}, yb]*G[{-yj, -yp}, yr] + 12*G[{1, 1}, yb]*G[{-yj, -yp}, yr] + (5*Pi^2*G[{-yj, yp}, yr])/3 - 4*G[{0, 1}, yb]*G[{-yj, yp}, yr] + 12*G[{1, 1}, yb]*G[{-yj, yp}, yr] - Pi^2*G[{-yj, yr}, yr] - 2*G[{1, 1}, yb]*G[{-yj, yr}, yr] - G[{0, 1}, yb]*G[{-yp, -y1}, x] + 
  G[{1, 1}, yb]*G[{-yp, -y1}, x] + 2*G[{0, 1}, yb]*G[{-yp, -y1}, yr] - 2*G[{1, 1}, yb]*G[{-yp, -y1}, yr] - G[{0, 1}, yb]*G[{-yp, y1}, x] + G[{1, 1}, yb]*G[{-yp, y1}, x] + 2*G[{0, 1}, yb]*G[{-yp, y1}, yr] - 2*G[{1, 1}, yb]*G[{-yp, y1}, yr] + (Pi^2*G[{-yp, -yj}, x])/2 + G[{1, 1}, yb]*G[{-yp, -yj}, x] - 
  Pi^2*G[{-yp, -yj}, yr] - 2*G[{1, 1}, yb]*G[{-yp, -yj}, yr] + (Pi^2*G[{-yp, yj}, x])/2 + G[{1, 1}, yb]*G[{-yp, yj}, x] - Pi^2*G[{-yp, yj}, yr] - 2*G[{1, 1}, yb]*G[{-yp, yj}, yr] + (Pi^2*G[{-yp, -yp}, x])/3 - G[{0, 1}, yb]*G[{-yp, -yp}, x] + 4*G[{1, 1}, yb]*G[{-yp, -yp}, x] - 
  (2*Pi^2*G[{-yp, -yp}, yr])/3 + 2*G[{0, 1}, yb]*G[{-yp, -yp}, yr] - 8*G[{1, 1}, yb]*G[{-yp, -yp}, yr] + (Pi^2*G[{-yp, yp}, x])/3 - G[{0, 1}, yb]*G[{-yp, yp}, x] + 4*G[{1, 1}, yb]*G[{-yp, yp}, x] - (2*Pi^2*G[{-yp, yp}, yr])/3 + 2*G[{0, 1}, yb]*G[{-yp, yp}, yr] - 8*G[{1, 1}, yb]*G[{-yp, yp}, yr] + 
  (Pi^2*G[{-yp, yr}, yr])/3 - 2*G[{0, 0}, y]*G[{-yp, yr}, yr] + 2*G[{1, 1}, yb]*G[{-yp, yr}, yr] - G[{0, 1}, yb]*G[{yp, -y1}, x] + G[{1, 1}, yb]*G[{yp, -y1}, x] + 10*G[{0, 1}, yb]*G[{yp, -y1}, yr] - 12*G[{1, 1}, yb]*G[{yp, -y1}, yr] - G[{0, 1}, yb]*G[{yp, y1}, x] + G[{1, 1}, yb]*G[{yp, y1}, x] + 
  10*G[{0, 1}, yb]*G[{yp, y1}, yr] - 12*G[{1, 1}, yb]*G[{yp, y1}, yr] + (Pi^2*G[{yp, -yj}, x])/2 + G[{1, 1}, yb]*G[{yp, -yj}, x] - 2*Pi^2*G[{yp, -yj}, yr] - 4*G[{1, 1}, yb]*G[{yp, -yj}, yr] + (Pi^2*G[{yp, yj}, x])/2 + G[{1, 1}, yb]*G[{yp, yj}, x] - 2*Pi^2*G[{yp, yj}, yr] - 
  4*G[{1, 1}, yb]*G[{yp, yj}, yr] + (Pi^2*G[{yp, -yp}, x])/3 - G[{0, 1}, yb]*G[{yp, -yp}, x] + 4*G[{1, 1}, yb]*G[{yp, -yp}, x] - (2*Pi^2*G[{yp, -yp}, yr])/3 + 2*G[{0, 1}, yb]*G[{yp, -yp}, yr] - 8*G[{1, 1}, yb]*G[{yp, -yp}, yr] + (Pi^2*G[{yp, yp}, x])/3 - G[{0, 1}, yb]*G[{yp, yp}, x] + 
  4*G[{1, 1}, yb]*G[{yp, yp}, x] - (2*Pi^2*G[{yp, yp}, yr])/3 + 2*G[{0, 1}, yb]*G[{yp, yp}, yr] - 8*G[{1, 1}, yb]*G[{yp, yp}, yr] + Pi^2*G[{yp, yr}, yr] + 4*G[{0, 0}, y]*G[{yp, yr}, yr] - 2*G[{0, 1}, yb]*G[{yp, yr}, yr] + 4*G[{1, 1}, yb]*G[{yp, yr}, yr] - 2*G[{0, 1}, yb]*G[{-yr, -y1}, x] + 
  3*G[{1, 1}, yb]*G[{-yr, -y1}, x] + 6*G[{0, 1}, yb]*G[{-yr, -y1}, yr] - 8*G[{1, 1}, yb]*G[{-yr, -y1}, yr] - 2*G[{0, 1}, yb]*G[{-yr, y1}, x] + 3*G[{1, 1}, yb]*G[{-yr, y1}, x] + 6*G[{0, 1}, yb]*G[{-yr, y1}, yr] - 8*G[{1, 1}, yb]*G[{-yr, y1}, yr] - (Pi^2*G[{-yr, yj}, x])/2 - 
  G[{1, 1}, yb]*G[{-yr, yj}, x] - 6*G[{-1, 0}, y]*G[{-yr, -yp}, x] + 5*G[{0, 0}, y]*G[{-yr, -yp}, x] - 2*G[{1, 0}, y]*G[{-yr, -yp}, x] - 2*G[{1, 1}, yb]*G[{-yr, -yp}, x] + Pi^2*G[{-yr, -yp}, yr] + 12*G[{-1, 0}, y]*G[{-yr, -yp}, yr] - 6*G[{0, 0}, y]*G[{-yr, -yp}, yr] - 
  2*G[{0, 1}, yb]*G[{-yr, -yp}, yr] + 4*G[{1, 0}, y]*G[{-yr, -yp}, yr] + 8*G[{1, 1}, yb]*G[{-yr, -yp}, yr] - (Pi^2*G[{-yr, yp}, x])/3 - 6*G[{-1, 0}, y]*G[{-yr, yp}, x] + 2*G[{0, 0}, y]*G[{-yr, yp}, x] + G[{0, 1}, yb]*G[{-yr, yp}, x] - 2*G[{1, 0}, y]*G[{-yr, yp}, x] - 3*G[{1, 1}, yb]*G[{-yr, yp}, x] + 
  Pi^2*G[{-yr, yp}, yr] + 12*G[{-1, 0}, y]*G[{-yr, yp}, yr] - 6*G[{0, 0}, y]*G[{-yr, yp}, yr] - 2*G[{0, 1}, yb]*G[{-yr, yp}, yr] + 4*G[{1, 0}, y]*G[{-yr, yp}, yr] + 8*G[{1, 1}, yb]*G[{-yr, yp}, yr] - (Pi^2*G[{-yr, -yr}, x])/3 + G[{0}, y]*G[{1}, y]*G[{-yr, -yr}, x] - 
  G[{0}, y]*G[{1}, yb]*G[{-yr, -yr}, x] - G[{0, 0}, y]*G[{-yr, -yr}, x] - G[{0, 1}, y]*G[{-yr, -yr}, x] - G[{0, 1}, yb]*G[{-yr, -yr}, x] + (2*Pi^2*G[{-yr, -yr}, yr])/3 - 2*G[{0}, y]*G[{1}, y]*G[{-yr, -yr}, yr] + 2*G[{0}, y]*G[{1}, yb]*G[{-yr, -yr}, yr] + 2*G[{0, 0}, y]*G[{-yr, -yr}, yr] + 
  2*G[{0, 1}, y]*G[{-yr, -yr}, yr] + 2*G[{0, 1}, yb]*G[{-yr, -yr}, yr] - (2*Pi^2*G[{-yr, yr}, x])/3 + 2*G[{0}, y]*G[{1}, y]*G[{-yr, yr}, x] - 2*G[{0}, y]*G[{1}, yb]*G[{-yr, yr}, x] - 2*G[{0, 0}, y]*G[{-yr, yr}, x] - 2*G[{0, 1}, y]*G[{-yr, yr}, x] - 2*G[{0, 1}, yb]*G[{-yr, yr}, x] + 
  2*G[{0}, y]*G[{1}, y]*G[{-yr, -yw}, x] - 2*G[{0}, y]*G[{1}, yb]*G[{-yr, -yw}, x] - 2*G[{0, 1}, y]*G[{-yr, -yw}, x] + 2*G[{0, 1}, yb]*G[{-yr, -yw}, x] - 6*G[{0}, y]*G[{1}, y]*G[{-yr, -yw}, yr] + 6*G[{0}, y]*G[{1}, yb]*G[{-yr, -yw}, yr] + 6*G[{0, 1}, y]*G[{-yr, -yw}, yr] - 
  6*G[{0, 1}, yb]*G[{-yr, -yw}, yr] + 3*G[{0}, y]*G[{1}, y]*G[{-yr, yw}, x] - 3*G[{0}, y]*G[{1}, yb]*G[{-yr, yw}, x] - 3*G[{0, 1}, y]*G[{-yr, yw}, x] + 3*G[{0, 1}, yb]*G[{-yr, yw}, x] - 6*G[{0}, y]*G[{1}, y]*G[{-yr, yw}, yr] + 6*G[{0}, y]*G[{1}, yb]*G[{-yr, yw}, yr] + 6*G[{0, 1}, y]*G[{-yr, yw}, yr] - 
  6*G[{0, 1}, yb]*G[{-yr, yw}, yr] - 2*G[{0, 1}, yb]*G[{yr, -y1}, x] + 3*G[{1, 1}, yb]*G[{yr, -y1}, x] - 2*G[{0, 1}, yb]*G[{yr, y1}, x] + 3*G[{1, 1}, yb]*G[{yr, y1}, x] - (Pi^2*G[{yr, -yj}, x])/2 - G[{1, 1}, yb]*G[{yr, -yj}, x] - (Pi^2*G[{yr, -yp}, x])/3 - 6*G[{-1, 0}, y]*G[{yr, -yp}, x] + 
  2*G[{0, 0}, y]*G[{yr, -yp}, x] + G[{0, 1}, yb]*G[{yr, -yp}, x] - 2*G[{1, 0}, y]*G[{yr, -yp}, x] - 3*G[{1, 1}, yb]*G[{yr, -yp}, x] - 6*G[{-1, 0}, y]*G[{yr, yp}, x] + 5*G[{0, 0}, y]*G[{yr, yp}, x] - 2*G[{1, 0}, y]*G[{yr, yp}, x] - 2*G[{1, 1}, yb]*G[{yr, yp}, x] - (2*Pi^2*G[{yr, -yr}, x])/3 + 
  2*G[{0}, y]*G[{1}, y]*G[{yr, -yr}, x] - 2*G[{0}, y]*G[{1}, yb]*G[{yr, -yr}, x] - 2*G[{0, 0}, y]*G[{yr, -yr}, x] - 2*G[{0, 1}, y]*G[{yr, -yr}, x] - 2*G[{0, 1}, yb]*G[{yr, -yr}, x] - (Pi^2*G[{yr, yr}, x])/3 + G[{0}, y]*G[{1}, y]*G[{yr, yr}, x] - G[{0}, y]*G[{1}, yb]*G[{yr, yr}, x] - 
  G[{0, 0}, y]*G[{yr, yr}, x] - G[{0, 1}, y]*G[{yr, yr}, x] - G[{0, 1}, yb]*G[{yr, yr}, x] + 3*G[{0}, y]*G[{1}, y]*G[{yr, -yw}, x] - 3*G[{0}, y]*G[{1}, yb]*G[{yr, -yw}, x] - 3*G[{0, 1}, y]*G[{yr, -yw}, x] + 3*G[{0, 1}, yb]*G[{yr, -yw}, x] + 2*G[{0}, y]*G[{1}, y]*G[{yr, yw}, x] - 
  2*G[{0}, y]*G[{1}, yb]*G[{yr, yw}, x] - 2*G[{0, 1}, y]*G[{yr, yw}, x] + 2*G[{0, 1}, yb]*G[{yr, yw}, x] - 2*G[{0, 1}, yb]*G[{-yw, -y1}, x] + 3*G[{1, 1}, yb]*G[{-yw, -y1}, x] - 2*G[{0, 1}, yb]*G[{-yw, -y1}, yr] + 2*G[{1, 1}, yb]*G[{-yw, -y1}, yr] - 2*G[{0, 1}, yb]*G[{-yw, y1}, x] + 
  3*G[{1, 1}, yb]*G[{-yw, y1}, x] - 2*G[{0, 1}, yb]*G[{-yw, y1}, yr] + 2*G[{1, 1}, yb]*G[{-yw, y1}, yr] - (Pi^2*G[{-yw, -yj}, x])/2 - G[{1, 1}, yb]*G[{-yw, -yj}, x] + Pi^2*G[{-yw, -yj}, yr] + 2*G[{1, 1}, yb]*G[{-yw, -yj}, yr] + 6*G[{-1, 0}, y]*G[{-yw, -yp}, x] - 6*G[{0, 0}, y]*G[{-yw, -yp}, x] + 
  G[{0, 1}, yb]*G[{-yw, -yp}, x] + 2*G[{1, 0}, y]*G[{-yw, -yp}, x] - 3*G[{1, 1}, yb]*G[{-yw, -yp}, x] - (Pi^2*G[{-yw, -yp}, yr])/3 + 2*G[{0, 0}, y]*G[{-yw, -yp}, yr] - 2*G[{1, 1}, yb]*G[{-yw, -yp}, yr] + (Pi^2*G[{-yw, yp}, x])/3 + 6*G[{-1, 0}, y]*G[{-yw, yp}, x] - 3*G[{0, 0}, y]*G[{-yw, yp}, x] + 
  2*G[{1, 0}, y]*G[{-yw, yp}, x] - 2*G[{1, 1}, yb]*G[{-yw, yp}, x] - Pi^2*G[{-yw, yp}, yr] - 4*G[{0, 0}, y]*G[{-yw, yp}, yr] + 2*G[{0, 1}, yb]*G[{-yw, yp}, yr] - 4*G[{1, 1}, yb]*G[{-yw, yp}, yr] + (2*Pi^2*G[{-yw, -yr}, x])/3 - 2*G[{0}, y]*G[{1}, y]*G[{-yw, -yr}, x] + 
  2*G[{0}, y]*G[{1}, yb]*G[{-yw, -yr}, x] + 2*G[{0, 0}, y]*G[{-yw, -yr}, x] + 2*G[{0, 1}, y]*G[{-yw, -yr}, x] + 2*G[{0, 1}, yb]*G[{-yw, -yr}, x] + (2*Pi^2*G[{-yw, -yr}, yr])/3 - 2*G[{0}, y]*G[{1}, y]*G[{-yw, -yr}, yr] + 2*G[{0}, y]*G[{1}, yb]*G[{-yw, -yr}, yr] + 2*G[{0, 0}, y]*G[{-yw, -yr}, yr] + 
  2*G[{0, 1}, y]*G[{-yw, -yr}, yr] + 2*G[{0, 1}, yb]*G[{-yw, -yr}, yr] + Pi^2*G[{-yw, yr}, x] - 3*G[{0}, y]*G[{1}, y]*G[{-yw, yr}, x] + 3*G[{0}, y]*G[{1}, yb]*G[{-yw, yr}, x] + 3*G[{0, 0}, y]*G[{-yw, yr}, x] + 3*G[{0, 1}, y]*G[{-yw, yr}, x] + 3*G[{0, 1}, yb]*G[{-yw, yr}, x] - 
  G[{0}, y]*G[{1}, y]*G[{-yw, -yw}, x] + G[{0}, y]*G[{1}, yb]*G[{-yw, -yw}, x] + G[{0, 1}, y]*G[{-yw, -yw}, x] - G[{0, 1}, yb]*G[{-yw, -yw}, x] - 2*G[{0}, y]*G[{1}, y]*G[{-yw, yw}, x] + 2*G[{0}, y]*G[{1}, yb]*G[{-yw, yw}, x] + 2*G[{0, 1}, y]*G[{-yw, yw}, x] - 2*G[{0, 1}, yb]*G[{-yw, yw}, x] + 
  2*G[{0}, y]*G[{1}, y]*G[{-yw, yw}, yr] - 2*G[{0}, y]*G[{1}, yb]*G[{-yw, yw}, yr] - 2*G[{0, 1}, y]*G[{-yw, yw}, yr] + 2*G[{0, 1}, yb]*G[{-yw, yw}, yr] - 2*G[{0, 1}, yb]*G[{yw, -y1}, x] + 3*G[{1, 1}, yb]*G[{yw, -y1}, x] + 6*G[{0, 1}, yb]*G[{yw, -y1}, yr] - 8*G[{1, 1}, yb]*G[{yw, -y1}, yr] - 
  2*G[{0, 1}, yb]*G[{yw, y1}, x] + 3*G[{1, 1}, yb]*G[{yw, y1}, x] + 6*G[{0, 1}, yb]*G[{yw, y1}, yr] - 8*G[{1, 1}, yb]*G[{yw, y1}, yr] - (Pi^2*G[{yw, yj}, x])/2 - G[{1, 1}, yb]*G[{yw, yj}, x] + (Pi^2*G[{yw, -yp}, x])/3 + 6*G[{-1, 0}, y]*G[{yw, -yp}, x] - 3*G[{0, 0}, y]*G[{yw, -yp}, x] + 
  2*G[{1, 0}, y]*G[{yw, -yp}, x] - 2*G[{1, 1}, yb]*G[{yw, -yp}, x] + (Pi^2*G[{yw, -yp}, yr])/3 - 12*G[{-1, 0}, y]*G[{yw, -yp}, yr] + 10*G[{0, 0}, y]*G[{yw, -yp}, yr] - 2*G[{0, 1}, yb]*G[{yw, -yp}, yr] - 4*G[{1, 0}, y]*G[{yw, -yp}, yr] + 8*G[{1, 1}, yb]*G[{yw, -yp}, yr] + 
  6*G[{-1, 0}, y]*G[{yw, yp}, x] - 6*G[{0, 0}, y]*G[{yw, yp}, x] + G[{0, 1}, yb]*G[{yw, yp}, x] + 2*G[{1, 0}, y]*G[{yw, yp}, x] - 3*G[{1, 1}, yb]*G[{yw, yp}, x] + (Pi^2*G[{yw, yp}, yr])/3 - 12*G[{-1, 0}, y]*G[{yw, yp}, yr] + 10*G[{0, 0}, y]*G[{yw, yp}, yr] - 2*G[{0, 1}, yb]*G[{yw, yp}, yr] - 
  4*G[{1, 0}, y]*G[{yw, yp}, yr] + 8*G[{1, 1}, yb]*G[{yw, yp}, yr] + Pi^2*G[{yw, -yr}, x] - 3*G[{0}, y]*G[{1}, y]*G[{yw, -yr}, x] + 3*G[{0}, y]*G[{1}, yb]*G[{yw, -yr}, x] + 3*G[{0, 0}, y]*G[{yw, -yr}, x] + 3*G[{0, 1}, y]*G[{yw, -yr}, x] + 3*G[{0, 1}, yb]*G[{yw, -yr}, x] - 2*Pi^2*G[{yw, -yr}, yr] + 
  6*G[{0}, y]*G[{1}, y]*G[{yw, -yr}, yr] - 6*G[{0}, y]*G[{1}, yb]*G[{yw, -yr}, yr] - 6*G[{0, 0}, y]*G[{yw, -yr}, yr] - 6*G[{0, 1}, y]*G[{yw, -yr}, yr] - 6*G[{0, 1}, yb]*G[{yw, -yr}, yr] + (2*Pi^2*G[{yw, yr}, x])/3 - 2*G[{0}, y]*G[{1}, y]*G[{yw, yr}, x] + 2*G[{0}, y]*G[{1}, yb]*G[{yw, yr}, x] + 
  2*G[{0, 0}, y]*G[{yw, yr}, x] + 2*G[{0, 1}, y]*G[{yw, yr}, x] + 2*G[{0, 1}, yb]*G[{yw, yr}, x] - 2*Pi^2*G[{yw, yr}, yr] + 4*G[{0}, y]*G[{1}, y]*G[{yw, yr}, yr] - 4*G[{0}, y]*G[{1}, yb]*G[{yw, yr}, yr] - 6*G[{0, 0}, y]*G[{yw, yr}, yr] - 4*G[{0, 1}, y]*G[{yw, yr}, yr] - 
  8*G[{0, 1}, yb]*G[{yw, yr}, yr] - 2*G[{0}, y]*G[{1}, y]*G[{yw, -yw}, x] + 2*G[{0}, y]*G[{1}, yb]*G[{yw, -yw}, x] + 2*G[{0, 1}, y]*G[{yw, -yw}, x] - 2*G[{0, 1}, yb]*G[{yw, -yw}, x] + 2*G[{0}, y]*G[{1}, y]*G[{yw, -yw}, yr] - 2*G[{0}, y]*G[{1}, yb]*G[{yw, -yw}, yr] - 2*G[{0, 1}, y]*G[{yw, -yw}, yr] + 
  2*G[{0, 1}, yb]*G[{yw, -yw}, yr] - G[{0}, y]*G[{1}, y]*G[{yw, yw}, x] + G[{0}, y]*G[{1}, yb]*G[{yw, yw}, x] + G[{0, 1}, y]*G[{yw, yw}, x] - G[{0, 1}, yb]*G[{yw, yw}, x] + 2*G[{0}, y]*G[{1}, y]*G[{yw, yw}, yr] - 2*G[{0}, y]*G[{1}, yb]*G[{yw, yw}, yr] - 2*G[{0, 1}, y]*G[{yw, yw}, yr] + 
  2*G[{0, 1}, yb]*G[{yw, yw}, yr] - 6*G[{-yp}, x]*G[{0, -1, 0}, y] - 12*G[{-yp}, yr]*G[{0, -1, 0}, y] - 6*G[{yp}, x]*G[{0, -1, 0}, y] + 24*G[{yp}, yr]*G[{0, -1, 0}, y] + 6*G[{-yr}, x]*G[{0, -1, 0}, y] - 12*G[{-yr}, yr]*G[{0, -1, 0}, y] + 6*G[{yr}, x]*G[{0, -1, 0}, y] + 3*G[{-yp}, x]*G[{0, 0, 0}, y] + 
  6*G[{-yp}, yr]*G[{0, 0, 0}, y] + 3*G[{yp}, x]*G[{0, 0, 0}, y] - 12*G[{yp}, yr]*G[{0, 0, 0}, y] - 2*G[{-yr}, x]*G[{0, 0, 0}, y] + 10*G[{-yr}, yr]*G[{0, 0, 0}, y] - 2*G[{yr}, x]*G[{0, 0, 0}, y] - G[{-yw}, x]*G[{0, 0, 0}, y] + 2*G[{-yw}, yr]*G[{0, 0, 0}, y] - G[{yw}, x]*G[{0, 0, 0}, y] - 
  3*G[{-yr}, x]*G[{0, 0, 1}, y] + 6*G[{-yr}, yr]*G[{0, 0, 1}, y] - 3*G[{yr}, x]*G[{0, 0, 1}, y] + 3*G[{-yw}, x]*G[{0, 0, 1}, y] + 3*G[{yw}, x]*G[{0, 0, 1}, y] - 6*G[{yw}, yr]*G[{0, 0, 1}, y] + 3*G[{-y1}, x]*G[{0, 0, 1}, yb] - 6*G[{-y1}, yr]*G[{0, 0, 1}, yb] + 3*G[{y1}, x]*G[{0, 0, 1}, yb] - 
  6*G[{y1}, yr]*G[{0, 0, 1}, yb] - G[{-yp}, x]*G[{0, 0, 1}, yb] + 2*G[{-yp}, yr]*G[{0, 0, 1}, yb] - G[{yp}, x]*G[{0, 0, 1}, yb] + 10*G[{yp}, yr]*G[{0, 0, 1}, yb] - 2*G[{-yr}, x]*G[{0, 0, 1}, yb] + 6*G[{-yr}, yr]*G[{0, 0, 1}, yb] - 2*G[{yr}, x]*G[{0, 0, 1}, yb] - 2*G[{-yw}, x]*G[{0, 0, 1}, yb] - 
  2*G[{-yw}, yr]*G[{0, 0, 1}, yb] - 2*G[{yw}, x]*G[{0, 0, 1}, yb] + 6*G[{yw}, yr]*G[{0, 0, 1}, yb] - 2*G[{-yp}, x]*G[{0, 1, 0}, y] - 4*G[{-yp}, yr]*G[{0, 1, 0}, y] - 2*G[{yp}, x]*G[{0, 1, 0}, y] + 8*G[{yp}, yr]*G[{0, 1, 0}, y] + 2*G[{-yr}, x]*G[{0, 1, 0}, y] - 4*G[{-yr}, yr]*G[{0, 1, 0}, y] + 
  2*G[{yr}, x]*G[{0, 1, 0}, y] + 4*G[{-yr}, x]*G[{0, 1, 1}, y] - 8*G[{-yr}, yr]*G[{0, 1, 1}, y] + 4*G[{yr}, x]*G[{0, 1, 1}, y] - 4*G[{-yw}, x]*G[{0, 1, 1}, y] - 4*G[{yw}, x]*G[{0, 1, 1}, y] + 8*G[{yw}, yr]*G[{0, 1, 1}, y] - 4*G[{-y1}, x]*G[{0, 1, 1}, yb] + 8*G[{-y1}, yr]*G[{0, 1, 1}, yb] - 
  4*G[{y1}, x]*G[{0, 1, 1}, yb] + 8*G[{y1}, yr]*G[{0, 1, 1}, yb] + G[{-yp}, x]*G[{0, 1, 1}, yb] - 2*G[{-yp}, yr]*G[{0, 1, 1}, yb] + G[{yp}, x]*G[{0, 1, 1}, yb] - 12*G[{yp}, yr]*G[{0, 1, 1}, yb] + 3*G[{-yr}, x]*G[{0, 1, 1}, yb] - 8*G[{-yr}, yr]*G[{0, 1, 1}, yb] + 3*G[{yr}, x]*G[{0, 1, 1}, yb] + 
  3*G[{-yw}, x]*G[{0, 1, 1}, yb] + 2*G[{-yw}, yr]*G[{0, 1, 1}, yb] + 3*G[{yw}, x]*G[{0, 1, 1}, yb] - 8*G[{yw}, yr]*G[{0, 1, 1}, yb] + G[{-yr}, x]*G[{0, 1, y}, y] - 2*G[{-yr}, yr]*G[{0, 1, y}, y] + G[{yr}, x]*G[{0, 1, y}, y] - G[{-yw}, x]*G[{0, 1, y}, y] - G[{yw}, x]*G[{0, 1, y}, y] + 
  2*G[{yw}, yr]*G[{0, 1, y}, y] + G[{-yr}, x]*G[{0, y, 1}, y] - 2*G[{-yr}, yr]*G[{0, y, 1}, y] + G[{yr}, x]*G[{0, y, 1}, y] - G[{-yw}, x]*G[{0, y, 1}, y] - G[{yw}, x]*G[{0, y, 1}, y] + 2*G[{yw}, yr]*G[{0, y, 1}, y] + 2*G[{-yp}, x]*G[{1, 0, 0}, y] + 4*G[{-yp}, yr]*G[{1, 0, 0}, y] + 
  2*G[{yp}, x]*G[{1, 0, 0}, y] - 8*G[{yp}, yr]*G[{1, 0, 0}, y] - 4*G[{-yr}, yr]*G[{1, 0, 0}, y] - 2*G[{-yw}, x]*G[{1, 0, 0}, y] + 4*G[{-yw}, yr]*G[{1, 0, 0}, y] - 2*G[{yw}, x]*G[{1, 0, 0}, y] - 4*G[{-y1}, x]*G[{1, 0, 1}, yb] + 8*G[{-y1}, yr]*G[{1, 0, 1}, yb] - 4*G[{y1}, x]*G[{1, 0, 1}, yb] + 
  8*G[{y1}, yr]*G[{1, 0, 1}, yb] + 4*G[{-yj}, yr]*G[{1, 0, 1}, yb] + 2*G[{-yp}, x]*G[{1, 0, 1}, yb] - 4*G[{-yp}, yr]*G[{1, 0, 1}, yb] + 2*G[{yp}, x]*G[{1, 0, 1}, yb] - 12*G[{yp}, yr]*G[{1, 0, 1}, yb] + (G[{-yr}, x]*G[{1, 0, 1}, yb])/2 + (G[{yr}, x]*G[{1, 0, 1}, yb])/2 + 
  (G[{-yw}, x]*G[{1, 0, 1}, yb])/2 - G[{-yw}, yr]*G[{1, 0, 1}, yb] + (G[{yw}, x]*G[{1, 0, 1}, yb])/2 + 6*G[{-y1}, x]*G[{1, 1, 1}, yb] - 12*G[{-y1}, yr]*G[{1, 1, 1}, yb] + 6*G[{y1}, x]*G[{1, 1, 1}, yb] - 12*G[{y1}, yr]*G[{1, 1, 1}, yb] - 12*G[{-yj}, yr]*G[{1, 1, 1}, yb] - 
  6*G[{-yp}, x]*G[{1, 1, 1}, yb] + 12*G[{-yp}, yr]*G[{1, 1, 1}, yb] - 6*G[{yp}, x]*G[{1, 1, 1}, yb] + 24*G[{yp}, yr]*G[{1, 1, 1}, yb] + G[{-yp}, x]*G[{2, 1, 1}, yb] - 2*G[{-yp}, yr]*G[{2, 1, 1}, yb] + G[{yp}, x]*G[{2, 1, 1}, yb] - 4*G[{yp}, yr]*G[{2, 1, 1}, yb] - (G[{-yr}, x]*G[{2, 1, 1}, yb])/2 - 
  (G[{yr}, x]*G[{2, 1, 1}, yb])/2 - (G[{-yw}, x]*G[{2, 1, 1}, yb])/2 + G[{-yw}, yr]*G[{2, 1, 1}, yb] - (G[{yw}, x]*G[{2, 1, 1}, yb])/2 - (3*G[{-yr}, x]*G[{y^(-1), 0, 1}, 1])/2 + 4*G[{-yr}, yr]*G[{y^(-1), 0, 1}, 1] - (3*G[{yr}, x]*G[{y^(-1), 0, 1}, 1])/2 + (G[{-yw}, x]*G[{y^(-1), 0, 1}, 1])/2 - 
  G[{-yw}, yr]*G[{y^(-1), 0, 1}, 1] + (G[{yw}, x]*G[{y^(-1), 0, 1}, 1])/2 + 3*G[{-yr}, x]*G[{y^(-1), 0, 1}, y] - 6*G[{-yr}, yr]*G[{y^(-1), 0, 1}, y] + 3*G[{yr}, x]*G[{y^(-1), 0, 1}, y] - 3*G[{-yw}, x]*G[{y^(-1), 0, 1}, y] - 3*G[{yw}, x]*G[{y^(-1), 0, 1}, y] + 6*G[{yw}, yr]*G[{y^(-1), 0, 1}, y] - 
  (3*G[{-yr}, x]*G[{y^(-1), 0, 1}, yb])/2 + 2*G[{-yr}, yr]*G[{y^(-1), 0, 1}, yb] - (3*G[{yr}, x]*G[{y^(-1), 0, 1}, yb])/2 + (5*G[{-yw}, x]*G[{y^(-1), 0, 1}, yb])/2 + G[{-yw}, yr]*G[{y^(-1), 0, 1}, yb] + (5*G[{yw}, x]*G[{y^(-1), 0, 1}, yb])/2 - 6*G[{yw}, yr]*G[{y^(-1), 0, 1}, yb] - 
  (3*G[{-yr}, x]*G[{y, 0, 1}, 1])/2 + 4*G[{-yr}, yr]*G[{y, 0, 1}, 1] - (3*G[{yr}, x]*G[{y, 0, 1}, 1])/2 + (G[{-yw}, x]*G[{y, 0, 1}, 1])/2 - G[{-yw}, yr]*G[{y, 0, 1}, 1] + (G[{yw}, x]*G[{y, 0, 1}, 1])/2 + (5*G[{-yr}, x]*G[{y, 0, 1}, yb])/2 - 6*G[{-yr}, yr]*G[{y, 0, 1}, yb] + 
  (5*G[{yr}, x]*G[{y, 0, 1}, yb])/2 - (3*G[{-yw}, x]*G[{y, 0, 1}, yb])/2 + G[{-yw}, yr]*G[{y, 0, 1}, yb] - (3*G[{yw}, x]*G[{y, 0, 1}, yb])/2 + 2*G[{yw}, yr]*G[{y, 0, 1}, yb] + 3*G[{1}, yb]*G[{-y1, -y1, -y1}, x] - 6*G[{1}, yb]*G[{-y1, -y1, -y1}, yr] + 3*G[{1}, yb]*G[{-y1, -y1, y1}, x] - 
  6*G[{1}, yb]*G[{-y1, -y1, y1}, yr] + G[{1}, yb]*G[{-y1, -y1, -yp}, x] - 2*G[{1}, yb]*G[{-y1, -y1, -yp}, yr] + G[{1}, yb]*G[{-y1, -y1, yp}, x] - 2*G[{1}, yb]*G[{-y1, -y1, yp}, yr] + 2*G[{1}, yb]*G[{-y1, -y1, yr}, yr] + 3*G[{1}, yb]*G[{-y1, y1, -y1}, x] - 6*G[{1}, yb]*G[{-y1, y1, -y1}, yr] + 
  3*G[{1}, yb]*G[{-y1, y1, y1}, x] - 6*G[{1}, yb]*G[{-y1, y1, y1}, yr] + G[{1}, yb]*G[{-y1, y1, -yp}, x] - 2*G[{1}, yb]*G[{-y1, y1, -yp}, yr] + G[{1}, yb]*G[{-y1, y1, yp}, x] - 2*G[{1}, yb]*G[{-y1, y1, yp}, yr] + 2*G[{1}, yb]*G[{-y1, y1, yr}, yr] + G[{1}, yb]*G[{-y1, -yp, -y1}, x] - 
  2*G[{1}, yb]*G[{-y1, -yp, -y1}, yr] + G[{1}, yb]*G[{-y1, -yp, y1}, x] - 2*G[{1}, yb]*G[{-y1, -yp, y1}, yr] + G[{1}, yb]*G[{-y1, -yp, -yp}, x] - 2*G[{1}, yb]*G[{-y1, -yp, -yp}, yr] + G[{1}, yb]*G[{-y1, -yp, yp}, x] - 2*G[{1}, yb]*G[{-y1, -yp, yp}, yr] + G[{1}, yb]*G[{-y1, yp, -y1}, x] - 
  2*G[{1}, yb]*G[{-y1, yp, -y1}, yr] + G[{1}, yb]*G[{-y1, yp, y1}, x] - 2*G[{1}, yb]*G[{-y1, yp, y1}, yr] + G[{1}, yb]*G[{-y1, yp, -yp}, x] - 2*G[{1}, yb]*G[{-y1, yp, -yp}, yr] + G[{1}, yb]*G[{-y1, yp, yp}, x] - 2*G[{1}, yb]*G[{-y1, yp, yp}, yr] + 2*G[{1}, yb]*G[{-y1, yr, -y1}, yr] + 
  2*G[{1}, yb]*G[{-y1, yr, y1}, yr] + 3*G[{1}, yb]*G[{y1, -y1, -y1}, x] - 6*G[{1}, yb]*G[{y1, -y1, -y1}, yr] + 3*G[{1}, yb]*G[{y1, -y1, y1}, x] - 6*G[{1}, yb]*G[{y1, -y1, y1}, yr] + G[{1}, yb]*G[{y1, -y1, -yp}, x] - 2*G[{1}, yb]*G[{y1, -y1, -yp}, yr] + G[{1}, yb]*G[{y1, -y1, yp}, x] - 
  2*G[{1}, yb]*G[{y1, -y1, yp}, yr] + 2*G[{1}, yb]*G[{y1, -y1, yr}, yr] + 3*G[{1}, yb]*G[{y1, y1, -y1}, x] - 6*G[{1}, yb]*G[{y1, y1, -y1}, yr] + 3*G[{1}, yb]*G[{y1, y1, y1}, x] - 6*G[{1}, yb]*G[{y1, y1, y1}, yr] + G[{1}, yb]*G[{y1, y1, -yp}, x] - 2*G[{1}, yb]*G[{y1, y1, -yp}, yr] + 
  G[{1}, yb]*G[{y1, y1, yp}, x] - 2*G[{1}, yb]*G[{y1, y1, yp}, yr] + 2*G[{1}, yb]*G[{y1, y1, yr}, yr] + G[{1}, yb]*G[{y1, -yp, -y1}, x] - 2*G[{1}, yb]*G[{y1, -yp, -y1}, yr] + G[{1}, yb]*G[{y1, -yp, y1}, x] - 2*G[{1}, yb]*G[{y1, -yp, y1}, yr] + G[{1}, yb]*G[{y1, -yp, -yp}, x] - 
  2*G[{1}, yb]*G[{y1, -yp, -yp}, yr] + G[{1}, yb]*G[{y1, -yp, yp}, x] - 2*G[{1}, yb]*G[{y1, -yp, yp}, yr] + G[{1}, yb]*G[{y1, yp, -y1}, x] - 2*G[{1}, yb]*G[{y1, yp, -y1}, yr] + G[{1}, yb]*G[{y1, yp, y1}, x] - 2*G[{1}, yb]*G[{y1, yp, y1}, yr] + G[{1}, yb]*G[{y1, yp, -yp}, x] - 
  2*G[{1}, yb]*G[{y1, yp, -yp}, yr] + G[{1}, yb]*G[{y1, yp, yp}, x] - 2*G[{1}, yb]*G[{y1, yp, yp}, yr] + 2*G[{1}, yb]*G[{y1, yr, -y1}, yr] + 2*G[{1}, yb]*G[{y1, yr, y1}, yr] - 4*G[{1}, yb]*G[{-yj, -yp, -y1}, yr] - 4*G[{1}, yb]*G[{-yj, -yp, y1}, yr] - 8*G[{1}, yb]*G[{-yj, -yp, -yp}, yr] - 
  8*G[{1}, yb]*G[{-yj, -yp, yp}, yr] + 2*G[{1}, yb]*G[{-yj, -yp, yr}, yr] - 4*G[{1}, yb]*G[{-yj, yp, -y1}, yr] - 4*G[{1}, yb]*G[{-yj, yp, y1}, yr] - 8*G[{1}, yb]*G[{-yj, yp, -yp}, yr] - 8*G[{1}, yb]*G[{-yj, yp, yp}, yr] + 2*G[{1}, yb]*G[{-yj, yp, yr}, yr] + 2*G[{1}, yb]*G[{-yj, yr, -yp}, yr] + 
  2*G[{1}, yb]*G[{-yj, yr, yp}, yr] - G[{1}, yb]*G[{-yp, -y1, -y1}, x] + 2*G[{1}, yb]*G[{-yp, -y1, -y1}, yr] - G[{1}, yb]*G[{-yp, -y1, y1}, x] + 2*G[{1}, yb]*G[{-yp, -y1, y1}, yr] - G[{1}, yb]*G[{-yp, y1, -y1}, x] + 2*G[{1}, yb]*G[{-yp, y1, -y1}, yr] - G[{1}, yb]*G[{-yp, y1, y1}, x] + 
  2*G[{1}, yb]*G[{-yp, y1, y1}, yr] - G[{1}, yb]*G[{-yp, -yj, -yp}, x] + 2*G[{1}, yb]*G[{-yp, -yj, -yp}, yr] - G[{1}, yb]*G[{-yp, -yj, yp}, x] + 2*G[{1}, yb]*G[{-yp, -yj, yp}, yr] - G[{1}, yb]*G[{-yp, yj, -yp}, x] + 2*G[{1}, yb]*G[{-yp, yj, -yp}, yr] - G[{1}, yb]*G[{-yp, yj, yp}, x] + 
  2*G[{1}, yb]*G[{-yp, yj, yp}, yr] - G[{1}, yb]*G[{-yp, -yp, -y1}, x] + 2*G[{1}, yb]*G[{-yp, -yp, -y1}, yr] - G[{1}, yb]*G[{-yp, -yp, y1}, x] + 2*G[{1}, yb]*G[{-yp, -yp, y1}, yr] - 3*G[{1}, yb]*G[{-yp, -yp, -yp}, x] + 6*G[{1}, yb]*G[{-yp, -yp, -yp}, yr] - 3*G[{1}, yb]*G[{-yp, -yp, yp}, x] + 
  6*G[{1}, yb]*G[{-yp, -yp, yp}, yr] - 2*G[{1}, yb]*G[{-yp, -yp, yr}, yr] - G[{1}, yb]*G[{-yp, yp, -y1}, x] + 2*G[{1}, yb]*G[{-yp, yp, -y1}, yr] - G[{1}, yb]*G[{-yp, yp, y1}, x] + 2*G[{1}, yb]*G[{-yp, yp, y1}, yr] - 3*G[{1}, yb]*G[{-yp, yp, -yp}, x] + 6*G[{1}, yb]*G[{-yp, yp, -yp}, yr] - 
  3*G[{1}, yb]*G[{-yp, yp, yp}, x] + 6*G[{1}, yb]*G[{-yp, yp, yp}, yr] - 2*G[{1}, yb]*G[{-yp, yp, yr}, yr] - 2*G[{1}, yb]*G[{-yp, yr, -yp}, yr] - 2*G[{1}, yb]*G[{-yp, yr, yp}, yr] - G[{1}, yb]*G[{yp, -y1, -y1}, x] + 10*G[{1}, yb]*G[{yp, -y1, -y1}, yr] - G[{1}, yb]*G[{yp, -y1, y1}, x] + 
  10*G[{1}, yb]*G[{yp, -y1, y1}, yr] + 2*G[{1}, yb]*G[{yp, -y1, -yp}, yr] + 2*G[{1}, yb]*G[{yp, -y1, yp}, yr] - 2*G[{1}, yb]*G[{yp, -y1, yr}, yr] - G[{1}, yb]*G[{yp, y1, -y1}, x] + 10*G[{1}, yb]*G[{yp, y1, -y1}, yr] - G[{1}, yb]*G[{yp, y1, y1}, x] + 10*G[{1}, yb]*G[{yp, y1, y1}, yr] + 
  2*G[{1}, yb]*G[{yp, y1, -yp}, yr] + 2*G[{1}, yb]*G[{yp, y1, yp}, yr] - 2*G[{1}, yb]*G[{yp, y1, yr}, yr] - G[{1}, yb]*G[{yp, -yj, -yp}, x] + 4*G[{1}, yb]*G[{yp, -yj, -yp}, yr] - G[{1}, yb]*G[{yp, -yj, yp}, x] + 4*G[{1}, yb]*G[{yp, -yj, yp}, yr] - G[{1}, yb]*G[{yp, yj, -yp}, x] + 
  4*G[{1}, yb]*G[{yp, yj, -yp}, yr] - G[{1}, yb]*G[{yp, yj, yp}, x] + 4*G[{1}, yb]*G[{yp, yj, yp}, yr] - G[{1}, yb]*G[{yp, -yp, -y1}, x] + 2*G[{1}, yb]*G[{yp, -yp, -y1}, yr] - G[{1}, yb]*G[{yp, -yp, y1}, x] + 2*G[{1}, yb]*G[{yp, -yp, y1}, yr] - 3*G[{1}, yb]*G[{yp, -yp, -yp}, x] + 
  6*G[{1}, yb]*G[{yp, -yp, -yp}, yr] - 3*G[{1}, yb]*G[{yp, -yp, yp}, x] + 6*G[{1}, yb]*G[{yp, -yp, yp}, yr] - 2*G[{1}, yb]*G[{yp, -yp, yr}, yr] - G[{1}, yb]*G[{yp, yp, -y1}, x] + 2*G[{1}, yb]*G[{yp, yp, -y1}, yr] - G[{1}, yb]*G[{yp, yp, y1}, x] + 2*G[{1}, yb]*G[{yp, yp, y1}, yr] - 
  3*G[{1}, yb]*G[{yp, yp, -yp}, x] + 6*G[{1}, yb]*G[{yp, yp, -yp}, yr] - 3*G[{1}, yb]*G[{yp, yp, yp}, x] + 6*G[{1}, yb]*G[{yp, yp, yp}, yr] - 2*G[{1}, yb]*G[{yp, yp, yr}, yr] - 2*G[{1}, yb]*G[{yp, yr, -y1}, yr] - 2*G[{1}, yb]*G[{yp, yr, y1}, yr] - 2*G[{1}, yb]*G[{yp, yr, -yp}, yr] - 
  2*G[{1}, yb]*G[{yp, yr, yp}, yr] - 2*G[{1}, yb]*G[{-yr, -y1, -y1}, x] + 6*G[{1}, yb]*G[{-yr, -y1, -y1}, yr] - 2*G[{1}, yb]*G[{-yr, -y1, y1}, x] + 6*G[{1}, yb]*G[{-yr, -y1, y1}, yr] - G[{1}, yb]*G[{-yr, -y1, -yp}, x] + 2*G[{1}, yb]*G[{-yr, -y1, -yp}, yr] - G[{1}, yb]*G[{-yr, -y1, yp}, x] + 
  2*G[{1}, yb]*G[{-yr, -y1, yp}, yr] - 2*G[{1}, yb]*G[{-yr, -y1, yr}, yr] - 2*G[{1}, yb]*G[{-yr, y1, -y1}, x] + 6*G[{1}, yb]*G[{-yr, y1, -y1}, yr] - 2*G[{1}, yb]*G[{-yr, y1, y1}, x] + 6*G[{1}, yb]*G[{-yr, y1, y1}, yr] - G[{1}, yb]*G[{-yr, y1, -yp}, x] + 2*G[{1}, yb]*G[{-yr, y1, -yp}, yr] - 
  G[{1}, yb]*G[{-yr, y1, yp}, x] + 2*G[{1}, yb]*G[{-yr, y1, yp}, yr] - 2*G[{1}, yb]*G[{-yr, y1, yr}, yr] + G[{1}, yb]*G[{-yr, yj, -yp}, x] + G[{1}, yb]*G[{-yr, yj, yp}, x] - 2*G[{1}, yb]*G[{-yr, -yp, -y1}, yr] - 2*G[{1}, yb]*G[{-yr, -yp, y1}, yr] + 2*G[{1}, yb]*G[{-yr, -yp, -yp}, x] - 
  6*G[{1}, yb]*G[{-yr, -yp, -yp}, yr] + 2*G[{1}, yb]*G[{-yr, -yp, yp}, x] - 6*G[{1}, yb]*G[{-yr, -yp, yp}, yr] + 2*G[{0}, y]*G[{-yr, -yp, yr}, yr] + 2*G[{1}, yb]*G[{-yr, -yp, yr}, yr] + G[{1}, yb]*G[{-yr, yp, -y1}, x] - 2*G[{1}, yb]*G[{-yr, yp, -y1}, yr] + G[{1}, yb]*G[{-yr, yp, y1}, x] - 
  2*G[{1}, yb]*G[{-yr, yp, y1}, yr] + 2*G[{1}, yb]*G[{-yr, yp, -yp}, x] - 6*G[{1}, yb]*G[{-yr, yp, -yp}, yr] + 2*G[{1}, yb]*G[{-yr, yp, yp}, x] - 6*G[{1}, yb]*G[{-yr, yp, yp}, yr] + 2*G[{0}, y]*G[{-yr, yp, yr}, yr] + 2*G[{1}, yb]*G[{-yr, yp, yr}, yr] - G[{1}, yb]*G[{-yr, -yr, -y1}, x] + 
  2*G[{1}, yb]*G[{-yr, -yr, -y1}, yr] - G[{1}, yb]*G[{-yr, -yr, y1}, x] + 2*G[{1}, yb]*G[{-yr, -yr, y1}, yr] + G[{0}, y]*G[{-yr, -yr, -yp}, x] + G[{1}, yb]*G[{-yr, -yr, -yp}, x] - 2*G[{0}, y]*G[{-yr, -yr, -yp}, yr] - 2*G[{1}, yb]*G[{-yr, -yr, -yp}, yr] + G[{0}, y]*G[{-yr, -yr, yp}, x] + 
  G[{1}, yb]*G[{-yr, -yr, yp}, x] - 2*G[{0}, y]*G[{-yr, -yr, yp}, yr] - 2*G[{1}, yb]*G[{-yr, -yr, yp}, yr] - 2*G[{1}, yb]*G[{-yr, yr, -y1}, x] - 2*G[{1}, yb]*G[{-yr, yr, y1}, x] + 2*G[{0}, y]*G[{-yr, yr, -yp}, x] + 2*G[{1}, yb]*G[{-yr, yr, -yp}, x] + 2*G[{0}, y]*G[{-yr, yr, yp}, x] + 
  2*G[{1}, yb]*G[{-yr, yr, yp}, x] + 2*G[{1}, yb]*G[{-yr, -yw, -y1}, x] - 6*G[{1}, yb]*G[{-yr, -yw, -y1}, yr] + 2*G[{1}, yb]*G[{-yr, -yw, y1}, x] - 6*G[{1}, yb]*G[{-yr, -yw, y1}, yr] + 2*G[{0}, y]*G[{-yr, -yw, -yp}, x] - 2*G[{1}, yb]*G[{-yr, -yw, -yp}, x] - 6*G[{0}, y]*G[{-yr, -yw, -yp}, yr] + 
  6*G[{1}, yb]*G[{-yr, -yw, -yp}, yr] + 2*G[{0}, y]*G[{-yr, -yw, yp}, x] - 2*G[{1}, yb]*G[{-yr, -yw, yp}, x] - 6*G[{0}, y]*G[{-yr, -yw, yp}, yr] + 6*G[{1}, yb]*G[{-yr, -yw, yp}, yr] + 3*G[{1}, yb]*G[{-yr, yw, -y1}, x] - 6*G[{1}, yb]*G[{-yr, yw, -y1}, yr] + 3*G[{1}, yb]*G[{-yr, yw, y1}, x] - 
  6*G[{1}, yb]*G[{-yr, yw, y1}, yr] + 3*G[{0}, y]*G[{-yr, yw, -yp}, x] - 3*G[{1}, yb]*G[{-yr, yw, -yp}, x] - 6*G[{0}, y]*G[{-yr, yw, -yp}, yr] + 6*G[{1}, yb]*G[{-yr, yw, -yp}, yr] + 3*G[{0}, y]*G[{-yr, yw, yp}, x] - 3*G[{1}, yb]*G[{-yr, yw, yp}, x] - 6*G[{0}, y]*G[{-yr, yw, yp}, yr] + 
  6*G[{1}, yb]*G[{-yr, yw, yp}, yr] - 2*G[{1}, yb]*G[{yr, -y1, -y1}, x] - 2*G[{1}, yb]*G[{yr, -y1, y1}, x] - G[{1}, yb]*G[{yr, -y1, -yp}, x] - G[{1}, yb]*G[{yr, -y1, yp}, x] - 2*G[{1}, yb]*G[{yr, y1, -y1}, x] - 2*G[{1}, yb]*G[{yr, y1, y1}, x] - G[{1}, yb]*G[{yr, y1, -yp}, x] - 
  G[{1}, yb]*G[{yr, y1, yp}, x] + G[{1}, yb]*G[{yr, -yj, -yp}, x] + G[{1}, yb]*G[{yr, -yj, yp}, x] + G[{1}, yb]*G[{yr, -yp, -y1}, x] + G[{1}, yb]*G[{yr, -yp, y1}, x] + 2*G[{1}, yb]*G[{yr, -yp, -yp}, x] + 2*G[{1}, yb]*G[{yr, -yp, yp}, x] + 2*G[{1}, yb]*G[{yr, yp, -yp}, x] + 
  2*G[{1}, yb]*G[{yr, yp, yp}, x] - 2*G[{1}, yb]*G[{yr, -yr, -y1}, x] - 2*G[{1}, yb]*G[{yr, -yr, y1}, x] + 2*G[{0}, y]*G[{yr, -yr, -yp}, x] + 2*G[{1}, yb]*G[{yr, -yr, -yp}, x] + 2*G[{0}, y]*G[{yr, -yr, yp}, x] + 2*G[{1}, yb]*G[{yr, -yr, yp}, x] - G[{1}, yb]*G[{yr, yr, -y1}, x] - 
  G[{1}, yb]*G[{yr, yr, y1}, x] + G[{0}, y]*G[{yr, yr, -yp}, x] + G[{1}, yb]*G[{yr, yr, -yp}, x] + G[{0}, y]*G[{yr, yr, yp}, x] + G[{1}, yb]*G[{yr, yr, yp}, x] + 3*G[{1}, yb]*G[{yr, -yw, -y1}, x] + 3*G[{1}, yb]*G[{yr, -yw, y1}, x] + 3*G[{0}, y]*G[{yr, -yw, -yp}, x] - 
  3*G[{1}, yb]*G[{yr, -yw, -yp}, x] + 3*G[{0}, y]*G[{yr, -yw, yp}, x] - 3*G[{1}, yb]*G[{yr, -yw, yp}, x] + 2*G[{1}, yb]*G[{yr, yw, -y1}, x] + 2*G[{1}, yb]*G[{yr, yw, y1}, x] + 2*G[{0}, y]*G[{yr, yw, -yp}, x] - 2*G[{1}, yb]*G[{yr, yw, -yp}, x] + 2*G[{0}, y]*G[{yr, yw, yp}, x] - 
  2*G[{1}, yb]*G[{yr, yw, yp}, x] - 2*G[{1}, yb]*G[{-yw, -y1, -y1}, x] - 2*G[{1}, yb]*G[{-yw, -y1, -y1}, yr] - 2*G[{1}, yb]*G[{-yw, -y1, y1}, x] - 2*G[{1}, yb]*G[{-yw, -y1, y1}, yr] - G[{1}, yb]*G[{-yw, -y1, -yp}, x] - G[{1}, yb]*G[{-yw, -y1, yp}, x] - 2*G[{1}, yb]*G[{-yw, y1, -y1}, x] - 
  2*G[{1}, yb]*G[{-yw, y1, -y1}, yr] - 2*G[{1}, yb]*G[{-yw, y1, y1}, x] - 2*G[{1}, yb]*G[{-yw, y1, y1}, yr] - G[{1}, yb]*G[{-yw, y1, -yp}, x] - G[{1}, yb]*G[{-yw, y1, yp}, x] + G[{1}, yb]*G[{-yw, -yj, -yp}, x] - 2*G[{1}, yb]*G[{-yw, -yj, -yp}, yr] + G[{1}, yb]*G[{-yw, -yj, yp}, x] - 
  2*G[{1}, yb]*G[{-yw, -yj, yp}, yr] + G[{1}, yb]*G[{-yw, -yp, -y1}, x] + G[{1}, yb]*G[{-yw, -yp, y1}, x] + 2*G[{1}, yb]*G[{-yw, -yp, -yp}, x] + 2*G[{1}, yb]*G[{-yw, -yp, -yp}, yr] + 2*G[{1}, yb]*G[{-yw, -yp, yp}, x] + 2*G[{1}, yb]*G[{-yw, -yp, yp}, yr] + 2*G[{1}, yb]*G[{-yw, yp, -y1}, yr] + 
  2*G[{1}, yb]*G[{-yw, yp, y1}, yr] + 2*G[{1}, yb]*G[{-yw, yp, -yp}, x] + 2*G[{1}, yb]*G[{-yw, yp, -yp}, yr] + 2*G[{1}, yb]*G[{-yw, yp, yp}, x] + 2*G[{1}, yb]*G[{-yw, yp, yp}, yr] + 2*G[{1}, yb]*G[{-yw, -yr, -y1}, x] + 2*G[{1}, yb]*G[{-yw, -yr, -y1}, yr] + 2*G[{1}, yb]*G[{-yw, -yr, y1}, x] + 
  2*G[{1}, yb]*G[{-yw, -yr, y1}, yr] - 2*G[{0}, y]*G[{-yw, -yr, -yp}, x] - 2*G[{1}, yb]*G[{-yw, -yr, -yp}, x] - 2*G[{0}, y]*G[{-yw, -yr, -yp}, yr] - 2*G[{1}, yb]*G[{-yw, -yr, -yp}, yr] - 2*G[{0}, y]*G[{-yw, -yr, yp}, x] - 2*G[{1}, yb]*G[{-yw, -yr, yp}, x] - 2*G[{0}, y]*G[{-yw, -yr, yp}, yr] - 
  2*G[{1}, yb]*G[{-yw, -yr, yp}, yr] + 3*G[{1}, yb]*G[{-yw, yr, -y1}, x] + 3*G[{1}, yb]*G[{-yw, yr, y1}, x] - 3*G[{0}, y]*G[{-yw, yr, -yp}, x] - 3*G[{1}, yb]*G[{-yw, yr, -yp}, x] - 3*G[{0}, y]*G[{-yw, yr, yp}, x] - 3*G[{1}, yb]*G[{-yw, yr, yp}, x] - G[{1}, yb]*G[{-yw, -yw, -y1}, x] - 
  G[{1}, yb]*G[{-yw, -yw, y1}, x] - G[{0}, y]*G[{-yw, -yw, -yp}, x] + G[{1}, yb]*G[{-yw, -yw, -yp}, x] - G[{0}, y]*G[{-yw, -yw, yp}, x] + G[{1}, yb]*G[{-yw, -yw, yp}, x] - 2*G[{1}, yb]*G[{-yw, yw, -y1}, x] + 2*G[{1}, yb]*G[{-yw, yw, -y1}, yr] - 2*G[{1}, yb]*G[{-yw, yw, y1}, x] + 
  2*G[{1}, yb]*G[{-yw, yw, y1}, yr] - 2*G[{0}, y]*G[{-yw, yw, -yp}, x] + 2*G[{1}, yb]*G[{-yw, yw, -yp}, x] + 2*G[{0}, y]*G[{-yw, yw, -yp}, yr] - 2*G[{1}, yb]*G[{-yw, yw, -yp}, yr] - 2*G[{0}, y]*G[{-yw, yw, yp}, x] + 2*G[{1}, yb]*G[{-yw, yw, yp}, x] + 2*G[{0}, y]*G[{-yw, yw, yp}, yr] - 
  2*G[{1}, yb]*G[{-yw, yw, yp}, yr] - 2*G[{1}, yb]*G[{yw, -y1, -y1}, x] + 6*G[{1}, yb]*G[{yw, -y1, -y1}, yr] - 2*G[{1}, yb]*G[{yw, -y1, y1}, x] + 6*G[{1}, yb]*G[{yw, -y1, y1}, yr] - G[{1}, yb]*G[{yw, -y1, -yp}, x] + 2*G[{1}, yb]*G[{yw, -y1, -yp}, yr] - G[{1}, yb]*G[{yw, -y1, yp}, x] + 
  2*G[{1}, yb]*G[{yw, -y1, yp}, yr] - 2*G[{1}, yb]*G[{yw, -y1, yr}, yr] - 2*G[{1}, yb]*G[{yw, y1, -y1}, x] + 6*G[{1}, yb]*G[{yw, y1, -y1}, yr] - 2*G[{1}, yb]*G[{yw, y1, y1}, x] + 6*G[{1}, yb]*G[{yw, y1, y1}, yr] - G[{1}, yb]*G[{yw, y1, -yp}, x] + 2*G[{1}, yb]*G[{yw, y1, -yp}, yr] - 
  G[{1}, yb]*G[{yw, y1, yp}, x] + 2*G[{1}, yb]*G[{yw, y1, yp}, yr] - 2*G[{1}, yb]*G[{yw, y1, yr}, yr] + G[{1}, yb]*G[{yw, yj, -yp}, x] + G[{1}, yb]*G[{yw, yj, yp}, x] - 2*G[{1}, yb]*G[{yw, -yp, -y1}, yr] - 2*G[{1}, yb]*G[{yw, -yp, y1}, yr] + 2*G[{1}, yb]*G[{yw, -yp, -yp}, x] - 
  6*G[{1}, yb]*G[{yw, -yp, -yp}, yr] + 2*G[{1}, yb]*G[{yw, -yp, yp}, x] - 6*G[{1}, yb]*G[{yw, -yp, yp}, yr] - 2*G[{0}, y]*G[{yw, -yp, yr}, yr] + 2*G[{1}, yb]*G[{yw, -yp, yr}, yr] + G[{1}, yb]*G[{yw, yp, -y1}, x] - 2*G[{1}, yb]*G[{yw, yp, -y1}, yr] + G[{1}, yb]*G[{yw, yp, y1}, x] - 
  2*G[{1}, yb]*G[{yw, yp, y1}, yr] + 2*G[{1}, yb]*G[{yw, yp, -yp}, x] - 6*G[{1}, yb]*G[{yw, yp, -yp}, yr] + 2*G[{1}, yb]*G[{yw, yp, yp}, x] - 6*G[{1}, yb]*G[{yw, yp, yp}, yr] - 2*G[{0}, y]*G[{yw, yp, yr}, yr] + 2*G[{1}, yb]*G[{yw, yp, yr}, yr] + 3*G[{1}, yb]*G[{yw, -yr, -y1}, x] - 
  6*G[{1}, yb]*G[{yw, -yr, -y1}, yr] + 3*G[{1}, yb]*G[{yw, -yr, y1}, x] - 6*G[{1}, yb]*G[{yw, -yr, y1}, yr] - 3*G[{0}, y]*G[{yw, -yr, -yp}, x] - 3*G[{1}, yb]*G[{yw, -yr, -yp}, x] + 6*G[{0}, y]*G[{yw, -yr, -yp}, yr] + 6*G[{1}, yb]*G[{yw, -yr, -yp}, yr] - 3*G[{0}, y]*G[{yw, -yr, yp}, x] - 
  3*G[{1}, yb]*G[{yw, -yr, yp}, x] + 6*G[{0}, y]*G[{yw, -yr, yp}, yr] + 6*G[{1}, yb]*G[{yw, -yr, yp}, yr] + 2*G[{1}, yb]*G[{yw, yr, -y1}, x] - 8*G[{1}, yb]*G[{yw, yr, -y1}, yr] + 2*G[{1}, yb]*G[{yw, yr, y1}, x] - 8*G[{1}, yb]*G[{yw, yr, y1}, yr] - 2*G[{0}, y]*G[{yw, yr, -yp}, x] - 
  2*G[{1}, yb]*G[{yw, yr, -yp}, x] + 4*G[{0}, y]*G[{yw, yr, -yp}, yr] + 8*G[{1}, yb]*G[{yw, yr, -yp}, yr] - 2*G[{0}, y]*G[{yw, yr, yp}, x] - 2*G[{1}, yb]*G[{yw, yr, yp}, x] + 4*G[{0}, y]*G[{yw, yr, yp}, yr] + 8*G[{1}, yb]*G[{yw, yr, yp}, yr] - 2*G[{1}, yb]*G[{yw, -yw, -y1}, x] + 
  2*G[{1}, yb]*G[{yw, -yw, -y1}, yr] - 2*G[{1}, yb]*G[{yw, -yw, y1}, x] + 2*G[{1}, yb]*G[{yw, -yw, y1}, yr] - 2*G[{0}, y]*G[{yw, -yw, -yp}, x] + 2*G[{1}, yb]*G[{yw, -yw, -yp}, x] + 2*G[{0}, y]*G[{yw, -yw, -yp}, yr] - 2*G[{1}, yb]*G[{yw, -yw, -yp}, yr] - 2*G[{0}, y]*G[{yw, -yw, yp}, x] + 
  2*G[{1}, yb]*G[{yw, -yw, yp}, x] + 2*G[{0}, y]*G[{yw, -yw, yp}, yr] - 2*G[{1}, yb]*G[{yw, -yw, yp}, yr] - G[{1}, yb]*G[{yw, yw, -y1}, x] + 2*G[{1}, yb]*G[{yw, yw, -y1}, yr] - G[{1}, yb]*G[{yw, yw, y1}, x] + 2*G[{1}, yb]*G[{yw, yw, y1}, yr] - G[{0}, y]*G[{yw, yw, -yp}, x] + 
  G[{1}, yb]*G[{yw, yw, -yp}, x] + 2*G[{0}, y]*G[{yw, yw, -yp}, yr] - 2*G[{1}, yb]*G[{yw, yw, -yp}, yr] - G[{0}, y]*G[{yw, yw, yp}, x] + G[{1}, yb]*G[{yw, yw, yp}, x] + 2*G[{0}, y]*G[{yw, yw, yp}, yr] - 2*G[{1}, yb]*G[{yw, yw, yp}, yr] - 8*G[{-1, 0, 0, 0}, y] + 12*G[{0, 0, -1, 0}, y] + 
  2*G[{0, 0, 0, 0}, y] - 3*G[{0, 0, 0, 1}, yb] + 4*G[{0, 0, 1, 0}, y] + 4*G[{0, 0, 1, 1}, yb] - 4*G[{0, 1, 0, 0}, y] + 4*G[{0, 1, 0, 1}, yb] - 6*G[{0, 1, 1, 1}, yb] + 24*G[{1, 0, -1, 0}, y] - 20*G[{1, 0, 0, 0}, y] - 2*G[{1, 0, 0, 1}, yb] + 8*G[{1, 0, 1, 0}, y] + 2*G[{1, 0, 1, 1}, yb] - 
  8*G[{1, 1, 0, 0}, y] + 2*G[{1, 2, 1, 1}, yb] + 2*G[{2, 1, 0, 1}, yb] - 6*G[{2, 1, 1, 1}, yb] - 3*G[{-y1, -y1, -y1, -yp}, x] + 6*G[{-y1, -y1, -y1, -yp}, yr] - 3*G[{-y1, -y1, -y1, yp}, x] + 6*G[{-y1, -y1, -y1, yp}, yr] - 3*G[{-y1, -y1, y1, -yp}, x] + 6*G[{-y1, -y1, y1, -yp}, yr] - 
  3*G[{-y1, -y1, y1, yp}, x] + 6*G[{-y1, -y1, y1, yp}, yr] - G[{-y1, -y1, -yp, -yp}, x] + 2*G[{-y1, -y1, -yp, -yp}, yr] - G[{-y1, -y1, -yp, yp}, x] + 2*G[{-y1, -y1, -yp, yp}, yr] - 2*G[{-y1, -y1, -yp, yr}, yr] - G[{-y1, -y1, yp, -yp}, x] + 2*G[{-y1, -y1, yp, -yp}, yr] - G[{-y1, -y1, yp, yp}, x] + 
  2*G[{-y1, -y1, yp, yp}, yr] - 2*G[{-y1, -y1, yp, yr}, yr] - 2*G[{-y1, -y1, yr, -yp}, yr] - 2*G[{-y1, -y1, yr, yp}, yr] - 3*G[{-y1, y1, -y1, -yp}, x] + 6*G[{-y1, y1, -y1, -yp}, yr] - 3*G[{-y1, y1, -y1, yp}, x] + 6*G[{-y1, y1, -y1, yp}, yr] - 3*G[{-y1, y1, y1, -yp}, x] + 6*G[{-y1, y1, y1, -yp}, yr] - 
  3*G[{-y1, y1, y1, yp}, x] + 6*G[{-y1, y1, y1, yp}, yr] - G[{-y1, y1, -yp, -yp}, x] + 2*G[{-y1, y1, -yp, -yp}, yr] - G[{-y1, y1, -yp, yp}, x] + 2*G[{-y1, y1, -yp, yp}, yr] - 2*G[{-y1, y1, -yp, yr}, yr] - G[{-y1, y1, yp, -yp}, x] + 2*G[{-y1, y1, yp, -yp}, yr] - G[{-y1, y1, yp, yp}, x] + 
  2*G[{-y1, y1, yp, yp}, yr] - 2*G[{-y1, y1, yp, yr}, yr] - 2*G[{-y1, y1, yr, -yp}, yr] - 2*G[{-y1, y1, yr, yp}, yr] - G[{-y1, -yp, -y1, -yp}, x] + 2*G[{-y1, -yp, -y1, -yp}, yr] - G[{-y1, -yp, -y1, yp}, x] + 2*G[{-y1, -yp, -y1, yp}, yr] - G[{-y1, -yp, y1, -yp}, x] + 2*G[{-y1, -yp, y1, -yp}, yr] - 
  G[{-y1, -yp, y1, yp}, x] + 2*G[{-y1, -yp, y1, yp}, yr] - G[{-y1, -yp, -yp, -yp}, x] + 2*G[{-y1, -yp, -yp, -yp}, yr] - G[{-y1, -yp, -yp, yp}, x] + 2*G[{-y1, -yp, -yp, yp}, yr] - G[{-y1, -yp, yp, -yp}, x] + 2*G[{-y1, -yp, yp, -yp}, yr] - G[{-y1, -yp, yp, yp}, x] + 2*G[{-y1, -yp, yp, yp}, yr] - 
  G[{-y1, yp, -y1, -yp}, x] + 2*G[{-y1, yp, -y1, -yp}, yr] - G[{-y1, yp, -y1, yp}, x] + 2*G[{-y1, yp, -y1, yp}, yr] - G[{-y1, yp, y1, -yp}, x] + 2*G[{-y1, yp, y1, -yp}, yr] - G[{-y1, yp, y1, yp}, x] + 2*G[{-y1, yp, y1, yp}, yr] - G[{-y1, yp, -yp, -yp}, x] + 2*G[{-y1, yp, -yp, -yp}, yr] - 
  G[{-y1, yp, -yp, yp}, x] + 2*G[{-y1, yp, -yp, yp}, yr] - G[{-y1, yp, yp, -yp}, x] + 2*G[{-y1, yp, yp, -yp}, yr] - G[{-y1, yp, yp, yp}, x] + 2*G[{-y1, yp, yp, yp}, yr] - 2*G[{-y1, yr, -y1, -yp}, yr] - 2*G[{-y1, yr, -y1, yp}, yr] - 2*G[{-y1, yr, y1, -yp}, yr] - 2*G[{-y1, yr, y1, yp}, yr] - 
  3*G[{y1, -y1, -y1, -yp}, x] + 6*G[{y1, -y1, -y1, -yp}, yr] - 3*G[{y1, -y1, -y1, yp}, x] + 6*G[{y1, -y1, -y1, yp}, yr] - 3*G[{y1, -y1, y1, -yp}, x] + 6*G[{y1, -y1, y1, -yp}, yr] - 3*G[{y1, -y1, y1, yp}, x] + 6*G[{y1, -y1, y1, yp}, yr] - G[{y1, -y1, -yp, -yp}, x] + 2*G[{y1, -y1, -yp, -yp}, yr] - 
  G[{y1, -y1, -yp, yp}, x] + 2*G[{y1, -y1, -yp, yp}, yr] - 2*G[{y1, -y1, -yp, yr}, yr] - G[{y1, -y1, yp, -yp}, x] + 2*G[{y1, -y1, yp, -yp}, yr] - G[{y1, -y1, yp, yp}, x] + 2*G[{y1, -y1, yp, yp}, yr] - 2*G[{y1, -y1, yp, yr}, yr] - 2*G[{y1, -y1, yr, -yp}, yr] - 2*G[{y1, -y1, yr, yp}, yr] - 
  3*G[{y1, y1, -y1, -yp}, x] + 6*G[{y1, y1, -y1, -yp}, yr] - 3*G[{y1, y1, -y1, yp}, x] + 6*G[{y1, y1, -y1, yp}, yr] - 3*G[{y1, y1, y1, -yp}, x] + 6*G[{y1, y1, y1, -yp}, yr] - 3*G[{y1, y1, y1, yp}, x] + 6*G[{y1, y1, y1, yp}, yr] - G[{y1, y1, -yp, -yp}, x] + 2*G[{y1, y1, -yp, -yp}, yr] - 
  G[{y1, y1, -yp, yp}, x] + 2*G[{y1, y1, -yp, yp}, yr] - 2*G[{y1, y1, -yp, yr}, yr] - G[{y1, y1, yp, -yp}, x] + 2*G[{y1, y1, yp, -yp}, yr] - G[{y1, y1, yp, yp}, x] + 2*G[{y1, y1, yp, yp}, yr] - 2*G[{y1, y1, yp, yr}, yr] - 2*G[{y1, y1, yr, -yp}, yr] - 2*G[{y1, y1, yr, yp}, yr] - 
  G[{y1, -yp, -y1, -yp}, x] + 2*G[{y1, -yp, -y1, -yp}, yr] - G[{y1, -yp, -y1, yp}, x] + 2*G[{y1, -yp, -y1, yp}, yr] - G[{y1, -yp, y1, -yp}, x] + 2*G[{y1, -yp, y1, -yp}, yr] - G[{y1, -yp, y1, yp}, x] + 2*G[{y1, -yp, y1, yp}, yr] - G[{y1, -yp, -yp, -yp}, x] + 2*G[{y1, -yp, -yp, -yp}, yr] - 
  G[{y1, -yp, -yp, yp}, x] + 2*G[{y1, -yp, -yp, yp}, yr] - G[{y1, -yp, yp, -yp}, x] + 2*G[{y1, -yp, yp, -yp}, yr] - G[{y1, -yp, yp, yp}, x] + 2*G[{y1, -yp, yp, yp}, yr] - G[{y1, yp, -y1, -yp}, x] + 2*G[{y1, yp, -y1, -yp}, yr] - G[{y1, yp, -y1, yp}, x] + 2*G[{y1, yp, -y1, yp}, yr] - 
  G[{y1, yp, y1, -yp}, x] + 2*G[{y1, yp, y1, -yp}, yr] - G[{y1, yp, y1, yp}, x] + 2*G[{y1, yp, y1, yp}, yr] - G[{y1, yp, -yp, -yp}, x] + 2*G[{y1, yp, -yp, -yp}, yr] - G[{y1, yp, -yp, yp}, x] + 2*G[{y1, yp, -yp, yp}, yr] - G[{y1, yp, yp, -yp}, x] + 2*G[{y1, yp, yp, -yp}, yr] - G[{y1, yp, yp, yp}, x] + 
  2*G[{y1, yp, yp, yp}, yr] - 2*G[{y1, yr, -y1, -yp}, yr] - 2*G[{y1, yr, -y1, yp}, yr] - 2*G[{y1, yr, y1, -yp}, yr] - 2*G[{y1, yr, y1, yp}, yr] + 4*G[{-yj, -yp, -y1, -yp}, yr] + 4*G[{-yj, -yp, -y1, yp}, yr] + 4*G[{-yj, -yp, y1, -yp}, yr] + 4*G[{-yj, -yp, y1, yp}, yr] + 8*G[{-yj, -yp, -yp, -yp}, yr] + 
  8*G[{-yj, -yp, -yp, yp}, yr] - 2*G[{-yj, -yp, -yp, yr}, yr] + 8*G[{-yj, -yp, yp, -yp}, yr] + 8*G[{-yj, -yp, yp, yp}, yr] - 2*G[{-yj, -yp, yp, yr}, yr] - 2*G[{-yj, -yp, yr, -yp}, yr] - 2*G[{-yj, -yp, yr, yp}, yr] + 4*G[{-yj, yp, -y1, -yp}, yr] + 4*G[{-yj, yp, -y1, yp}, yr] + 
  4*G[{-yj, yp, y1, -yp}, yr] + 4*G[{-yj, yp, y1, yp}, yr] + 8*G[{-yj, yp, -yp, -yp}, yr] + 8*G[{-yj, yp, -yp, yp}, yr] - 2*G[{-yj, yp, -yp, yr}, yr] + 8*G[{-yj, yp, yp, -yp}, yr] + 8*G[{-yj, yp, yp, yp}, yr] - 2*G[{-yj, yp, yp, yr}, yr] - 2*G[{-yj, yp, yr, -yp}, yr] - 2*G[{-yj, yp, yr, yp}, yr] - 
  2*G[{-yj, yr, -yp, -yp}, yr] - 2*G[{-yj, yr, -yp, yp}, yr] - 2*G[{-yj, yr, yp, -yp}, yr] - 2*G[{-yj, yr, yp, yp}, yr] + G[{-yp, -y1, -y1, -yp}, x] - 2*G[{-yp, -y1, -y1, -yp}, yr] + G[{-yp, -y1, -y1, yp}, x] - 2*G[{-yp, -y1, -y1, yp}, yr] + G[{-yp, -y1, y1, -yp}, x] - 2*G[{-yp, -y1, y1, -yp}, yr] + 
  G[{-yp, -y1, y1, yp}, x] - 2*G[{-yp, -y1, y1, yp}, yr] + G[{-yp, y1, -y1, -yp}, x] - 2*G[{-yp, y1, -y1, -yp}, yr] + G[{-yp, y1, -y1, yp}, x] - 2*G[{-yp, y1, -y1, yp}, yr] + G[{-yp, y1, y1, -yp}, x] - 2*G[{-yp, y1, y1, -yp}, yr] + G[{-yp, y1, y1, yp}, x] - 2*G[{-yp, y1, y1, yp}, yr] + 
  G[{-yp, -yj, -yp, -yp}, x] - 2*G[{-yp, -yj, -yp, -yp}, yr] + G[{-yp, -yj, -yp, yp}, x] - 2*G[{-yp, -yj, -yp, yp}, yr] + G[{-yp, -yj, yp, -yp}, x] - 2*G[{-yp, -yj, yp, -yp}, yr] + G[{-yp, -yj, yp, yp}, x] - 2*G[{-yp, -yj, yp, yp}, yr] + G[{-yp, yj, -yp, -yp}, x] - 2*G[{-yp, yj, -yp, -yp}, yr] + 
  G[{-yp, yj, -yp, yp}, x] - 2*G[{-yp, yj, -yp, yp}, yr] + G[{-yp, yj, yp, -yp}, x] - 2*G[{-yp, yj, yp, -yp}, yr] + G[{-yp, yj, yp, yp}, x] - 2*G[{-yp, yj, yp, yp}, yr] + G[{-yp, -yp, -y1, -yp}, x] - 2*G[{-yp, -yp, -y1, -yp}, yr] + G[{-yp, -yp, -y1, yp}, x] - 2*G[{-yp, -yp, -y1, yp}, yr] + 
  G[{-yp, -yp, y1, -yp}, x] - 2*G[{-yp, -yp, y1, -yp}, yr] + G[{-yp, -yp, y1, yp}, x] - 2*G[{-yp, -yp, y1, yp}, yr] + 3*G[{-yp, -yp, -yp, -yp}, x] - 6*G[{-yp, -yp, -yp, -yp}, yr] + 3*G[{-yp, -yp, -yp, yp}, x] - 6*G[{-yp, -yp, -yp, yp}, yr] + 2*G[{-yp, -yp, -yp, yr}, yr] + 3*G[{-yp, -yp, yp, -yp}, x] - 
  6*G[{-yp, -yp, yp, -yp}, yr] + 3*G[{-yp, -yp, yp, yp}, x] - 6*G[{-yp, -yp, yp, yp}, yr] + 2*G[{-yp, -yp, yp, yr}, yr] + 2*G[{-yp, -yp, yr, -yp}, yr] + 2*G[{-yp, -yp, yr, yp}, yr] + G[{-yp, yp, -y1, -yp}, x] - 2*G[{-yp, yp, -y1, -yp}, yr] + G[{-yp, yp, -y1, yp}, x] - 2*G[{-yp, yp, -y1, yp}, yr] + 
  G[{-yp, yp, y1, -yp}, x] - 2*G[{-yp, yp, y1, -yp}, yr] + G[{-yp, yp, y1, yp}, x] - 2*G[{-yp, yp, y1, yp}, yr] + 3*G[{-yp, yp, -yp, -yp}, x] - 6*G[{-yp, yp, -yp, -yp}, yr] + 3*G[{-yp, yp, -yp, yp}, x] - 6*G[{-yp, yp, -yp, yp}, yr] + 2*G[{-yp, yp, -yp, yr}, yr] + 3*G[{-yp, yp, yp, -yp}, x] - 
  6*G[{-yp, yp, yp, -yp}, yr] + 3*G[{-yp, yp, yp, yp}, x] - 6*G[{-yp, yp, yp, yp}, yr] + 2*G[{-yp, yp, yp, yr}, yr] + 2*G[{-yp, yp, yr, -yp}, yr] + 2*G[{-yp, yp, yr, yp}, yr] + 2*G[{-yp, yr, -yp, -yp}, yr] + 2*G[{-yp, yr, -yp, yp}, yr] + 2*G[{-yp, yr, yp, -yp}, yr] + 2*G[{-yp, yr, yp, yp}, yr] + 
  G[{yp, -y1, -y1, -yp}, x] - 10*G[{yp, -y1, -y1, -yp}, yr] + G[{yp, -y1, -y1, yp}, x] - 10*G[{yp, -y1, -y1, yp}, yr] + G[{yp, -y1, y1, -yp}, x] - 10*G[{yp, -y1, y1, -yp}, yr] + G[{yp, -y1, y1, yp}, x] - 10*G[{yp, -y1, y1, yp}, yr] - 2*G[{yp, -y1, -yp, -yp}, yr] - 2*G[{yp, -y1, -yp, yp}, yr] + 
  2*G[{yp, -y1, -yp, yr}, yr] - 2*G[{yp, -y1, yp, -yp}, yr] - 2*G[{yp, -y1, yp, yp}, yr] + 2*G[{yp, -y1, yp, yr}, yr] + 2*G[{yp, -y1, yr, -yp}, yr] + 2*G[{yp, -y1, yr, yp}, yr] + G[{yp, y1, -y1, -yp}, x] - 10*G[{yp, y1, -y1, -yp}, yr] + G[{yp, y1, -y1, yp}, x] - 10*G[{yp, y1, -y1, yp}, yr] + 
  G[{yp, y1, y1, -yp}, x] - 10*G[{yp, y1, y1, -yp}, yr] + G[{yp, y1, y1, yp}, x] - 10*G[{yp, y1, y1, yp}, yr] - 2*G[{yp, y1, -yp, -yp}, yr] - 2*G[{yp, y1, -yp, yp}, yr] + 2*G[{yp, y1, -yp, yr}, yr] - 2*G[{yp, y1, yp, -yp}, yr] - 2*G[{yp, y1, yp, yp}, yr] + 2*G[{yp, y1, yp, yr}, yr] + 
  2*G[{yp, y1, yr, -yp}, yr] + 2*G[{yp, y1, yr, yp}, yr] + G[{yp, -yj, -yp, -yp}, x] - 4*G[{yp, -yj, -yp, -yp}, yr] + G[{yp, -yj, -yp, yp}, x] - 4*G[{yp, -yj, -yp, yp}, yr] + G[{yp, -yj, yp, -yp}, x] - 4*G[{yp, -yj, yp, -yp}, yr] + G[{yp, -yj, yp, yp}, x] - 4*G[{yp, -yj, yp, yp}, yr] + 
  G[{yp, yj, -yp, -yp}, x] - 4*G[{yp, yj, -yp, -yp}, yr] + G[{yp, yj, -yp, yp}, x] - 4*G[{yp, yj, -yp, yp}, yr] + G[{yp, yj, yp, -yp}, x] - 4*G[{yp, yj, yp, -yp}, yr] + G[{yp, yj, yp, yp}, x] - 4*G[{yp, yj, yp, yp}, yr] + G[{yp, -yp, -y1, -yp}, x] - 2*G[{yp, -yp, -y1, -yp}, yr] + 
  G[{yp, -yp, -y1, yp}, x] - 2*G[{yp, -yp, -y1, yp}, yr] + G[{yp, -yp, y1, -yp}, x] - 2*G[{yp, -yp, y1, -yp}, yr] + G[{yp, -yp, y1, yp}, x] - 2*G[{yp, -yp, y1, yp}, yr] + 3*G[{yp, -yp, -yp, -yp}, x] - 6*G[{yp, -yp, -yp, -yp}, yr] + 3*G[{yp, -yp, -yp, yp}, x] - 6*G[{yp, -yp, -yp, yp}, yr] + 
  2*G[{yp, -yp, -yp, yr}, yr] + 3*G[{yp, -yp, yp, -yp}, x] - 6*G[{yp, -yp, yp, -yp}, yr] + 3*G[{yp, -yp, yp, yp}, x] - 6*G[{yp, -yp, yp, yp}, yr] + 2*G[{yp, -yp, yp, yr}, yr] + 2*G[{yp, -yp, yr, -yp}, yr] + 2*G[{yp, -yp, yr, yp}, yr] + G[{yp, yp, -y1, -yp}, x] - 2*G[{yp, yp, -y1, -yp}, yr] + 
  G[{yp, yp, -y1, yp}, x] - 2*G[{yp, yp, -y1, yp}, yr] + G[{yp, yp, y1, -yp}, x] - 2*G[{yp, yp, y1, -yp}, yr] + G[{yp, yp, y1, yp}, x] - 2*G[{yp, yp, y1, yp}, yr] + 3*G[{yp, yp, -yp, -yp}, x] - 6*G[{yp, yp, -yp, -yp}, yr] + 3*G[{yp, yp, -yp, yp}, x] - 6*G[{yp, yp, -yp, yp}, yr] + 
  2*G[{yp, yp, -yp, yr}, yr] + 3*G[{yp, yp, yp, -yp}, x] - 6*G[{yp, yp, yp, -yp}, yr] + 3*G[{yp, yp, yp, yp}, x] - 6*G[{yp, yp, yp, yp}, yr] + 2*G[{yp, yp, yp, yr}, yr] + 2*G[{yp, yp, yr, -yp}, yr] + 2*G[{yp, yp, yr, yp}, yr] + 2*G[{yp, yr, -y1, -yp}, yr] + 2*G[{yp, yr, -y1, yp}, yr] + 
  2*G[{yp, yr, y1, -yp}, yr] + 2*G[{yp, yr, y1, yp}, yr] + 2*G[{yp, yr, -yp, -yp}, yr] + 2*G[{yp, yr, -yp, yp}, yr] + 2*G[{yp, yr, yp, -yp}, yr] + 2*G[{yp, yr, yp, yp}, yr] + 2*G[{-yr, -y1, -y1, -yp}, x] - 6*G[{-yr, -y1, -y1, -yp}, yr] + 2*G[{-yr, -y1, -y1, yp}, x] - 6*G[{-yr, -y1, -y1, yp}, yr] + 
  2*G[{-yr, -y1, y1, -yp}, x] - 6*G[{-yr, -y1, y1, -yp}, yr] + 2*G[{-yr, -y1, y1, yp}, x] - 6*G[{-yr, -y1, y1, yp}, yr] + G[{-yr, -y1, -yp, -yp}, x] - 2*G[{-yr, -y1, -yp, -yp}, yr] + G[{-yr, -y1, -yp, yp}, x] - 2*G[{-yr, -y1, -yp, yp}, yr] + 2*G[{-yr, -y1, -yp, yr}, yr] + G[{-yr, -y1, yp, -yp}, x] - 
  2*G[{-yr, -y1, yp, -yp}, yr] + G[{-yr, -y1, yp, yp}, x] - 2*G[{-yr, -y1, yp, yp}, yr] + 2*G[{-yr, -y1, yp, yr}, yr] + 2*G[{-yr, -y1, yr, -yp}, yr] + 2*G[{-yr, -y1, yr, yp}, yr] + 2*G[{-yr, y1, -y1, -yp}, x] - 6*G[{-yr, y1, -y1, -yp}, yr] + 2*G[{-yr, y1, -y1, yp}, x] - 6*G[{-yr, y1, -y1, yp}, yr] + 
  2*G[{-yr, y1, y1, -yp}, x] - 6*G[{-yr, y1, y1, -yp}, yr] + 2*G[{-yr, y1, y1, yp}, x] - 6*G[{-yr, y1, y1, yp}, yr] + G[{-yr, y1, -yp, -yp}, x] - 2*G[{-yr, y1, -yp, -yp}, yr] + G[{-yr, y1, -yp, yp}, x] - 2*G[{-yr, y1, -yp, yp}, yr] + 2*G[{-yr, y1, -yp, yr}, yr] + G[{-yr, y1, yp, -yp}, x] - 
  2*G[{-yr, y1, yp, -yp}, yr] + G[{-yr, y1, yp, yp}, x] - 2*G[{-yr, y1, yp, yp}, yr] + 2*G[{-yr, y1, yp, yr}, yr] + 2*G[{-yr, y1, yr, -yp}, yr] + 2*G[{-yr, y1, yr, yp}, yr] - G[{-yr, yj, -yp, -yp}, x] - G[{-yr, yj, -yp, yp}, x] - G[{-yr, yj, yp, -yp}, x] - G[{-yr, yj, yp, yp}, x] + 
  2*G[{-yr, -yp, -y1, -yp}, yr] + 2*G[{-yr, -yp, -y1, yp}, yr] + 2*G[{-yr, -yp, y1, -yp}, yr] + 2*G[{-yr, -yp, y1, yp}, yr] - 2*G[{-yr, -yp, -yp, -yp}, x] + 6*G[{-yr, -yp, -yp, -yp}, yr] - 2*G[{-yr, -yp, -yp, yp}, x] + 6*G[{-yr, -yp, -yp, yp}, yr] - 2*G[{-yr, -yp, -yp, yr}, yr] - 
  2*G[{-yr, -yp, yp, -yp}, x] + 6*G[{-yr, -yp, yp, -yp}, yr] - 2*G[{-yr, -yp, yp, yp}, x] + 6*G[{-yr, -yp, yp, yp}, yr] - 2*G[{-yr, -yp, yp, yr}, yr] - 2*G[{-yr, -yp, yr, -yp}, yr] - 2*G[{-yr, -yp, yr, yp}, yr] - G[{-yr, yp, -y1, -yp}, x] + 2*G[{-yr, yp, -y1, -yp}, yr] - G[{-yr, yp, -y1, yp}, x] + 
  2*G[{-yr, yp, -y1, yp}, yr] - G[{-yr, yp, y1, -yp}, x] + 2*G[{-yr, yp, y1, -yp}, yr] - G[{-yr, yp, y1, yp}, x] + 2*G[{-yr, yp, y1, yp}, yr] - 2*G[{-yr, yp, -yp, -yp}, x] + 6*G[{-yr, yp, -yp, -yp}, yr] - 2*G[{-yr, yp, -yp, yp}, x] + 6*G[{-yr, yp, -yp, yp}, yr] - 2*G[{-yr, yp, -yp, yr}, yr] - 
  2*G[{-yr, yp, yp, -yp}, x] + 6*G[{-yr, yp, yp, -yp}, yr] - 2*G[{-yr, yp, yp, yp}, x] + 6*G[{-yr, yp, yp, yp}, yr] - 2*G[{-yr, yp, yp, yr}, yr] - 2*G[{-yr, yp, yr, -yp}, yr] - 2*G[{-yr, yp, yr, yp}, yr] + G[{-yr, -yr, -y1, -yp}, x] - 2*G[{-yr, -yr, -y1, -yp}, yr] + G[{-yr, -yr, -y1, yp}, x] - 
  2*G[{-yr, -yr, -y1, yp}, yr] + G[{-yr, -yr, y1, -yp}, x] - 2*G[{-yr, -yr, y1, -yp}, yr] + G[{-yr, -yr, y1, yp}, x] - 2*G[{-yr, -yr, y1, yp}, yr] - G[{-yr, -yr, -yp, -yp}, x] + 2*G[{-yr, -yr, -yp, -yp}, yr] - G[{-yr, -yr, -yp, yp}, x] + 2*G[{-yr, -yr, -yp, yp}, yr] - G[{-yr, -yr, yp, -yp}, x] + 
  2*G[{-yr, -yr, yp, -yp}, yr] - G[{-yr, -yr, yp, yp}, x] + 2*G[{-yr, -yr, yp, yp}, yr] + 2*G[{-yr, yr, -y1, -yp}, x] + 2*G[{-yr, yr, -y1, yp}, x] + 2*G[{-yr, yr, y1, -yp}, x] + 2*G[{-yr, yr, y1, yp}, x] - 2*G[{-yr, yr, -yp, -yp}, x] - 2*G[{-yr, yr, -yp, yp}, x] - 2*G[{-yr, yr, yp, -yp}, x] - 
  2*G[{-yr, yr, yp, yp}, x] - 2*G[{-yr, -yw, -y1, -yp}, x] + 6*G[{-yr, -yw, -y1, -yp}, yr] - 2*G[{-yr, -yw, -y1, yp}, x] + 6*G[{-yr, -yw, -y1, yp}, yr] - 2*G[{-yr, -yw, y1, -yp}, x] + 6*G[{-yr, -yw, y1, -yp}, yr] - 2*G[{-yr, -yw, y1, yp}, x] + 6*G[{-yr, -yw, y1, yp}, yr] + 
  2*G[{-yr, -yw, -yp, -yp}, x] - 6*G[{-yr, -yw, -yp, -yp}, yr] + 2*G[{-yr, -yw, -yp, yp}, x] - 6*G[{-yr, -yw, -yp, yp}, yr] + 2*G[{-yr, -yw, yp, -yp}, x] - 6*G[{-yr, -yw, yp, -yp}, yr] + 2*G[{-yr, -yw, yp, yp}, x] - 6*G[{-yr, -yw, yp, yp}, yr] - 3*G[{-yr, yw, -y1, -yp}, x] + 
  6*G[{-yr, yw, -y1, -yp}, yr] - 3*G[{-yr, yw, -y1, yp}, x] + 6*G[{-yr, yw, -y1, yp}, yr] - 3*G[{-yr, yw, y1, -yp}, x] + 6*G[{-yr, yw, y1, -yp}, yr] - 3*G[{-yr, yw, y1, yp}, x] + 6*G[{-yr, yw, y1, yp}, yr] + 3*G[{-yr, yw, -yp, -yp}, x] - 6*G[{-yr, yw, -yp, -yp}, yr] + 3*G[{-yr, yw, -yp, yp}, x] - 
  6*G[{-yr, yw, -yp, yp}, yr] + 3*G[{-yr, yw, yp, -yp}, x] - 6*G[{-yr, yw, yp, -yp}, yr] + 3*G[{-yr, yw, yp, yp}, x] - 6*G[{-yr, yw, yp, yp}, yr] + 2*G[{yr, -y1, -y1, -yp}, x] + 2*G[{yr, -y1, -y1, yp}, x] + 2*G[{yr, -y1, y1, -yp}, x] + 2*G[{yr, -y1, y1, yp}, x] + G[{yr, -y1, -yp, -yp}, x] + 
  G[{yr, -y1, -yp, yp}, x] + G[{yr, -y1, yp, -yp}, x] + G[{yr, -y1, yp, yp}, x] + 2*G[{yr, y1, -y1, -yp}, x] + 2*G[{yr, y1, -y1, yp}, x] + 2*G[{yr, y1, y1, -yp}, x] + 2*G[{yr, y1, y1, yp}, x] + G[{yr, y1, -yp, -yp}, x] + G[{yr, y1, -yp, yp}, x] + G[{yr, y1, yp, -yp}, x] + G[{yr, y1, yp, yp}, x] - 
  G[{yr, -yj, -yp, -yp}, x] - G[{yr, -yj, -yp, yp}, x] - G[{yr, -yj, yp, -yp}, x] - G[{yr, -yj, yp, yp}, x] - G[{yr, -yp, -y1, -yp}, x] - G[{yr, -yp, -y1, yp}, x] - G[{yr, -yp, y1, -yp}, x] - G[{yr, -yp, y1, yp}, x] - 2*G[{yr, -yp, -yp, -yp}, x] - 2*G[{yr, -yp, -yp, yp}, x] - 
  2*G[{yr, -yp, yp, -yp}, x] - 2*G[{yr, -yp, yp, yp}, x] - 2*G[{yr, yp, -yp, -yp}, x] - 2*G[{yr, yp, -yp, yp}, x] - 2*G[{yr, yp, yp, -yp}, x] - 2*G[{yr, yp, yp, yp}, x] + 2*G[{yr, -yr, -y1, -yp}, x] + 2*G[{yr, -yr, -y1, yp}, x] + 2*G[{yr, -yr, y1, -yp}, x] + 2*G[{yr, -yr, y1, yp}, x] - 
  2*G[{yr, -yr, -yp, -yp}, x] - 2*G[{yr, -yr, -yp, yp}, x] - 2*G[{yr, -yr, yp, -yp}, x] - 2*G[{yr, -yr, yp, yp}, x] + G[{yr, yr, -y1, -yp}, x] + G[{yr, yr, -y1, yp}, x] + G[{yr, yr, y1, -yp}, x] + G[{yr, yr, y1, yp}, x] - G[{yr, yr, -yp, -yp}, x] - G[{yr, yr, -yp, yp}, x] - G[{yr, yr, yp, -yp}, x] - 
  G[{yr, yr, yp, yp}, x] - 3*G[{yr, -yw, -y1, -yp}, x] - 3*G[{yr, -yw, -y1, yp}, x] - 3*G[{yr, -yw, y1, -yp}, x] - 3*G[{yr, -yw, y1, yp}, x] + 3*G[{yr, -yw, -yp, -yp}, x] + 3*G[{yr, -yw, -yp, yp}, x] + 3*G[{yr, -yw, yp, -yp}, x] + 3*G[{yr, -yw, yp, yp}, x] - 2*G[{yr, yw, -y1, -yp}, x] - 
  2*G[{yr, yw, -y1, yp}, x] - 2*G[{yr, yw, y1, -yp}, x] - 2*G[{yr, yw, y1, yp}, x] + 2*G[{yr, yw, -yp, -yp}, x] + 2*G[{yr, yw, -yp, yp}, x] + 2*G[{yr, yw, yp, -yp}, x] + 2*G[{yr, yw, yp, yp}, x] + 2*G[{-yw, -y1, -y1, -yp}, x] + 2*G[{-yw, -y1, -y1, -yp}, yr] + 2*G[{-yw, -y1, -y1, yp}, x] + 
  2*G[{-yw, -y1, -y1, yp}, yr] + 2*G[{-yw, -y1, y1, -yp}, x] + 2*G[{-yw, -y1, y1, -yp}, yr] + 2*G[{-yw, -y1, y1, yp}, x] + 2*G[{-yw, -y1, y1, yp}, yr] + G[{-yw, -y1, -yp, -yp}, x] + G[{-yw, -y1, -yp, yp}, x] + G[{-yw, -y1, yp, -yp}, x] + G[{-yw, -y1, yp, yp}, x] + 2*G[{-yw, y1, -y1, -yp}, x] + 
  2*G[{-yw, y1, -y1, -yp}, yr] + 2*G[{-yw, y1, -y1, yp}, x] + 2*G[{-yw, y1, -y1, yp}, yr] + 2*G[{-yw, y1, y1, -yp}, x] + 2*G[{-yw, y1, y1, -yp}, yr] + 2*G[{-yw, y1, y1, yp}, x] + 2*G[{-yw, y1, y1, yp}, yr] + G[{-yw, y1, -yp, -yp}, x] + G[{-yw, y1, -yp, yp}, x] + G[{-yw, y1, yp, -yp}, x] + 
  G[{-yw, y1, yp, yp}, x] - G[{-yw, -yj, -yp, -yp}, x] + 2*G[{-yw, -yj, -yp, -yp}, yr] - G[{-yw, -yj, -yp, yp}, x] + 2*G[{-yw, -yj, -yp, yp}, yr] - G[{-yw, -yj, yp, -yp}, x] + 2*G[{-yw, -yj, yp, -yp}, yr] - G[{-yw, -yj, yp, yp}, x] + 2*G[{-yw, -yj, yp, yp}, yr] - G[{-yw, -yp, -y1, -yp}, x] - 
  G[{-yw, -yp, -y1, yp}, x] - G[{-yw, -yp, y1, -yp}, x] - G[{-yw, -yp, y1, yp}, x] - 2*G[{-yw, -yp, -yp, -yp}, x] - 2*G[{-yw, -yp, -yp, -yp}, yr] - 2*G[{-yw, -yp, -yp, yp}, x] - 2*G[{-yw, -yp, -yp, yp}, yr] - 2*G[{-yw, -yp, yp, -yp}, x] - 2*G[{-yw, -yp, yp, -yp}, yr] - 2*G[{-yw, -yp, yp, yp}, x] - 
  2*G[{-yw, -yp, yp, yp}, yr] - 2*G[{-yw, yp, -y1, -yp}, yr] - 2*G[{-yw, yp, -y1, yp}, yr] - 2*G[{-yw, yp, y1, -yp}, yr] - 2*G[{-yw, yp, y1, yp}, yr] - 2*G[{-yw, yp, -yp, -yp}, x] - 2*G[{-yw, yp, -yp, -yp}, yr] - 2*G[{-yw, yp, -yp, yp}, x] - 2*G[{-yw, yp, -yp, yp}, yr] - 2*G[{-yw, yp, yp, -yp}, x] - 
  2*G[{-yw, yp, yp, -yp}, yr] - 2*G[{-yw, yp, yp, yp}, x] - 2*G[{-yw, yp, yp, yp}, yr] - 2*G[{-yw, -yr, -y1, -yp}, x] - 2*G[{-yw, -yr, -y1, -yp}, yr] - 2*G[{-yw, -yr, -y1, yp}, x] - 2*G[{-yw, -yr, -y1, yp}, yr] - 2*G[{-yw, -yr, y1, -yp}, x] - 2*G[{-yw, -yr, y1, -yp}, yr] - 2*G[{-yw, -yr, y1, yp}, x] - 
  2*G[{-yw, -yr, y1, yp}, yr] + 2*G[{-yw, -yr, -yp, -yp}, x] + 2*G[{-yw, -yr, -yp, -yp}, yr] + 2*G[{-yw, -yr, -yp, yp}, x] + 2*G[{-yw, -yr, -yp, yp}, yr] + 2*G[{-yw, -yr, yp, -yp}, x] + 2*G[{-yw, -yr, yp, -yp}, yr] + 2*G[{-yw, -yr, yp, yp}, x] + 2*G[{-yw, -yr, yp, yp}, yr] - 
  3*G[{-yw, yr, -y1, -yp}, x] - 3*G[{-yw, yr, -y1, yp}, x] - 3*G[{-yw, yr, y1, -yp}, x] - 3*G[{-yw, yr, y1, yp}, x] + 3*G[{-yw, yr, -yp, -yp}, x] + 3*G[{-yw, yr, -yp, yp}, x] + 3*G[{-yw, yr, yp, -yp}, x] + 3*G[{-yw, yr, yp, yp}, x] + G[{-yw, -yw, -y1, -yp}, x] + G[{-yw, -yw, -y1, yp}, x] + 
  G[{-yw, -yw, y1, -yp}, x] + G[{-yw, -yw, y1, yp}, x] - G[{-yw, -yw, -yp, -yp}, x] - G[{-yw, -yw, -yp, yp}, x] - G[{-yw, -yw, yp, -yp}, x] - G[{-yw, -yw, yp, yp}, x] + 2*G[{-yw, yw, -y1, -yp}, x] - 2*G[{-yw, yw, -y1, -yp}, yr] + 2*G[{-yw, yw, -y1, yp}, x] - 2*G[{-yw, yw, -y1, yp}, yr] + 
  2*G[{-yw, yw, y1, -yp}, x] - 2*G[{-yw, yw, y1, -yp}, yr] + 2*G[{-yw, yw, y1, yp}, x] - 2*G[{-yw, yw, y1, yp}, yr] - 2*G[{-yw, yw, -yp, -yp}, x] + 2*G[{-yw, yw, -yp, -yp}, yr] - 2*G[{-yw, yw, -yp, yp}, x] + 2*G[{-yw, yw, -yp, yp}, yr] - 2*G[{-yw, yw, yp, -yp}, x] + 2*G[{-yw, yw, yp, -yp}, yr] - 
  2*G[{-yw, yw, yp, yp}, x] + 2*G[{-yw, yw, yp, yp}, yr] + 2*G[{yw, -y1, -y1, -yp}, x] - 6*G[{yw, -y1, -y1, -yp}, yr] + 2*G[{yw, -y1, -y1, yp}, x] - 6*G[{yw, -y1, -y1, yp}, yr] + 2*G[{yw, -y1, y1, -yp}, x] - 6*G[{yw, -y1, y1, -yp}, yr] + 2*G[{yw, -y1, y1, yp}, x] - 6*G[{yw, -y1, y1, yp}, yr] + 
  G[{yw, -y1, -yp, -yp}, x] - 2*G[{yw, -y1, -yp, -yp}, yr] + G[{yw, -y1, -yp, yp}, x] - 2*G[{yw, -y1, -yp, yp}, yr] + 2*G[{yw, -y1, -yp, yr}, yr] + G[{yw, -y1, yp, -yp}, x] - 2*G[{yw, -y1, yp, -yp}, yr] + G[{yw, -y1, yp, yp}, x] - 2*G[{yw, -y1, yp, yp}, yr] + 2*G[{yw, -y1, yp, yr}, yr] + 
  2*G[{yw, -y1, yr, -yp}, yr] + 2*G[{yw, -y1, yr, yp}, yr] + 2*G[{yw, y1, -y1, -yp}, x] - 6*G[{yw, y1, -y1, -yp}, yr] + 2*G[{yw, y1, -y1, yp}, x] - 6*G[{yw, y1, -y1, yp}, yr] + 2*G[{yw, y1, y1, -yp}, x] - 6*G[{yw, y1, y1, -yp}, yr] + 2*G[{yw, y1, y1, yp}, x] - 6*G[{yw, y1, y1, yp}, yr] + 
  G[{yw, y1, -yp, -yp}, x] - 2*G[{yw, y1, -yp, -yp}, yr] + G[{yw, y1, -yp, yp}, x] - 2*G[{yw, y1, -yp, yp}, yr] + 2*G[{yw, y1, -yp, yr}, yr] + G[{yw, y1, yp, -yp}, x] - 2*G[{yw, y1, yp, -yp}, yr] + G[{yw, y1, yp, yp}, x] - 2*G[{yw, y1, yp, yp}, yr] + 2*G[{yw, y1, yp, yr}, yr] + 
  2*G[{yw, y1, yr, -yp}, yr] + 2*G[{yw, y1, yr, yp}, yr] - G[{yw, yj, -yp, -yp}, x] - G[{yw, yj, -yp, yp}, x] - G[{yw, yj, yp, -yp}, x] - G[{yw, yj, yp, yp}, x] + 2*G[{yw, -yp, -y1, -yp}, yr] + 2*G[{yw, -yp, -y1, yp}, yr] + 2*G[{yw, -yp, y1, -yp}, yr] + 2*G[{yw, -yp, y1, yp}, yr] - 
  2*G[{yw, -yp, -yp, -yp}, x] + 6*G[{yw, -yp, -yp, -yp}, yr] - 2*G[{yw, -yp, -yp, yp}, x] + 6*G[{yw, -yp, -yp, yp}, yr] - 2*G[{yw, -yp, -yp, yr}, yr] - 2*G[{yw, -yp, yp, -yp}, x] + 6*G[{yw, -yp, yp, -yp}, yr] - 2*G[{yw, -yp, yp, yp}, x] + 6*G[{yw, -yp, yp, yp}, yr] - 2*G[{yw, -yp, yp, yr}, yr] - 
  2*G[{yw, -yp, yr, -yp}, yr] - 2*G[{yw, -yp, yr, yp}, yr] - G[{yw, yp, -y1, -yp}, x] + 2*G[{yw, yp, -y1, -yp}, yr] - G[{yw, yp, -y1, yp}, x] + 2*G[{yw, yp, -y1, yp}, yr] - G[{yw, yp, y1, -yp}, x] + 2*G[{yw, yp, y1, -yp}, yr] - G[{yw, yp, y1, yp}, x] + 2*G[{yw, yp, y1, yp}, yr] - 
  2*G[{yw, yp, -yp, -yp}, x] + 6*G[{yw, yp, -yp, -yp}, yr] - 2*G[{yw, yp, -yp, yp}, x] + 6*G[{yw, yp, -yp, yp}, yr] - 2*G[{yw, yp, -yp, yr}, yr] - 2*G[{yw, yp, yp, -yp}, x] + 6*G[{yw, yp, yp, -yp}, yr] - 2*G[{yw, yp, yp, yp}, x] + 6*G[{yw, yp, yp, yp}, yr] - 2*G[{yw, yp, yp, yr}, yr] - 
  2*G[{yw, yp, yr, -yp}, yr] - 2*G[{yw, yp, yr, yp}, yr] - 3*G[{yw, -yr, -y1, -yp}, x] + 6*G[{yw, -yr, -y1, -yp}, yr] - 3*G[{yw, -yr, -y1, yp}, x] + 6*G[{yw, -yr, -y1, yp}, yr] - 3*G[{yw, -yr, y1, -yp}, x] + 6*G[{yw, -yr, y1, -yp}, yr] - 3*G[{yw, -yr, y1, yp}, x] + 6*G[{yw, -yr, y1, yp}, yr] + 
  3*G[{yw, -yr, -yp, -yp}, x] - 6*G[{yw, -yr, -yp, -yp}, yr] + 3*G[{yw, -yr, -yp, yp}, x] - 6*G[{yw, -yr, -yp, yp}, yr] + 3*G[{yw, -yr, yp, -yp}, x] - 6*G[{yw, -yr, yp, -yp}, yr] + 3*G[{yw, -yr, yp, yp}, x] - 6*G[{yw, -yr, yp, yp}, yr] - 2*G[{yw, yr, -y1, -yp}, x] + 8*G[{yw, yr, -y1, -yp}, yr] - 
  2*G[{yw, yr, -y1, yp}, x] + 8*G[{yw, yr, -y1, yp}, yr] - 2*G[{yw, yr, y1, -yp}, x] + 8*G[{yw, yr, y1, -yp}, yr] - 2*G[{yw, yr, y1, yp}, x] + 8*G[{yw, yr, y1, yp}, yr] + 2*G[{yw, yr, -yp, -yp}, x] - 8*G[{yw, yr, -yp, -yp}, yr] + 2*G[{yw, yr, -yp, yp}, x] - 8*G[{yw, yr, -yp, yp}, yr] + 
  2*G[{yw, yr, yp, -yp}, x] - 8*G[{yw, yr, yp, -yp}, yr] + 2*G[{yw, yr, yp, yp}, x] - 8*G[{yw, yr, yp, yp}, yr] + 2*G[{yw, -yw, -y1, -yp}, x] - 2*G[{yw, -yw, -y1, -yp}, yr] + 2*G[{yw, -yw, -y1, yp}, x] - 2*G[{yw, -yw, -y1, yp}, yr] + 2*G[{yw, -yw, y1, -yp}, x] - 2*G[{yw, -yw, y1, -yp}, yr] + 
  2*G[{yw, -yw, y1, yp}, x] - 2*G[{yw, -yw, y1, yp}, yr] - 2*G[{yw, -yw, -yp, -yp}, x] + 2*G[{yw, -yw, -yp, -yp}, yr] - 2*G[{yw, -yw, -yp, yp}, x] + 2*G[{yw, -yw, -yp, yp}, yr] - 2*G[{yw, -yw, yp, -yp}, x] + 2*G[{yw, -yw, yp, -yp}, yr] - 2*G[{yw, -yw, yp, yp}, x] + 2*G[{yw, -yw, yp, yp}, yr] + 
  G[{yw, yw, -y1, -yp}, x] - 2*G[{yw, yw, -y1, -yp}, yr] + G[{yw, yw, -y1, yp}, x] - 2*G[{yw, yw, -y1, yp}, yr] + G[{yw, yw, y1, -yp}, x] - 2*G[{yw, yw, y1, -yp}, yr] + G[{yw, yw, y1, yp}, x] - 2*G[{yw, yw, y1, yp}, yr] - G[{yw, yw, -yp, -yp}, x] + 2*G[{yw, yw, -yp, -yp}, yr] - 
  G[{yw, yw, -yp, yp}, x] + 2*G[{yw, yw, -yp, yp}, yr] - G[{yw, yw, yp, -yp}, x] + 2*G[{yw, yw, yp, -yp}, yr] - G[{yw, yw, yp, yp}, x] + 2*G[{yw, yw, yp, yp}, yr] + Pi^2*G[{1}, yb]*Log[2] + (Pi^2*G[{-yp}, x]*Log[2])/2 - Pi^2*G[{-yp}, yr]*Log[2] + (Pi^2*G[{yp}, x]*Log[2])/2 - 
  2*Pi^2*G[{yp}, yr]*Log[2] - (Pi^2*G[{-yr}, x]*Log[2])/4 - (Pi^2*G[{yr}, x]*Log[2])/4 - (Pi^2*G[{-yw}, x]*Log[2])/4 + (Pi^2*G[{-yw}, yr]*Log[2])/2 - (Pi^2*G[{yw}, x]*Log[2])/4 + (Pi^2*Log[2]^2)/3 - Log[2]^4/3 - 8*PolyLog[4, 1/2] - 2*G[{0}, y]*Zeta[3] + 12*G[{1}, y]*Zeta[3] - 
  (5*G[{1}, yb]*Zeta[3])/2 + 7*G[{2}, yb]*Zeta[3] + 14*G[{-yj}, yr]*Zeta[3] - (5*G[{-yp}, x]*Zeta[3])/4 - (19*G[{-yp}, yr]*Zeta[3])/2 - (5*G[{yp}, x]*Zeta[3])/4 + 3*G[{yp}, yr]*Zeta[3] - (51*G[{-yr}, x]*Zeta[3])/8 + 14*G[{-yr}, yr]*Zeta[3] - (51*G[{yr}, x]*Zeta[3])/8 + (5*G[{-yw}, x]*Zeta[3])/8 - 
  (5*G[{-yw}, yr]*Zeta[3])/4 + (5*G[{yw}, x]*Zeta[3])/8};
Subscript[F,22]={0, 0, 0, 0, (13*Pi^4)/720 - (Pi^2*G[{0, 1}, z])/6 + (Pi^2*G[{1, 2}, z])/2 + G[{0, 0, 0, 1}, z] - G[{0, 0, 1, 1}, z] - G[{0, 1, 0, 1}, z] - G[{1, 0, 0, 1}, z] + G[{1, 0, 1, 1}, z] + 
  G[{1, 2, 1, 1}, z] + (Pi^2*G[{1}, z]*Log[2])/2 - (5*G[{1}, z]*Zeta[3])/4};
Subscript[F,23]={0, 0, 0, (Pi^2*G[{1}, z])/3 - (Pi^2*G[{2}, z])/2 - G[{0, 0, 1}, z] + 2*G[{1, 0, 1}, z] - G[{2, 1, 1}, z] - (Pi^2*Log[2])/2 + (9*Zeta[3])/4, 
 (-11*Pi^4)/240 - (2*Pi^2*G[{1, 1}, z])/3 + (5*Pi^2*G[{2, 1}, z])/6 - 5*G[{0, 0, 0, 1}, z] + 5*G[{0, 0, 1, 1}, z] + 4*G[{0, 1, 0, 1}, z] + 6*G[{1, 0, 0, 1}, z] - 10*G[{1, 0, 1, 1}, z] - 
  4*G[{1, 1, 0, 1}, z] - 2*G[{2, 1, 0, 1}, z] + 6*G[{2, 1, 1, 1}, z] - (Pi^2*Log[2]^2)/3 + Log[2]^4/3 + 8*PolyLog[4, 1/2] + 8*G[{1}, z]*Zeta[3] - 7*G[{2}, z]*Zeta[3]};
Subscript[F,24]={0, 0, 0, 0, (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{y^(-1)}, -1 + y^(-1) + y])/6 - (Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]^2)/3 - (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{y^(-1)}, z])/6 + 
  (Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y^(-1)}, z])/3 + (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{y}, -1 + y^(-1) + y])/6 - (Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, -1 + y^(-1) + y])/3 - 
  G[{0}, y]*G[{1}, y]^2*(-2*G[{1}, -1 + y^(-1) + y] + G[{y^(-1)}, -1 + y^(-1) + y] + G[{y}, -1 + y^(-1) + y]) - (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{y}, z])/6 + 
  (Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, z])/3 + G[{0}, y]*G[{1}, y]^2*(-2*G[{1}, z] + G[{y^(-1)}, z] + G[{y}, z]) + (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, z])/3 - 
  (2*Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, z])/3 + 2*G[{1}, -1 + y^(-1) + y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 0}, y] - G[{y^(-1)}, -1 + y^(-1) + y]^2*G[{0, 0}, y] - 
  2*G[{1}, -1 + y^(-1) + y]*G[{y^(-1)}, z]*G[{0, 0}, y] + G[{y^(-1)}, -1 + y^(-1) + y]*G[{y^(-1)}, z]*G[{0, 0}, y] + 2*G[{1}, -1 + y^(-1) + y]*G[{y}, -1 + y^(-1) + y]*G[{0, 0}, y] - 
  G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, -1 + y^(-1) + y]*G[{0, 0}, y] - 2*G[{1}, -1 + y^(-1) + y]*G[{y}, z]*G[{0, 0}, y] + G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, z]*G[{0, 0}, y] + 
  4*G[{1}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, z]*G[{0, 0}, y] - 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, z]*G[{0, 0}, y] - G[{y^(-1)}, -1 + y^(-1) + y]^2*G[{0, 1}, y] + 
  G[{y^(-1)}, -1 + y^(-1) + y]*G[{y^(-1)}, z]*G[{0, 1}, y] + 2*G[{1}, -1 + y^(-1) + y]*G[{y}, 1]*G[{0, 1}, y] - 2*G[{1}, z]*G[{y}, 1]*G[{0, 1}, y] - 
  G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, 1]*G[{0, 1}, y] + G[{y^(-1)}, z]*G[{y}, 1]*G[{0, 1}, y] - G[{y^(-1)}, z]*G[{y}, -1 + y^(-1) + y]*G[{0, 1}, y] - 
  G[{y}, 1]*G[{y}, -1 + y^(-1) + y]*G[{0, 1}, y] + G[{y}, -1 + y^(-1) + y]^2*G[{0, 1}, y] + G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, z]*G[{0, 1}, y] + G[{y}, 1]*G[{y}, z]*G[{0, 1}, y] - 
  G[{y}, -1 + y^(-1) + y]*G[{y}, z]*G[{0, 1}, y] - 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, z]*G[{0, 1}, y] + 2*G[{y}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, z]*G[{0, 1}, y] - 
  (Pi^2*G[{1, 1}, -1 + y^(-1) + y])/3 + (Pi^2*G[{1, 1}, z])/3 + (2*Pi^2*G[{1, y^(-1)}, -1 + y^(-1) + y])/3 + 2*G[{0, 0}, y]*G[{1, y^(-1)}, -1 + y^(-1) + y] + 
  2*G[{0, 1}, y]*G[{1, y^(-1)}, -1 + y^(-1) + y] - (2*Pi^2*G[{1, y^(-1)}, z])/3 - 2*G[{0, 0}, y]*G[{1, y^(-1)}, z] - 2*G[{0, 1}, y]*G[{1, y^(-1)}, z] - 
  2*G[{0, 1}, y]*G[{1, y}, -1 + y^(-1) + y] + 2*G[{0, 1}, y]*G[{1, y}, z] - (Pi^2*G[{1, -1 + y^(-1) + y}, -1 + y^(-1) + y])/3 - 4*G[{0, 0}, y]*G[{1, -1 + y^(-1) + y}, -1 + y^(-1) + y] - 
  2*G[{0, 0}, y]*G[{y^(-1), 1}, -1 + y^(-1) + y] + 2*G[{0, 0}, y]*G[{y^(-1), 1}, z] + (2*Pi^2*G[{y^(-1), -1 + y^(-1) + y}, -1 + y^(-1) + y])/3 + 
  2*G[{0, 0}, y]*G[{y^(-1), -1 + y^(-1) + y}, -1 + y^(-1) + y] + 2*G[{0, 1}, y]*G[{y^(-1), -1 + y^(-1) + y}, -1 + y^(-1) + y] - 2*G[{0, 0}, y]*G[{y, 1}, -1 + y^(-1) + y] + 
  2*G[{0, 0}, y]*G[{y, 1}, z] - 2*G[{0, 1}, y]*G[{y, -1 + y^(-1) + y}, -1 + y^(-1) + y] + 
  (G[{1}, y]*(3*G[{0}, y]*G[{y^(-1)}, -1 + y^(-1) + y]^2 + Pi^2*G[{y}, -1 + y^(-1) + y] + 3*G[{0}, y]*G[{y}, 1]*G[{y}, -1 + y^(-1) + y] - 3*G[{0}, y]*G[{y}, -1 + y^(-1) + y]^2 + 
     3*G[{y}, -1 + y^(-1) + y]*G[{0, 0}, y] + 3*G[{y}, -1 + y^(-1) + y]*G[{0, 1}, y] - 2*G[{1}, -1 + y^(-1) + y]*(Pi^2 + 3*G[{0}, y]*G[{y}, 1] + 3*G[{0, 0}, y] + 3*G[{0, 1}, y]) + 
     G[{y^(-1)}, -1 + y^(-1) + y]*(Pi^2 + 3*G[{0}, y]*G[{y}, 1] + 3*G[{0, 0}, y] + 3*G[{0, 1}, y]) - 6*G[{0}, y]*G[{1, y^(-1)}, -1 + y^(-1) + y] + 6*G[{0}, y]*G[{1, y}, -1 + y^(-1) + y] - 
     6*G[{0}, y]*G[{y^(-1), -1 + y^(-1) + y}, -1 + y^(-1) + y] + 6*G[{0}, y]*G[{y, -1 + y^(-1) + y}, -1 + y^(-1) + y]))/3 - (Pi^2*G[{-1 + y^(-1) + y, 1}, z])/3 - 
  4*G[{0, 0}, y]*G[{-1 + y^(-1) + y, 1}, z] + (2*Pi^2*G[{-1 + y^(-1) + y, y^(-1)}, z])/3 + 2*G[{0, 0}, y]*G[{-1 + y^(-1) + y, y^(-1)}, z] + 2*G[{0, 1}, y]*G[{-1 + y^(-1) + y, y^(-1)}, z] - 
  2*G[{0, 1}, y]*G[{-1 + y^(-1) + y, y}, z] - (G[{1}, y]*(Pi^2*G[{y}, z] + 3*G[{0}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, z] + 3*G[{0}, y]*G[{y}, 1]*G[{y}, z] - 
     3*G[{0}, y]*G[{y}, -1 + y^(-1) + y]*G[{y}, z] - 6*G[{0}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, z] + 6*G[{0}, y]*G[{y}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, z] + 
     3*G[{y}, z]*G[{0, 0}, y] + 3*G[{y}, z]*G[{0, 1}, y] - 2*G[{1}, z]*(Pi^2 + 3*G[{0}, y]*G[{y}, 1] + 3*G[{0, 0}, y] + 3*G[{0, 1}, y]) + 
     G[{y^(-1)}, z]*(Pi^2 + 3*G[{0}, y]*(G[{y^(-1)}, -1 + y^(-1) + y] + G[{y}, 1] - G[{y}, -1 + y^(-1) + y]) + 3*G[{0, 0}, y] + 3*G[{0, 1}, y]) - 6*G[{0}, y]*G[{1, y^(-1)}, z] + 
     6*G[{0}, y]*G[{1, y}, z] + 6*G[{0}, y]*G[{-1 + y^(-1) + y, y^(-1)}, z] - 6*G[{0}, y]*G[{-1 + y^(-1) + y, y}, z]))/3 - G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 0, 0}, y] + 
  G[{y^(-1)}, z]*G[{0, 0, 0}, y] + 3*G[{y}, -1 + y^(-1) + y]*G[{0, 0, 0}, y] - 3*G[{y}, z]*G[{0, 0, 0}, y] - 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{1, 0, 0}, y] + 
  2*G[{y^(-1)}, z]*G[{1, 0, 0}, y] - 2*G[{y}, -1 + y^(-1) + y]*G[{1, 0, 0}, y] + 2*G[{y}, z]*G[{1, 0, 0}, y] + G[{y^(-1)}, -1 + y^(-1) + y]*G[{1, 0, 1}, -1 + y^(-1) + y] - 
  G[{y^(-1)}, z]*G[{1, 0, 1}, -1 + y^(-1) + y] + G[{y}, -1 + y^(-1) + y]*G[{1, 0, 1}, -1 + y^(-1) + y] - G[{y}, z]*G[{1, 0, 1}, -1 + y^(-1) + y] + 
  2*G[{-1 + y^(-1) + y}, z]*G[{1, 0, 1}, -1 + y^(-1) + y] - 2*G[{1}, -1 + y^(-1) + y]*G[{y^(-1), 0, 1}, 1] + 2*G[{1}, z]*G[{y^(-1), 0, 1}, 1] + 
  G[{y^(-1)}, -1 + y^(-1) + y]*G[{y^(-1), 0, 1}, 1] - G[{y^(-1)}, z]*G[{y^(-1), 0, 1}, 1] + G[{y}, -1 + y^(-1) + y]*G[{y^(-1), 0, 1}, 1] - G[{y}, z]*G[{y^(-1), 0, 1}, 1] - 
  G[{y^(-1)}, -1 + y^(-1) + y]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] + G[{y^(-1)}, z]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - G[{y}, -1 + y^(-1) + y]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] + 
  G[{y}, z]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - 2*G[{-1 + y^(-1) + y}, z]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - 2*G[{1}, -1 + y^(-1) + y]*G[{y, 0, 1}, 1] + 2*G[{1}, z]*G[{y, 0, 1}, 1] + 
  G[{y^(-1)}, -1 + y^(-1) + y]*G[{y, 0, 1}, 1] - G[{y^(-1)}, z]*G[{y, 0, 1}, 1] + G[{y}, -1 + y^(-1) + y]*G[{y, 0, 1}, 1] - G[{y}, z]*G[{y, 0, 1}, 1] - 
  G[{y^(-1)}, -1 + y^(-1) + y]*G[{y, 0, 1}, -1 + y^(-1) + y] + G[{y^(-1)}, z]*G[{y, 0, 1}, -1 + y^(-1) + y] - G[{y}, -1 + y^(-1) + y]*G[{y, 0, 1}, -1 + y^(-1) + y] + 
  G[{y}, z]*G[{y, 0, 1}, -1 + y^(-1) + y] - 2*G[{-1 + y^(-1) + y}, z]*G[{y, 0, 1}, -1 + y^(-1) + y] - 
  (G[{0}, y]*(G[{y^(-1)}, -1 + y^(-1) + y]*(Pi^2 - 3*G[{y^(-1), 1}, 1] + 3*G[{y^(-1), 1}, -1 + y^(-1) + y] + 3*G[{y, 1}, 1] - 3*G[{y, 1}, -1 + y^(-1) + y]) - 
     G[{y}, -1 + y^(-1) + y]*(Pi^2 + 3*G[{y^(-1), 1}, 1] - 3*G[{y^(-1), 1}, -1 + y^(-1) + y] - 3*G[{y, 1}, 1] + 3*G[{y, 1}, -1 + y^(-1) + y]) + 
     6*(G[{1}, -1 + y^(-1) + y]*(G[{y^(-1), 1}, 1] - G[{y, 1}, 1]) - G[{1, y^(-1), 1}, -1 + y^(-1) + y] + G[{1, y, 1}, -1 + y^(-1) + y] - G[{y^(-1), 1, -1 + y^(-1) + y}, -1 + y^(-1) + y] - 
       G[{y^(-1), -1 + y^(-1) + y, 1}, -1 + y^(-1) + y] + G[{y, 1, -1 + y^(-1) + y}, -1 + y^(-1) + y] + G[{y, -1 + y^(-1) + y, 1}, -1 + y^(-1) + y])))/3 + 
  (G[{0}, y]*(G[{y^(-1)}, z]*(Pi^2 - 3*G[{y^(-1), 1}, 1] + 3*G[{y^(-1), 1}, -1 + y^(-1) + y] + 3*G[{y, 1}, 1] - 3*G[{y, 1}, -1 + y^(-1) + y]) - 
     G[{y}, z]*(Pi^2 + 3*G[{y^(-1), 1}, 1] - 3*G[{y^(-1), 1}, -1 + y^(-1) + y] - 3*G[{y, 1}, 1] + 3*G[{y, 1}, -1 + y^(-1) + y]) + 
     6*(G[{1}, z]*(G[{y^(-1), 1}, 1] - G[{y, 1}, 1]) + G[{-1 + y^(-1) + y}, z]*(-G[{y^(-1), 1}, -1 + y^(-1) + y] + G[{y, 1}, -1 + y^(-1) + y]) - G[{1, y^(-1), 1}, z] + G[{1, y, 1}, z] + 
       G[{-1 + y^(-1) + y, y^(-1), 1}, z] - G[{-1 + y^(-1) + y, y, 1}, z])))/3 - 2*G[{1, 0, 0, 1}, -1 + y^(-1) + y] + 2*G[{1, 0, 0, 1}, z] - 2*G[{1, 0, 1, -1 + y^(-1) + y}, -1 + y^(-1) + y] - 
  2*G[{1, 0, -1 + y^(-1) + y, 1}, -1 + y^(-1) + y] - 2*G[{1, 1, 0, 1}, -1 + y^(-1) + y] + 2*G[{1, 1, 0, 1}, z] + 2*G[{1, y^(-1), 0, 1}, -1 + y^(-1) + y] - 2*G[{1, y^(-1), 0, 1}, z] + 
  2*G[{1, y, 0, 1}, -1 + y^(-1) + y] - 2*G[{1, y, 0, 1}, z] - 2*G[{1, -1 + y^(-1) + y, 0, 1}, -1 + y^(-1) + y] + 2*G[{y^(-1), 0, 0, 1}, -1 + y^(-1) + y] - 2*G[{y^(-1), 0, 0, 1}, z] + 
  2*G[{y^(-1), 0, 1, -1 + y^(-1) + y}, -1 + y^(-1) + y] + 2*G[{y^(-1), 0, -1 + y^(-1) + y, 1}, -1 + y^(-1) + y] + 2*G[{y^(-1), -1 + y^(-1) + y, 0, 1}, -1 + y^(-1) + y] + 
  2*G[{y, 0, 0, 1}, -1 + y^(-1) + y] - 2*G[{y, 0, 0, 1}, z] + 2*G[{y, 0, 1, -1 + y^(-1) + y}, -1 + y^(-1) + y] + 2*G[{y, 0, -1 + y^(-1) + y, 1}, -1 + y^(-1) + y] + 
  2*G[{y, -1 + y^(-1) + y, 0, 1}, -1 + y^(-1) + y] - 2*G[{-1 + y^(-1) + y, 1, 0, 1}, z] + 2*G[{-1 + y^(-1) + y, y^(-1), 0, 1}, z] + 2*G[{-1 + y^(-1) + y, y, 0, 1}, z] - 
  6*G[{1}, -1 + y^(-1) + y]*Zeta[3] + 6*G[{1}, z]*Zeta[3] + 2*G[{y^(-1)}, -1 + y^(-1) + y]*Zeta[3] - 2*G[{y^(-1)}, z]*Zeta[3] + 2*G[{y}, -1 + y^(-1) + y]*Zeta[3] - 2*G[{y}, z]*Zeta[3]};
Subscript[F,25]={0, 0, Pi^2/12 + G[{0, 1}, z]/2, G[{0}, y]*G[{1}, y]^2 - (Pi^2*G[{1}, z])/6 + G[{0}, y]*G[{1}, y]*G[{y}, z] + G[{y}, 1]*G[{0, 1}, y] - G[{y}, z]*G[{0, 1}, y] + 
  G[{y^(-1)}, z]*(Pi^2/3 - G[{0}, y]*G[{1}, y] + G[{0, 0}, y] + G[{0, 1}, y]) - G[{1}, y]*(Pi^2/3 + G[{0}, y]*G[{y}, 1] + G[{0, 0}, y] + G[{0, 1}, y]) - G[{0}, y]*G[{y^(-1), 1}, 1] + 
  G[{0}, y]*G[{y^(-1), 1}, z] + G[{0}, y]*G[{y, 1}, 1] - G[{0}, y]*G[{y, 1}, z] - G[{0, 0, 1}, z]/2 - 2*G[{0, 1, 1}, z] - G[{1, 0, 1}, z] - G[{y^(-1), 0, 1}, 1] + G[{y^(-1), 0, 1}, z] - 
  G[{y, 0, 1}, 1] + G[{y, 0, 1}, z] - Zeta[3]/2, (13*Pi^4)/120 - (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{y^(-1)}, z])/3 - Pi^2*G[{y^(-1)}, y]*G[{y^(-1)}, z] + 
  (2*Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y^(-1)}, z])/3 + (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{y}, 1])/3 - Pi^2*G[{y^(-1)}, y]*G[{y}, 1] - (2*Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, 1])/3 - 
  2*G[{0}, y]*G[{1}, y]^2*(G[{1}, z] + 2*G[{y^(-1)}, z] - 3*G[{y}, z]) - (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{y}, z])/3 + Pi^2*G[{y^(-1)}, y]*G[{y}, z] + 
  (2*Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, z])/3 - (2*Pi^2*G[{1}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, 1])/3 + (4*Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, 1])/3 + 
  (2*Pi^2*G[{1}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, z])/3 - (4*Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, z])/3 - 4*G[{1}, -1 + y^(-1) + y]*G[{y^(-1)}, z]*G[{0, 0}, y] - 
  3*G[{y^(-1)}, y]*G[{y^(-1)}, z]*G[{0, 0}, y] + 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y^(-1)}, z]*G[{0, 0}, y] + 4*G[{1}, -1 + y^(-1) + y]*G[{y}, 1]*G[{0, 0}, y] - 
  3*G[{y^(-1)}, y]*G[{y}, 1]*G[{0, 0}, y] - 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, 1]*G[{0, 0}, y] - 4*G[{1}, -1 + y^(-1) + y]*G[{y}, z]*G[{0, 0}, y] + 
  3*G[{y^(-1)}, y]*G[{y}, z]*G[{0, 0}, y] + 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, z]*G[{0, 0}, y] - 8*G[{1}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, 1]*G[{0, 0}, y] + 
  4*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, 1]*G[{0, 0}, y] + 8*G[{1}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, z]*G[{0, 0}, y] - 
  4*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, z]*G[{0, 0}, y] - 3*G[{y^(-1)}, y]*G[{y^(-1)}, z]*G[{0, 1}, y] + 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y^(-1)}, z]*G[{0, 1}, y] - 
  2*G[{1}, z]*G[{y}, 1]*G[{0, 1}, y] - 3*G[{y^(-1)}, y]*G[{y}, 1]*G[{0, 1}, y] - 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, 1]*G[{0, 1}, y] - 2*G[{y}, 1]^2*G[{0, 1}, y] - 
  2*G[{y^(-1)}, z]*G[{y}, -1 + y^(-1) + y]*G[{0, 1}, y] + 2*G[{y}, 1]*G[{y}, -1 + y^(-1) + y]*G[{0, 1}, y] + 3*G[{y^(-1)}, y]*G[{y}, z]*G[{0, 1}, y] + 
  2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, z]*G[{0, 1}, y] + 2*G[{y}, 1]*G[{y}, z]*G[{0, 1}, y] - 2*G[{y}, -1 + y^(-1) + y]*G[{y}, z]*G[{0, 1}, y] + 
  4*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, 1]*G[{0, 1}, y] - 4*G[{y}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, 1]*G[{0, 1}, y] - 
  4*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, z]*G[{0, 1}, y] + 4*G[{y}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, z]*G[{0, 1}, y] + (Pi^2*G[{0, 1}, z])/3 - 
  G[{1}, y]^2*(Pi^2 + 6*G[{-1, 0}, y] - (3*G[{0, 0}, y])/2 + (9*G[{0, 1}, y])/2 + 2*G[{1, 0}, y]) + (Pi^2*G[{1, 1}, z])/3 - (2*Pi^2*G[{1, y^(-1)}, z])/3 - 2*G[{0, 0}, y]*G[{1, y^(-1)}, z] - 
  2*G[{0, 1}, y]*G[{1, y^(-1)}, z] + 2*G[{0, 1}, y]*G[{1, y}, z] + (Pi^2*G[{y^(-1), 1}, 1])/6 + 6*G[{-1, 0}, y]*G[{y^(-1), 1}, 1] - 8*G[{0, 0}, y]*G[{y^(-1), 1}, 1] + 
  2*G[{0, 1}, y]*G[{y^(-1), 1}, 1] + 2*G[{1, 0}, y]*G[{y^(-1), 1}, 1] - (5*Pi^2*G[{y^(-1), 1}, z])/6 - 6*G[{-1, 0}, y]*G[{y^(-1), 1}, z] + 6*G[{0, 0}, y]*G[{y^(-1), 1}, z] - 
  4*G[{0, 1}, y]*G[{y^(-1), 1}, z] - 2*G[{1, 0}, y]*G[{y^(-1), 1}, z] + (Pi^2*G[{y^(-1), y^(-1)}, z])/3 + G[{0, 0}, y]*G[{y^(-1), y^(-1)}, z] + G[{0, 1}, y]*G[{y^(-1), y^(-1)}, z] - 
  3*G[{0, 1}, y]*G[{y^(-1), y}, 1] + 3*G[{0, 1}, y]*G[{y^(-1), y}, z] - (5*Pi^2*G[{y, 1}, 1])/6 - 6*G[{-1, 0}, y]*G[{y, 1}, 1] - 2*G[{0, 0}, y]*G[{y, 1}, 1] - 2*G[{0, 1}, y]*G[{y, 1}, 1] - 
  2*G[{1, 0}, y]*G[{y, 1}, 1] + (5*Pi^2*G[{y, 1}, z])/6 + 6*G[{-1, 0}, y]*G[{y, 1}, z] + 2*G[{0, 0}, y]*G[{y, 1}, z] + 4*G[{0, 1}, y]*G[{y, 1}, z] + 2*G[{1, 0}, y]*G[{y, 1}, z] + 
  Pi^2*G[{y, y^(-1)}, 1] + 3*G[{0, 0}, y]*G[{y, y^(-1)}, 1] + 3*G[{0, 1}, y]*G[{y, y^(-1)}, 1] - Pi^2*G[{y, y^(-1)}, z] - 3*G[{0, 0}, y]*G[{y, y^(-1)}, z] - 3*G[{0, 1}, y]*G[{y, y^(-1)}, z] + 
  G[{0, 1}, y]*G[{y, y}, 1] - G[{0, 1}, y]*G[{y, y}, z] + (2*Pi^2*G[{-1 + y^(-1) + y, 1}, 1])/3 + 8*G[{0, 0}, y]*G[{-1 + y^(-1) + y, 1}, 1] - (2*Pi^2*G[{-1 + y^(-1) + y, 1}, z])/3 - 
  8*G[{0, 0}, y]*G[{-1 + y^(-1) + y, 1}, z] - (4*Pi^2*G[{-1 + y^(-1) + y, y^(-1)}, 1])/3 - 4*G[{0, 0}, y]*G[{-1 + y^(-1) + y, y^(-1)}, 1] - 4*G[{0, 1}, y]*G[{-1 + y^(-1) + y, y^(-1)}, 1] + 
  (4*Pi^2*G[{-1 + y^(-1) + y, y^(-1)}, z])/3 + 4*G[{0, 0}, y]*G[{-1 + y^(-1) + y, y^(-1)}, z] + 4*G[{0, 1}, y]*G[{-1 + y^(-1) + y, y^(-1)}, z] + 4*G[{0, 1}, y]*G[{-1 + y^(-1) + y, y}, 1] + 
  (G[{1}, y]*(4*G[{1}, z]*(Pi^2 + 3*G[{0}, y]*G[{y}, 1] + 3*G[{0, 0}, y] + 3*G[{0, 1}, y]) + 
     G[{y^(-1)}, z]*(5*Pi^2 + 6*G[{0}, y]*(3*G[{y^(-1)}, y] - 2*G[{y^(-1)}, -1 + y^(-1) + y] + 2*G[{y}, -1 + y^(-1) + y]) + 36*G[{-1, 0}, y] - 12*G[{0, 0}, y] + 24*G[{0, 1}, y] + 
       12*G[{1, 0}, y]) - 3*(G[{y}, z]*(3*Pi^2 + G[{0}, y]*(6*G[{y^(-1)}, y] + 4*(G[{y^(-1)}, -1 + y^(-1) + y] + G[{y}, 1] - G[{y}, -1 + y^(-1) + y])) + 12*G[{-1, 0}, y] + 12*G[{0, 1}, y] + 
         4*G[{1, 0}, y]) + 2*G[{0}, y]*(-4*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, z] + 4*G[{y}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, z] - 2*G[{1, y^(-1)}, z] + 2*G[{1, y}, z] - 
         4*G[{y^(-1), 1}, z] + G[{y^(-1), y^(-1)}, z] + 3*G[{y^(-1), y}, z] + 4*G[{y, 1}, z] - 3*G[{y, y^(-1)}, z] - G[{y, y}, z] + 4*G[{-1 + y^(-1) + y, y^(-1)}, z] - 
         4*G[{-1 + y^(-1) + y, y}, z]))))/6 - 4*G[{0, 1}, y]*G[{-1 + y^(-1) + y, y}, z] - 6*G[{y^(-1)}, z]*G[{0, -1, 0}, y] + 7*G[{y^(-1)}, z]*G[{0, 0, 0}, y] + 6*G[{y}, 1]*G[{0, 0, 0}, y] - 
  6*G[{y}, z]*G[{0, 0, 0}, y] + 3*G[{y^(-1)}, z]*G[{0, 0, 1}, y] + 3*G[{y}, 1]*G[{0, 0, 1}, y] - 3*G[{y}, z]*G[{0, 0, 1}, y] - 2*G[{y^(-1)}, z]*G[{0, 1, 0}, y] - 
  4*G[{y^(-1)}, z]*G[{0, 1, 1}, y] - 4*G[{y}, 1]*G[{0, 1, 1}, y] + 4*G[{y}, z]*G[{0, 1, 1}, y] - G[{y^(-1)}, z]*G[{0, 1, y}, y] - G[{y}, 1]*G[{0, 1, y}, y] + G[{y}, z]*G[{0, 1, y}, y] - 
  G[{y^(-1)}, z]*G[{0, y, 1}, y] - G[{y}, 1]*G[{0, y, 1}, y] + G[{y}, z]*G[{0, y, 1}, y] + 2*G[{y^(-1)}, z]*G[{1, 0, 0}, y] - 4*G[{y}, 1]*G[{1, 0, 0}, y] + 4*G[{y}, z]*G[{1, 0, 0}, y] - 
  2*G[{y^(-1)}, z]*G[{1, 0, 1}, -1 + y^(-1) + y] + 2*G[{y}, 1]*G[{1, 0, 1}, -1 + y^(-1) + y] - 2*G[{y}, z]*G[{1, 0, 1}, -1 + y^(-1) + y] - 
  4*G[{-1 + y^(-1) + y}, 1]*G[{1, 0, 1}, -1 + y^(-1) + y] + 4*G[{-1 + y^(-1) + y}, z]*G[{1, 0, 1}, -1 + y^(-1) + y] + 2*G[{1}, z]*G[{y^(-1), 0, 1}, 1] + 2*G[{y}, 1]*G[{y^(-1), 0, 1}, 1] - 
  2*G[{y}, z]*G[{y^(-1), 0, 1}, 1] - 3*G[{y^(-1)}, z]*G[{y^(-1), 0, 1}, y] - 3*G[{y}, 1]*G[{y^(-1), 0, 1}, y] + 3*G[{y}, z]*G[{y^(-1), 0, 1}, y] + 
  2*G[{y^(-1)}, z]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - 2*G[{y}, 1]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] + 2*G[{y}, z]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] + 
  4*G[{-1 + y^(-1) + y}, 1]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - 4*G[{-1 + y^(-1) + y}, z]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] + 2*G[{1}, z]*G[{y, 0, 1}, 1] + 2*G[{y}, 1]*G[{y, 0, 1}, 1] - 
  2*G[{y}, z]*G[{y, 0, 1}, 1] + 2*G[{y^(-1)}, z]*G[{y, 0, 1}, -1 + y^(-1) + y] - 2*G[{y}, 1]*G[{y, 0, 1}, -1 + y^(-1) + y] + 2*G[{y}, z]*G[{y, 0, 1}, -1 + y^(-1) + y] + 
  4*G[{-1 + y^(-1) + y}, 1]*G[{y, 0, 1}, -1 + y^(-1) + y] - 4*G[{-1 + y^(-1) + y}, z]*G[{y, 0, 1}, -1 + y^(-1) + y] - 
  (G[{0}, y]*(-27*G[{1}, y]^3 + 6*G[{1}, y]^2*(3*G[{y^(-1)}, y] - 2*G[{y^(-1)}, -1 + y^(-1) + y] + 6*G[{y}, 1] + 2*G[{y}, -1 + y^(-1) + y]) + 
     3*G[{1}, y]*(Pi^2 - 6*G[{y^(-1)}, y]*G[{y}, 1] - 4*G[{y}, 1]^2 + 4*G[{y}, 1]*G[{y}, -1 + y^(-1) + y] - 4*G[{y^(-1)}, -1 + y^(-1) + y]*(G[{y}, 1] - 2*G[{-1 + y^(-1) + y}, 1]) - 
       8*G[{y}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, 1] + 8*G[{1, 1}, y] + 2*G[{1, y}, y] + 4*G[{y^(-1), 1}, 1] - 6*G[{y^(-1), 1}, y] + 4*G[{y^(-1), 1}, -1 + y^(-1) + y] - 
       6*G[{y^(-1), y}, 1] - 4*G[{y, 1}, 1] - 4*G[{y, 1}, -1 + y^(-1) + y] + 6*G[{y, y^(-1)}, 1] + 2*G[{y, y}, 1] - 8*G[{-1 + y^(-1) + y, y^(-1)}, 1] + 8*G[{-1 + y^(-1) + y, y}, 1]) - 
     2*(G[{y}, 1]*(2*Pi^2 + 12*G[{1, 1}, y] + 3*G[{1, y}, y] + 6*G[{y^(-1), 1}, 1] - 9*G[{y^(-1), 1}, y] - 6*G[{y^(-1), 1}, -1 + y^(-1) + y] - 6*G[{y, 1}, 1] + 6*G[{y, 1}, -1 + y^(-1) + y]) + 
       3*(4*G[{-1 + y^(-1) + y}, 1]*(G[{y^(-1), 1}, -1 + y^(-1) + y] - G[{y, 1}, -1 + y^(-1) + y]) - G[{y^(-1), y^(-1), 1}, 1] - 3*G[{y^(-1), y, 1}, 1] + 3*G[{y, y^(-1), 1}, 1] + 
         G[{y, y, 1}, 1] - 4*G[{-1 + y^(-1) + y, y^(-1), 1}, 1] + 4*G[{-1 + y^(-1) + y, y, 1}, 1]))))/6 + 
  (G[{0}, y]*(3*G[{y^(-1)}, z]*(Pi^2 + 8*G[{1, 1}, y] + 2*G[{1, y}, y] - 6*G[{y^(-1), 1}, y] + 4*G[{y^(-1), 1}, -1 + y^(-1) + y] - 4*G[{y, 1}, -1 + y^(-1) + y]) - 
     2*(G[{y}, z]*(2*Pi^2 + 12*G[{1, 1}, y] + 3*G[{1, y}, y] + 6*G[{y^(-1), 1}, 1] - 9*G[{y^(-1), 1}, y] - 6*G[{y^(-1), 1}, -1 + y^(-1) + y] - 6*G[{y, 1}, 1] + 6*G[{y, 1}, -1 + y^(-1) + y]) - 
       3*(2*G[{1}, z]*(G[{y^(-1), 1}, 1] - G[{y, 1}, 1]) - 4*G[{-1 + y^(-1) + y}, z]*(G[{y^(-1), 1}, -1 + y^(-1) + y] - G[{y, 1}, -1 + y^(-1) + y]) - 2*G[{1, y^(-1), 1}, z] + 
         2*G[{1, y, 1}, z] - 4*G[{y^(-1), 1, 1}, z] + G[{y^(-1), y^(-1), 1}, z] + 3*G[{y^(-1), y, 1}, z] + 4*G[{y, 1, 1}, z] - 3*G[{y, y^(-1), 1}, z] - G[{y, y, 1}, z] + 
         4*G[{-1 + y^(-1) + y, y^(-1), 1}, z] - 4*G[{-1 + y^(-1) + y, y, 1}, z]))))/6 + G[{0, 0, 0, 1}, z]/2 + 2*G[{0, 0, 1, 1}, z] - 2*G[{0, 1, 0, 1}, z] + 8*G[{0, 1, 1, 1}, z] + 
  G[{1, 0, 0, 1}, z] + 4*G[{1, 0, 1, 1}, z] + 2*G[{1, 1, 0, 1}, z] - 2*G[{1, y^(-1), 0, 1}, z] - 2*G[{1, y, 0, 1}, z] + G[{y^(-1), 0, 0, 1}, 1] - G[{y^(-1), 0, 0, 1}, z] - 
  4*G[{y^(-1), 0, 1, 1}, z] - 2*G[{y^(-1), 1, 0, 1}, 1] - G[{y^(-1), y^(-1), 0, 1}, 1] + G[{y^(-1), y^(-1), 0, 1}, z] + 3*G[{y^(-1), y, 0, 1}, 1] - 3*G[{y^(-1), y, 0, 1}, z] + 
  G[{y, 0, 0, 1}, 1] - G[{y, 0, 0, 1}, z] - 4*G[{y, 0, 1, 1}, z] - 2*G[{y, 1, 0, 1}, 1] + 3*G[{y, y^(-1), 0, 1}, 1] - 3*G[{y, y^(-1), 0, 1}, z] - G[{y, y, 0, 1}, 1] + G[{y, y, 0, 1}, z] + 
  4*G[{-1 + y^(-1) + y, 1, 0, 1}, 1] - 4*G[{-1 + y^(-1) + y, 1, 0, 1}, z] - 4*G[{-1 + y^(-1) + y, y^(-1), 0, 1}, 1] + 4*G[{-1 + y^(-1) + y, y^(-1), 0, 1}, z] - 
  4*G[{-1 + y^(-1) + y, y, 0, 1}, 1] + 4*G[{-1 + y^(-1) + y, y, 0, 1}, z] + 
  (G[{1}, y]*(-4*Pi^2*G[{y^(-1)}, -1 + y^(-1) + y] + 9*Pi^2*G[{y}, 1] + 36*G[{y}, 1]*G[{-1, 0}, y] - 12*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 0}, y] + 
     2*G[{1}, -1 + y^(-1) + y]*(Pi^2 + 12*G[{0, 0}, y]) - 12*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 1}, y] + 36*G[{y}, 1]*G[{0, 1}, y] + 12*G[{y}, -1 + y^(-1) + y]*G[{0, 1}, y] + 
     6*G[{y^(-1)}, y]*(Pi^2 + 3*G[{0, 0}, y] + 3*G[{0, 1}, y]) + 12*G[{y}, 1]*G[{1, 0}, y] + 36*G[{0, -1, 0}, y] - 42*G[{0, 0, 0}, y] - 18*G[{0, 0, 1}, y] + 12*G[{0, 1, 0}, y] + 
     24*G[{0, 1, 1}, y] + 6*G[{0, 1, y}, y] + 6*G[{0, y, 1}, y] - 12*G[{1, 0, 0}, y] + 12*G[{1, 0, 1}, -1 + y^(-1) + y] + 18*G[{y^(-1), 0, 1}, y] - 12*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - 
     12*G[{y, 0, 1}, -1 + y^(-1) + y] - 18*Zeta[3]))/6 + G[{1}, z]*Zeta[3] + 3*G[{y^(-1)}, z]*Zeta[3] + 4*G[{y}, 1]*Zeta[3] - 4*G[{y}, z]*Zeta[3]};
Subscript[F,26]={0, -G[{0}, y]/2, (5*Pi^2)/12 - 2*G[{0}, y]*(G[{1}, y] - G[{1}, z]) + 3*G[{-1, 0}, y] - G[{0, 0}, y] + 2*G[{0, 1}, y] + G[{1, 0}, y], 
 -(Pi^2*G[{-1}, y])/2 + (Pi^2*G[{1}, y])/2 - (2*Pi^2*G[{y^(-1)}, y])/3 + 2*G[{1}, y]*G[{0, 0}, y] - 2*G[{y^(-1)}, y]*G[{0, 0}, y] + 2*G[{1}, y]*G[{0, 1}, y] - 2*G[{y^(-1)}, y]*G[{0, 1}, y] - 
  2*G[{y}, 1]*G[{0, 1}, y] - (4*G[{y^(-1)}, y]*(Pi^2 - 3*G[{0}, y]*G[{1}, y] + 3*G[{0, 0}, y] + 3*G[{0, 1}, y]))/3 + 
  (4*G[{y^(-1)}, z]*(Pi^2 - 3*G[{0}, y]*G[{1}, y] + 3*G[{0, 0}, y] + 3*G[{0, 1}, y]))/3 - 
  G[{1}, y]*((-5*Pi^2)/3 + 8*G[{0}, y]*G[{1}, y] - 12*G[{-1, 0}, y] + 4*G[{0, 0}, y] - 8*G[{0, 1}, y] - 4*G[{1, 0}, y]) + 
  G[{1}, z]*((-5*Pi^2)/3 + 8*G[{0}, y]*G[{1}, y] - 12*G[{-1, 0}, y] + 4*G[{0, 0}, y] - 8*G[{0, 1}, y] - 4*G[{1, 0}, y]) + 
  (G[{0}, y]*(Pi^2 + 4*G[{1}, y]*(G[{y^(-1)}, y] + G[{y}, 1]) - 8*G[{1, 1}, y] - 4*G[{1, y}, y] + 4*G[{y^(-1), 1}, 1] - 4*G[{y^(-1), 1}, y] - 4*G[{y, 1}, 1]))/2 - 18*G[{-1, -1, 0}, y] + 
  12*G[{-1, 0, 0}, y] - 6*G[{-1, 1, 0}, y] + 6*G[{0, -1, 0}, y] + 2*G[{0, 0, 0}, y] + 6*G[{0, 0, 1}, y] + 2*G[{0, 1, 0}, y] - 8*G[{0, 1, 1}, y] + 2*G[{0, 1, y}, y] + 2*G[{0, y, 1}, y] - 
  6*G[{1, -1, 0}, y] + 2*G[{1, 0, 0}, y] - 2*G[{1, 1, 0}, y] + 2*G[{y^(-1), 0, 1}, 1] - 2*G[{y^(-1), 0, 1}, y] - 
  4*(G[{0}, y]*(-2*G[{1, 1}, y] - G[{1, y}, y] + G[{y^(-1), 1}, y]) + G[{0, 1, y}, y] + G[{0, y, 1}, y] + G[{y^(-1), 0, 1}, y]) + 2*G[{y, 0, 1}, 1] + 
  4*(G[{y}, z]*G[{0, 1}, y] + G[{0}, y]*(-(G[{1}, y]*G[{y}, z]) - 2*G[{1, 1}, z] + G[{y^(-1), 1}, z] + G[{y, 1}, z]) + G[{y^(-1), 0, 1}, z] - G[{y, 0, 1}, z]) + (25*Zeta[3])/2, 
 -2*Pi^2*G[{-1}, y]*G[{1}, y] + 2*Pi^2*G[{-1}, y]*G[{1}, z] - (26*Pi^2*G[{1}, y]*G[{1}, z])/3 - (40*Pi^2*G[{1}, y]*G[{y^(-1)}, y])/3 + (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{y^(-1)}, y])/3 + 
  8*Pi^2*G[{1}, z]*G[{y^(-1)}, y] + 4*Pi^2*G[{y^(-1)}, y]^2 - (2*Pi^2*G[{y^(-1)}, y]*G[{y^(-1)}, -1 + y^(-1) + y])/3 + (16*Pi^2*G[{1}, y]*G[{y^(-1)}, z])/3 - 
  (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{y^(-1)}, z])/3 - 4*Pi^2*G[{y^(-1)}, y]*G[{y^(-1)}, z] + (2*Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y^(-1)}, z])/3 + 4*Pi^2*G[{1}, y]*G[{y}, z] + 
  (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{y}, z])/3 - 4*Pi^2*G[{y^(-1)}, y]*G[{y}, z] - (2*Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, z])/3 - 48*G[{1}, y]*G[{1}, z]*G[{-1, 0}, y] - 
  24*G[{1}, y]*G[{y^(-1)}, y]*G[{-1, 0}, y] + 24*G[{1}, y]*G[{y^(-1)}, z]*G[{-1, 0}, y] + 24*G[{1}, y]*G[{y}, z]*G[{-1, 0}, y] + 8*G[{1}, y]*G[{1}, z]*G[{0, 0}, y] - 
  22*G[{1}, y]*G[{y^(-1)}, y]*G[{0, 0}, y] + 4*G[{1}, -1 + y^(-1) + y]*G[{y^(-1)}, y]*G[{0, 0}, y] + 24*G[{1}, z]*G[{y^(-1)}, y]*G[{0, 0}, y] + 12*G[{y^(-1)}, y]^2*G[{0, 0}, y] - 
  2*G[{y^(-1)}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 0}, y] - 2*G[{1}, y]*G[{y^(-1)}, z]*G[{0, 0}, y] - 4*G[{1}, -1 + y^(-1) + y]*G[{y^(-1)}, z]*G[{0, 0}, y] - 
  12*G[{y^(-1)}, y]*G[{y^(-1)}, z]*G[{0, 0}, y] + 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y^(-1)}, z]*G[{0, 0}, y] - 6*G[{1}, y]*G[{y}, z]*G[{0, 0}, y] + 
  4*G[{1}, -1 + y^(-1) + y]*G[{y}, z]*G[{0, 0}, y] - 12*G[{y^(-1)}, y]*G[{y}, z]*G[{0, 0}, y] - 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, z]*G[{0, 0}, y] - 40*G[{1}, y]*G[{1}, z]*G[{0, 1}, y] - 
  46*G[{1}, y]*G[{y^(-1)}, y]*G[{0, 1}, y] + 24*G[{1}, z]*G[{y^(-1)}, y]*G[{0, 1}, y] + 12*G[{y^(-1)}, y]^2*G[{0, 1}, y] - 2*G[{y^(-1)}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 1}, y] + 
  22*G[{1}, y]*G[{y^(-1)}, z]*G[{0, 1}, y] - 12*G[{y^(-1)}, y]*G[{y^(-1)}, z]*G[{0, 1}, y] + 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y^(-1)}, z]*G[{0, 1}, y] - 8*G[{1}, y]*G[{y}, 1]*G[{0, 1}, y] + 
  8*G[{1}, z]*G[{y}, 1]*G[{0, 1}, y] + 6*G[{y^(-1)}, y]*G[{y}, 1]*G[{0, 1}, y] - 6*G[{y^(-1)}, z]*G[{y}, 1]*G[{0, 1}, y] + 2*G[{y^(-1)}, y]*G[{y}, -1 + y^(-1) + y]*G[{0, 1}, y] - 
  2*G[{y^(-1)}, z]*G[{y}, -1 + y^(-1) + y]*G[{0, 1}, y] + 18*G[{1}, y]*G[{y}, z]*G[{0, 1}, y] - 12*G[{y^(-1)}, y]*G[{y}, z]*G[{0, 1}, y] - 
  2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, z]*G[{0, 1}, y] - 2*G[{y}, 1]*G[{y}, z]*G[{0, 1}, y] + 2*G[{y}, -1 + y^(-1) + y]*G[{y}, z]*G[{0, 1}, y] - 16*G[{1}, y]*G[{1}, z]*G[{1, 0}, y] - 
  8*G[{1}, y]*G[{y^(-1)}, y]*G[{1, 0}, y] + 8*G[{1}, y]*G[{y^(-1)}, z]*G[{1, 0}, y] + 8*G[{1}, y]*G[{y}, z]*G[{1, 0}, y] + (32*Pi^2*G[{1, 1}, y])/3 + 48*G[{-1, 0}, y]*G[{1, 1}, y] + 
  48*G[{0, 1}, y]*G[{1, 1}, y] + 16*G[{1, 0}, y]*G[{1, 1}, y] + (20*Pi^2*G[{1, 1}, z])/3 + 48*G[{-1, 0}, y]*G[{1, 1}, z] - 16*G[{0, 0}, y]*G[{1, 1}, z] + 32*G[{0, 1}, y]*G[{1, 1}, z] + 
  16*G[{1, 0}, y]*G[{1, 1}, z] + (16*Pi^2*G[{1, y^(-1)}, y])/3 + 16*G[{0, 0}, y]*G[{1, y^(-1)}, y] + 16*G[{0, 1}, y]*G[{1, y^(-1)}, y] - (16*Pi^2*G[{1, y^(-1)}, z])/3 - 
  16*G[{0, 0}, y]*G[{1, y^(-1)}, z] - 16*G[{0, 1}, y]*G[{1, y^(-1)}, z] - (10*Pi^2*G[{1, y}, y])/3 - 24*G[{-1, 0}, y]*G[{1, y}, y] + 4*G[{0, 0}, y]*G[{1, y}, y] - 
  8*G[{1, 0}, y]*G[{1, y}, y] - 16*G[{0, 1}, y]*G[{1, y}, z] + (10*Pi^2*G[{y^(-1), 1}, y])/3 + 24*G[{-1, 0}, y]*G[{y^(-1), 1}, y] - 12*G[{0, 0}, y]*G[{y^(-1), 1}, y] + 
  16*G[{0, 1}, y]*G[{y^(-1), 1}, y] + 8*G[{1, 0}, y]*G[{y^(-1), 1}, y] - (10*Pi^2*G[{y^(-1), 1}, z])/3 - 24*G[{-1, 0}, y]*G[{y^(-1), 1}, z] + 12*G[{0, 0}, y]*G[{y^(-1), 1}, z] - 
  16*G[{0, 1}, y]*G[{y^(-1), 1}, z] - 8*G[{1, 0}, y]*G[{y^(-1), 1}, z] - (4*Pi^2*G[{y^(-1), y^(-1)}, y])/3 - 4*G[{0, 0}, y]*G[{y^(-1), y^(-1)}, y] - 4*G[{0, 1}, y]*G[{y^(-1), y^(-1)}, y] + 
  (4*Pi^2*G[{y^(-1), y^(-1)}, z])/3 + 4*G[{0, 0}, y]*G[{y^(-1), y^(-1)}, z] + 4*G[{0, 1}, y]*G[{y^(-1), y^(-1)}, z] + 4*Pi^2*G[{y^(-1), y}, y] + 12*G[{0, 0}, y]*G[{y^(-1), y}, y] + 
  12*G[{0, 1}, y]*G[{y^(-1), y}, z] - (10*Pi^2*G[{y, 1}, z])/3 - 24*G[{-1, 0}, y]*G[{y, 1}, z] + 4*G[{0, 0}, y]*G[{y, 1}, z] - 16*G[{0, 1}, y]*G[{y, 1}, z] - 8*G[{1, 0}, y]*G[{y, 1}, z] + 
  4*Pi^2*G[{y, y^(-1)}, z] + 12*G[{0, 0}, y]*G[{y, y^(-1)}, z] + 12*G[{0, 1}, y]*G[{y, y^(-1)}, z] + 4*G[{0, 1}, y]*G[{y, y}, z] - 72*G[{1}, y]*G[{-1, -1, 0}, y] + 
  72*G[{1}, z]*G[{-1, -1, 0}, y] + 48*G[{1}, y]*G[{-1, 0, 0}, y] - 48*G[{1}, z]*G[{-1, 0, 0}, y] - 24*G[{1}, y]*G[{-1, 1, 0}, y] + 24*G[{1}, z]*G[{-1, 1, 0}, y] + 
  24*G[{1}, y]*G[{0, -1, 0}, y] - 24*G[{1}, z]*G[{0, -1, 0}, y] + 24*G[{y^(-1)}, y]*G[{0, -1, 0}, y] - 24*G[{y^(-1)}, z]*G[{0, -1, 0}, y] + 8*G[{1}, y]*G[{0, 0, 0}, y] - 
  8*G[{1}, z]*G[{0, 0, 0}, y] - 22*G[{y^(-1)}, y]*G[{0, 0, 0}, y] + 22*G[{y^(-1)}, z]*G[{0, 0, 0}, y] + 6*G[{y}, z]*G[{0, 0, 0}, y] + 24*G[{1}, y]*G[{0, 0, 1}, y] - 
  24*G[{1}, z]*G[{0, 0, 1}, y] - 12*G[{y^(-1)}, y]*G[{0, 0, 1}, y] + 12*G[{y^(-1)}, z]*G[{0, 0, 1}, y] + 12*G[{y}, z]*G[{0, 0, 1}, y] + 8*G[{1}, y]*G[{0, 1, 0}, y] - 
  8*G[{1}, z]*G[{0, 1, 0}, y] + 8*G[{y^(-1)}, y]*G[{0, 1, 0}, y] - 8*G[{y^(-1)}, z]*G[{0, 1, 0}, y] - 32*G[{1}, y]*G[{0, 1, 1}, y] + 32*G[{1}, z]*G[{0, 1, 1}, y] + 
  16*G[{y^(-1)}, y]*G[{0, 1, 1}, y] - 16*G[{y^(-1)}, z]*G[{0, 1, 1}, y] - 16*G[{y}, z]*G[{0, 1, 1}, y] - 8*G[{1}, y]*G[{0, 1, y}, y] + 8*G[{1}, z]*G[{0, 1, y}, y] + 
  4*G[{y^(-1)}, y]*G[{0, 1, y}, y] - 4*G[{y^(-1)}, z]*G[{0, 1, y}, y] - 4*G[{y}, z]*G[{0, 1, y}, y] - 8*G[{1}, y]*G[{0, y, 1}, y] + 8*G[{1}, z]*G[{0, y, 1}, y] + 
  4*G[{y^(-1)}, y]*G[{0, y, 1}, y] - 4*G[{y^(-1)}, z]*G[{0, y, 1}, y] - 4*G[{y}, z]*G[{0, y, 1}, y] - 24*G[{1}, y]*G[{1, -1, 0}, y] + 24*G[{1}, z]*G[{1, -1, 0}, y] + 
  8*G[{1}, y]*G[{1, 0, 0}, y] - 8*G[{1}, z]*G[{1, 0, 0}, y] + 4*G[{y^(-1)}, y]*G[{1, 0, 0}, y] - 4*G[{y^(-1)}, z]*G[{1, 0, 0}, y] - 4*G[{y}, z]*G[{1, 0, 0}, y] + 
  2*G[{y^(-1)}, y]*G[{1, 0, 1}, -1 + y^(-1) + y] - 2*G[{y^(-1)}, z]*G[{1, 0, 1}, -1 + y^(-1) + y] + 2*G[{y}, z]*G[{1, 0, 1}, -1 + y^(-1) + y] - 8*G[{1}, y]*G[{1, 1, 0}, y] + 
  8*G[{1}, z]*G[{1, 1, 0}, y] + 8*G[{1}, y]*G[{y^(-1), 0, 1}, 1] - 8*G[{1}, z]*G[{y^(-1), 0, 1}, 1] - 6*G[{y^(-1)}, y]*G[{y^(-1), 0, 1}, 1] + 6*G[{y^(-1)}, z]*G[{y^(-1), 0, 1}, 1] + 
  2*G[{y}, z]*G[{y^(-1), 0, 1}, 1] - 24*G[{1}, y]*G[{y^(-1), 0, 1}, y] + 24*G[{1}, z]*G[{y^(-1), 0, 1}, y] + 12*G[{y^(-1)}, y]*G[{y^(-1), 0, 1}, y] - 12*G[{y^(-1)}, z]*G[{y^(-1), 0, 1}, y] - 
  12*G[{y}, z]*G[{y^(-1), 0, 1}, y] - 2*G[{y^(-1)}, y]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] + 2*G[{y^(-1)}, z]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - 
  2*G[{y}, z]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - 
  2*G[{0}, y]*(-(G[{1}, y]*(Pi^2 - 6*G[{y^(-1)}, y]^2 + G[{y^(-1)}, y]*(G[{y^(-1)}, -1 + y^(-1) + y] - 3*G[{y}, 1] - G[{y}, -1 + y^(-1) + y]) + 24*G[{1, 1}, y] - 8*G[{1, y^(-1)}, y] + 
       4*G[{1, y}, y] + 4*G[{y^(-1), 1}, 1] - 20*G[{y^(-1), 1}, y] + 2*G[{y^(-1), y^(-1)}, y] - 4*G[{y, 1}, 1])) + 
    G[{y^(-1)}, y]*(-38*G[{1, 1}, y] + 2*G[{1, y}, y] + 3*G[{y^(-1), 1}, 1] - 6*G[{y^(-1), 1}, y] + G[{y^(-1), 1}, -1 + y^(-1) + y] - 3*G[{y, 1}, 1] - G[{y, 1}, -1 + y^(-1) + y]) + 
    2*(-4*G[{y}, 1]*G[{1, 1}, y] + 56*G[{1, 1, 1}, y] + 4*G[{1, 1, y}, y] - 4*G[{1, y^(-1), 1}, y] + G[{1, y, y}, y] - 4*G[{y^(-1), 1, 1}, y] - 3*G[{y^(-1), 1, y}, y] + 
      G[{y^(-1), y^(-1), 1}, y])) + 8*G[{1}, y]*G[{y, 0, 1}, 1] - 8*G[{1}, z]*G[{y, 0, 1}, 1] - 6*G[{y^(-1)}, y]*G[{y, 0, 1}, 1] + 6*G[{y^(-1)}, z]*G[{y, 0, 1}, 1] + 
  2*G[{y}, z]*G[{y, 0, 1}, 1] - 2*G[{y^(-1)}, y]*G[{y, 0, 1}, -1 + y^(-1) + y] + 2*G[{y^(-1)}, z]*G[{y, 0, 1}, -1 + y^(-1) + y] - 2*G[{y}, z]*G[{y, 0, 1}, -1 + y^(-1) + y] + 
  (2*G[{0}, y]*(Pi^2*G[{y}, z] + 6*G[{y^(-1)}, z]*G[{1, 1}, y] + 18*G[{y}, z]*G[{1, 1}, y] - 48*(G[{y^(-1)}, z] + G[{y}, z])*G[{1, 1}, y] + 6*G[{y^(-1)}, z]*G[{1, y}, y] + 
     6*G[{y}, z]*G[{1, y}, y] + 9*G[{y^(-1)}, z]*G[{y^(-1), 1}, 1] + 3*G[{y}, z]*G[{y^(-1), 1}, 1] - 18*G[{y^(-1)}, z]*G[{y^(-1), 1}, y] - 18*G[{y}, z]*G[{y^(-1), 1}, y] + 
     3*G[{y^(-1)}, z]*G[{y^(-1), 1}, -1 + y^(-1) + y] - 3*G[{y}, z]*G[{y^(-1), 1}, -1 + y^(-1) + y] - 3*G[{1}, z]*(Pi^2 + 4*G[{1}, y]*(3*G[{y^(-1)}, y] + G[{y}, 1]) - 24*G[{1, 1}, y] + 
       4*G[{1, y}, y] + 4*G[{y^(-1), 1}, 1] - 12*G[{y^(-1), 1}, y] - 4*G[{y, 1}, 1]) - 9*G[{y^(-1)}, z]*G[{y, 1}, 1] - 3*G[{y}, z]*G[{y, 1}, 1] - 3*G[{y^(-1)}, z]*G[{y, 1}, -1 + y^(-1) + y] + 
     3*G[{y}, z]*G[{y, 1}, -1 + y^(-1) + y] + 3*G[{1}, y]*(3*G[{y^(-1)}, z]*G[{y}, 1] + G[{y^(-1)}, z]*G[{y}, -1 + y^(-1) + y] + G[{y}, 1]*G[{y}, z] - G[{y}, -1 + y^(-1) + y]*G[{y}, z] + 
       G[{y^(-1)}, -1 + y^(-1) + y]*(-G[{y^(-1)}, z] + G[{y}, z]) + 6*G[{y^(-1)}, y]*(G[{y^(-1)}, z] + G[{y}, z]) - 16*G[{1, 1}, z] + 8*G[{1, y^(-1)}, z] + 8*G[{1, y}, z] + 
       8*G[{y^(-1), 1}, z] - 2*G[{y^(-1), y^(-1)}, z] - 6*G[{y^(-1), y}, z] + 8*G[{y, 1}, z] - 6*G[{y, y^(-1)}, z] - 2*G[{y, y}, z]) + 48*G[{1, 1, 1}, z] - 24*G[{1, y^(-1), 1}, z] - 
     24*G[{1, y, 1}, z] - 24*G[{y^(-1), 1, 1}, z] + 6*G[{y^(-1), y^(-1), 1}, z] + 18*G[{y^(-1), y, 1}, z] - 24*G[{y, 1, 1}, z] + 18*G[{y, y^(-1), 1}, z] + 6*G[{y, y, 1}, z]))/3 - 
  8*G[{0, 0, 1, y}, y] - 8*G[{0, 0, y, 1}, y] + 16*G[{0, 1, 1, y}, y] + 16*G[{0, 1, y, 1}, y] + 4*G[{0, 1, y, y}, y] - 8*G[{0, y, 0, 1}, y] + 16*G[{0, y, 1, 1}, y] + 4*G[{0, y, 1, y}, y] + 
  4*G[{0, y, y, 1}, y] + 16*G[{1, y^(-1), 0, 1}, y] - 16*G[{1, y^(-1), 0, 1}, z] - 16*G[{1, y, 0, 1}, y] + 16*G[{1, y, 0, 1}, z] - 8*G[{y^(-1), 0, 0, 1}, y] + 8*G[{y^(-1), 0, 0, 1}, z] + 
  16*G[{y^(-1), 0, 1, 1}, y] - 16*G[{y^(-1), 0, 1, 1}, z] + 12*G[{y^(-1), 0, 1, y}, y] + 12*G[{y^(-1), 0, y, 1}, y] - 4*G[{y^(-1), y^(-1), 0, 1}, y] + 4*G[{y^(-1), y^(-1), 0, 1}, z] + 
  24*G[{y^(-1), y, 0, 1}, y] - 12*G[{y^(-1), y, 0, 1}, z] - 8*G[{y, 0, 0, 1}, z] + 16*G[{y, 0, 1, 1}, z] + 12*G[{y, y^(-1), 0, 1}, z] - 4*G[{y, y, 0, 1}, z] + 50*G[{1}, y]*Zeta[3] - 
  50*G[{1}, z]*Zeta[3] - 24*G[{y^(-1)}, y]*Zeta[3] + 24*G[{y^(-1)}, z]*Zeta[3] + 4*G[{y}, z]*Zeta[3] + 
  ((43*Pi^4)/36 + 6*Pi^2*G[{-1, -1}, y] - (8*Pi^2*G[{-1, 0}, y])/3 + 2*Pi^2*G[{-1, 1}, y] - 2*Pi^2*G[{0, -1}, y] - (4*Pi^2*G[{0, 0}, y])/3 - (2*Pi^2*G[{0, 1}, y])/3 + 2*Pi^2*G[{1, -1}, y] - 
    (2*Pi^2*G[{1, 0}, y])/3 + (2*Pi^2*G[{1, 1}, y])/3 + 216*G[{-1, -1, -1, 0}, y] - 144*G[{-1, -1, 0, 0}, y] + 72*G[{-1, -1, 1, 0}, y] - 144*G[{-1, 0, -1, 0}, y] + 68*G[{-1, 0, 0, 0}, y] - 
    48*G[{-1, 0, 1, 0}, y] + 72*G[{-1, 1, -1, 0}, y] - 48*G[{-1, 1, 0, 0}, y] + 24*G[{-1, 1, 1, 0}, y] - 72*G[{0, -1, -1, 0}, y] + 48*G[{0, -1, 0, 0}, y] - 24*G[{0, -1, 1, 0}, y] - 
    4*G[{0, 0, 0, 0}, y] - 24*G[{0, 1, -1, 0}, y] + 32*G[{0, 1, 0, 0}, y] - 8*G[{0, 1, 1, 0}, y] + 72*G[{1, -1, -1, 0}, y] - 48*G[{1, -1, 0, 0}, y] + 24*G[{1, -1, 1, 0}, y] - 
    72*G[{1, 0, -1, 0}, y] + 40*G[{1, 0, 0, 0}, y] - 24*G[{1, 0, 1, 0}, y] + 24*G[{1, 1, -1, 0}, y] - 8*G[{1, 1, 0, 0}, y] + 8*G[{1, 1, 1, 0}, y] - 66*G[{-1}, y]*Zeta[3] + 
    6*G[{0}, y]*Zeta[3] - 34*G[{1}, y]*Zeta[3] - 4*(-Pi^4/12 + (Pi^2*G[{0, 1}, y])/6 - (Pi^2*G[{1, 1}, y])/3 - G[{0, 0, 0, 1}, y]/2 + 10*G[{0, 0, 1, 1}, y] + 5*G[{0, 1, 0, 1}, y] - 
      8*G[{0, 1, 1, 1}, y] - G[{1, 0, 0, 1}, y] - 4*G[{1, 0, 1, 1}, y] - 2*G[{1, 1, 0, 1}, y] - G[{1}, y]*Zeta[3]) + 
    4*(-(Pi^2*G[{0, 1}, y])/3 + (4*Pi^2*G[{1, 1}, y])/3 - G[{0, 0, 0, 1}, y] + 4*G[{0, 0, 1, 1}, y] + 6*G[{0, 1, 0, 1}, y] - 16*G[{0, 1, 1, 1}, y] + 6*G[{1, 0, 0, 1}, y] - 
      24*G[{1, 0, 1, 1}, y] - 24*G[{1, 1, 0, 1}, y] + 64*G[{1, 1, 1, 1}, y] + 2*G[{1}, y]*Zeta[3]) - 
    2*((7*Pi^4)/180 - (Pi^2*G[{0, 1}, y])/3 - 8*G[{0, 0, 1, 1}, y] - 2*G[{0, 1, 0, 1}, y] + 4*G[{1, 0, 0, 1}, y] + 4*G[{1}, y]*Zeta[3]) - 
    4*((13*Pi^4)/120 - (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{y^(-1)}, y])/3 - Pi^2*G[{y^(-1)}, y]^2 + (2*Pi^2*G[{y^(-1)}, y]*G[{y^(-1)}, -1 + y^(-1) + y])/3 + 
      (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{y}, 1])/3 - Pi^2*G[{y^(-1)}, y]*G[{y}, 1] - (2*Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, 1])/3 - 
      (2*Pi^2*G[{1}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, 1])/3 + (4*Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, 1])/3 + 
      (2*Pi^2*G[{1}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, y])/3 - (4*Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, y])/3 - 4*G[{1}, -1 + y^(-1) + y]*G[{y^(-1)}, y]*G[{0, 0}, y] - 
      3*G[{y^(-1)}, y]^2*G[{0, 0}, y] + 2*G[{y^(-1)}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 0}, y] + 4*G[{1}, -1 + y^(-1) + y]*G[{y}, 1]*G[{0, 0}, y] - 
      3*G[{y^(-1)}, y]*G[{y}, 1]*G[{0, 0}, y] - 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, 1]*G[{0, 0}, y] - 8*G[{1}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, 1]*G[{0, 0}, y] + 
      4*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, 1]*G[{0, 0}, y] + 8*G[{1}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, y]*G[{0, 0}, y] - 
      4*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, y]*G[{0, 0}, y] + (Pi^2*G[{0, 1}, y])/3 - 3*G[{y^(-1)}, y]^2*G[{0, 1}, y] + 
      2*G[{y^(-1)}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 1}, y] - 2*G[{1}, y]*G[{y}, 1]*G[{0, 1}, y] - 3*G[{y^(-1)}, y]*G[{y}, 1]*G[{0, 1}, y] - 
      2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, 1]*G[{0, 1}, y] - 2*G[{y^(-1)}, y]*G[{y}, -1 + y^(-1) + y]*G[{0, 1}, y] + 2*G[{y}, 1]*G[{y}, -1 + y^(-1) + y]*G[{0, 1}, y] + 
      4*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, 1]*G[{0, 1}, y] - 4*G[{y}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, 1]*G[{0, 1}, y] - 
      4*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, y]*G[{0, 1}, y] + 4*G[{y}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, y]*G[{0, 1}, y] + (Pi^2*G[{1, 1}, y])/3 - 
      8*G[{0}, y]*G[{y^(-1)}, y]*G[{1, 1}, y] - (2*Pi^2 + 12*G[{-1, 0}, y] - 3*G[{0, 0}, y] + 9*G[{0, 1}, y] + 4*G[{1, 0}, y])*G[{1, 1}, y] - (2*Pi^2*G[{1, y^(-1)}, y])/3 - 
      2*G[{0, 0}, y]*G[{1, y^(-1)}, y] - 2*G[{0, 1}, y]*G[{1, y^(-1)}, y] - (5*Pi^2*G[{1, y}, y])/6 - 6*G[{-1, 0}, y]*G[{1, y}, y] - 2*G[{0, 0}, y]*G[{1, y}, y] - 
      2*G[{0, 1}, y]*G[{1, y}, y] - 2*G[{1, 0}, y]*G[{1, y}, y] + (Pi^2*G[{y^(-1), 1}, 1])/6 + 6*G[{-1, 0}, y]*G[{y^(-1), 1}, 1] - 8*G[{0, 0}, y]*G[{y^(-1), 1}, 1] + 
      2*G[{0, 1}, y]*G[{y^(-1), 1}, 1] + 2*G[{1, 0}, y]*G[{y^(-1), 1}, 1] - (5*Pi^2*G[{y^(-1), 1}, y])/6 - 6*G[{-1, 0}, y]*G[{y^(-1), 1}, y] + 6*G[{0, 0}, y]*G[{y^(-1), 1}, y] - 
      4*G[{0, 1}, y]*G[{y^(-1), 1}, y] - 2*G[{1, 0}, y]*G[{y^(-1), 1}, y] + (Pi^2*G[{y^(-1), y^(-1)}, y])/3 + G[{0, 0}, y]*G[{y^(-1), y^(-1)}, y] + G[{0, 1}, y]*G[{y^(-1), y^(-1)}, y] - 
      3*G[{0, 1}, y]*G[{y^(-1), y}, 1] + Pi^2*G[{y^(-1), y}, y] + 3*G[{0, 0}, y]*G[{y^(-1), y}, y] + 6*G[{0, 1}, y]*G[{y^(-1), y}, y] - (5*Pi^2*G[{y, 1}, 1])/6 - 
      6*G[{-1, 0}, y]*G[{y, 1}, 1] - 2*G[{0, 0}, y]*G[{y, 1}, 1] - 2*G[{0, 1}, y]*G[{y, 1}, 1] - 2*G[{1, 0}, y]*G[{y, 1}, 1] + Pi^2*G[{y, y^(-1)}, 1] + 3*G[{0, 0}, y]*G[{y, y^(-1)}, 1] + 
      3*G[{0, 1}, y]*G[{y, y^(-1)}, 1] - 3*G[{0, 1}, y]*G[{y, y}, 1] + (2*Pi^2*G[{-1 + y^(-1) + y, 1}, 1])/3 + 8*G[{0, 0}, y]*G[{-1 + y^(-1) + y, 1}, 1] - 
      (2*Pi^2*G[{-1 + y^(-1) + y, 1}, y])/3 - 8*G[{0, 0}, y]*G[{-1 + y^(-1) + y, 1}, y] - (4*Pi^2*G[{-1 + y^(-1) + y, y^(-1)}, 1])/3 - 4*G[{0, 0}, y]*G[{-1 + y^(-1) + y, y^(-1)}, 1] - 
      4*G[{0, 1}, y]*G[{-1 + y^(-1) + y, y^(-1)}, 1] + (4*Pi^2*G[{-1 + y^(-1) + y, y^(-1)}, y])/3 + 4*G[{0, 0}, y]*G[{-1 + y^(-1) + y, y^(-1)}, y] + 
      4*G[{0, 1}, y]*G[{-1 + y^(-1) + y, y^(-1)}, y] + 4*G[{0, 1}, y]*G[{-1 + y^(-1) + y, y}, 1] + 
      (G[{1}, y]*(4*G[{1}, y]*(Pi^2 + 3*G[{0}, y]*G[{y}, 1] + 3*G[{0, 0}, y] + 3*G[{0, 1}, y]) + 
         G[{y^(-1)}, y]*(5*Pi^2 + 6*G[{0}, y]*(3*G[{y^(-1)}, y] - 2*G[{y^(-1)}, -1 + y^(-1) + y] + 2*G[{y}, -1 + y^(-1) + y]) + 36*G[{-1, 0}, y] - 12*G[{0, 0}, y] + 24*G[{0, 1}, y] + 
           12*G[{1, 0}, y]) - 6*G[{0}, y]*(-4*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, y] + 4*G[{y}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, y] - 2*G[{1, y^(-1)}, y] - 2*G[{1, y}, y] - 
           4*G[{y^(-1), 1}, y] + G[{y^(-1), y^(-1)}, y] + 6*G[{y^(-1), y}, y] + 4*G[{-1 + y^(-1) + y, y^(-1)}, y] - 4*G[{-1 + y^(-1) + y, y}, y])))/6 - 
      4*G[{0, 1}, y]*G[{-1 + y^(-1) + y, y}, y] - 6*G[{y^(-1)}, y]*G[{0, -1, 0}, y] + 7*G[{y^(-1)}, y]*G[{0, 0, 0}, y] + 6*G[{y}, 1]*G[{0, 0, 0}, y] + 3*G[{y^(-1)}, y]*G[{0, 0, 1}, y] + 
      3*G[{y}, 1]*G[{0, 0, 1}, y] - 2*G[{y^(-1)}, y]*G[{0, 1, 0}, y] - 4*G[{y^(-1)}, y]*G[{0, 1, 1}, y] - 4*G[{y}, 1]*G[{0, 1, 1}, y] - G[{y^(-1)}, y]*G[{0, 1, y}, y] - 
      G[{y}, 1]*G[{0, 1, y}, y] - G[{y^(-1)}, y]*G[{0, y, 1}, y] - G[{y}, 1]*G[{0, y, 1}, y] + 2*G[{y^(-1)}, y]*G[{1, 0, 0}, y] - 4*G[{y}, 1]*G[{1, 0, 0}, y] - 
      2*G[{y^(-1)}, y]*G[{1, 0, 1}, -1 + y^(-1) + y] + 2*G[{y}, 1]*G[{1, 0, 1}, -1 + y^(-1) + y] - 4*G[{-1 + y^(-1) + y}, 1]*G[{1, 0, 1}, -1 + y^(-1) + y] + 
      4*G[{-1 + y^(-1) + y}, y]*G[{1, 0, 1}, -1 + y^(-1) + y] + 2*G[{1}, y]*G[{y^(-1), 0, 1}, 1] + 2*G[{y}, 1]*G[{y^(-1), 0, 1}, 1] - 3*G[{y^(-1)}, y]*G[{y^(-1), 0, 1}, y] - 
      3*G[{y}, 1]*G[{y^(-1), 0, 1}, y] + 2*G[{y^(-1)}, y]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - 2*G[{y}, 1]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] + 
      4*G[{-1 + y^(-1) + y}, 1]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - 4*G[{-1 + y^(-1) + y}, y]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] + 2*G[{1}, y]*G[{y, 0, 1}, 1] + 2*G[{y}, 1]*G[{y, 0, 1}, 1] + 
      2*G[{y^(-1)}, y]*G[{y, 0, 1}, -1 + y^(-1) + y] - 2*G[{y}, 1]*G[{y, 0, 1}, -1 + y^(-1) + y] + 4*G[{-1 + y^(-1) + y}, 1]*G[{y, 0, 1}, -1 + y^(-1) + y] - 
      4*G[{-1 + y^(-1) + y}, y]*G[{y, 0, 1}, -1 + y^(-1) + y] - (G[{0}, y]*(12*(2*G[{1}, 1] + 3*G[{y^(-1)}, y] - 2*G[{y^(-1)}, -1 + y^(-1) + y] + 4*G[{y}, 1] + 2*G[{y}, -1 + y^(-1) + y])*
          G[{1, 1}, y] + 3*G[{1}, y]*(Pi^2 - 6*G[{y^(-1)}, y]*G[{y}, 1] + 4*G[{y}, 1]*G[{y}, -1 + y^(-1) + y] - 4*G[{y^(-1)}, -1 + y^(-1) + y]*(G[{y}, 1] - 2*G[{-1 + y^(-1) + y}, 1]) - 
           8*G[{y}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, 1] + 8*G[{1, 1}, y] + 2*G[{1, y}, y] + 4*G[{y^(-1), 1}, 1] - 6*G[{y^(-1), 1}, y] + 4*G[{y^(-1), 1}, -1 + y^(-1) + y] - 
           6*G[{y^(-1), y}, 1] - 4*G[{y, 1}, 1] - 4*G[{y, 1}, -1 + y^(-1) + y] + 6*G[{y, y^(-1)}, 1] - 6*G[{y, y}, 1] - 8*G[{-1 + y^(-1) + y, y^(-1)}, 1] + 8*G[{-1 + y^(-1) + y, y}, 1]) - 
         162*G[{1, 1, 1}, y] - 2*(G[{y}, 1]*(2*Pi^2 + 3*G[{1, y}, y] + 6*G[{y^(-1), 1}, 1] - 9*G[{y^(-1), 1}, y] - 6*G[{y^(-1), 1}, -1 + y^(-1) + y] - 6*G[{y, 1}, 1] + 
             6*G[{y, 1}, -1 + y^(-1) + y]) + 3*(4*G[{1}, 1]*G[{1, 1}, y] + 4*G[{-1 + y^(-1) + y}, 1]*(G[{y^(-1), 1}, -1 + y^(-1) + y] - G[{y, 1}, -1 + y^(-1) + y]) - 
             G[{y^(-1), y^(-1), 1}, 1] - 3*G[{y^(-1), y, 1}, 1] + 3*G[{y, y^(-1), 1}, 1] + G[{y, y, 1}, 1] - 4*G[{-1 + y^(-1) + y, y^(-1), 1}, 1] + 4*G[{-1 + y^(-1) + y, y, 1}, 1]))))/6 + 
      (G[{0}, y]*(3*G[{y^(-1)}, y]*(Pi^2 + 8*G[{1, 1}, y] + 2*G[{1, y}, y] - 6*G[{y^(-1), 1}, y] + 4*G[{y^(-1), 1}, -1 + y^(-1) + y] - 4*G[{y, 1}, -1 + y^(-1) + y]) - 
         6*(2*G[{1}, y]*(2*G[{1, 1}, y] - G[{y^(-1), 1}, 1] + G[{y, 1}, 1]) + 4*G[{-1 + y^(-1) + y}, y]*(G[{y^(-1), 1}, -1 + y^(-1) + y] - G[{y, 1}, -1 + y^(-1) + y]) + 
           2*G[{1, y^(-1), 1}, y] - 4*(-G[{1, 1, y}, y] - G[{1, y, 1}, y]) - 2*G[{1, y, 1}, y] + G[{1, y, y}, y] + 4*G[{y^(-1), 1, 1}, y] - G[{y^(-1), y^(-1), 1}, y] + 
           3*(-G[{y^(-1), 1, y}, y] - G[{y^(-1), y, 1}, y]) - 3*G[{y^(-1), y, 1}, y] - 4*G[{-1 + y^(-1) + y, y^(-1), 1}, y] + 4*G[{-1 + y^(-1) + y, y, 1}, y])))/6 + G[{0, 0, 0, 1}, y]/2 + 
      2*G[{0, 0, 1, 1}, y] + G[{0, 0, 1, y}, y] + G[{0, 0, y, 1}, y] - 2*G[{0, 1, 0, 1}, y] + 8*G[{0, 1, 1, 1}, y] + G[{0, y, 0, 1}, y] - 
      4*(-G[{0, 1, 1, y}, y] - G[{0, 1, y, 1}, y] - G[{0, y, 1, 1}, y]) + (2*G[{0, 1, y, y}, y] + 2*G[{0, y, 1, y}, y] + 2*G[{0, y, y, 1}, y])/2 + G[{1, 0, 0, 1}, y] + 4*G[{1, 0, 1, 1}, y] + 
      2*G[{1, 1, 0, 1}, y] - 2*G[{1, y^(-1), 0, 1}, y] - 2*G[{1, y, 0, 1}, y] + G[{y^(-1), 0, 0, 1}, 1] - G[{y^(-1), 0, 0, 1}, y] - 4*G[{y^(-1), 0, 1, 1}, y] - 2*G[{y^(-1), 1, 0, 1}, 1] - 
      G[{y^(-1), y^(-1), 0, 1}, 1] + G[{y^(-1), y^(-1), 0, 1}, y] + 3*G[{y^(-1), y, 0, 1}, 1] - 3*(-G[{y^(-1), 0, 1, y}, y] - G[{y^(-1), 0, y, 1}, y] - G[{y^(-1), y, 0, 1}, y]) - 
      3*G[{y^(-1), y, 0, 1}, y] + G[{y, 0, 0, 1}, 1] - 2*G[{y, 1, 0, 1}, 1] + 3*G[{y, y^(-1), 0, 1}, 1] - G[{y, y, 0, 1}, 1] + 4*G[{-1 + y^(-1) + y, 1, 0, 1}, 1] - 
      4*G[{-1 + y^(-1) + y, 1, 0, 1}, y] - 4*G[{-1 + y^(-1) + y, y^(-1), 0, 1}, 1] + 4*G[{-1 + y^(-1) + y, y^(-1), 0, 1}, y] - 4*G[{-1 + y^(-1) + y, y, 0, 1}, 1] + 
      4*G[{-1 + y^(-1) + y, y, 0, 1}, y] + (G[{1}, y]*(-4*Pi^2*G[{y^(-1)}, -1 + y^(-1) + y] + 9*Pi^2*G[{y}, 1] + 36*G[{y}, 1]*G[{-1, 0}, y] - 12*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 0}, y] + 
         2*G[{1}, -1 + y^(-1) + y]*(Pi^2 + 12*G[{0, 0}, y]) - 12*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 1}, y] + 36*G[{y}, 1]*G[{0, 1}, y] + 12*G[{y}, -1 + y^(-1) + y]*G[{0, 1}, y] + 
         6*G[{y^(-1)}, y]*(Pi^2 + 3*G[{0, 0}, y] + 3*G[{0, 1}, y]) + 12*G[{y}, 1]*G[{1, 0}, y] + 36*G[{0, -1, 0}, y] - 42*G[{0, 0, 0}, y] - 18*G[{0, 0, 1}, y] + 12*G[{0, 1, 0}, y] + 
         24*G[{0, 1, 1}, y] + 6*G[{0, 1, y}, y] + 6*G[{0, y, 1}, y] - 12*G[{1, 0, 0}, y] + 12*G[{1, 0, 1}, -1 + y^(-1) + y] + 18*G[{y^(-1), 0, 1}, y] - 12*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - 
         12*G[{y, 0, 1}, -1 + y^(-1) + y] - 18*Zeta[3]))/6 + G[{1}, y]*Zeta[3] + 3*G[{y^(-1)}, y]*Zeta[3] + 4*G[{y}, 1]*Zeta[3]) + 
    4*(-(Pi^2*G[{1}, -1 + y^(-1) + y]*G[{y^(-1)}, y])/6 + (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{y^(-1)}, -1 + y^(-1) + y])/6 + (Pi^2*G[{y^(-1)}, y]*G[{y^(-1)}, -1 + y^(-1) + y])/3 - 
      (Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]^2)/3 + (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{y}, -1 + y^(-1) + y])/6 - (Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, -1 + y^(-1) + y])/3 + 
      (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, y])/3 - (2*Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, y])/3 - 2*G[{1}, -1 + y^(-1) + y]*G[{y^(-1)}, y]*G[{0, 0}, y] + 
      2*G[{1}, -1 + y^(-1) + y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 0}, y] + G[{y^(-1)}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 0}, y] - G[{y^(-1)}, -1 + y^(-1) + y]^2*G[{0, 0}, y] + 
      2*G[{1}, -1 + y^(-1) + y]*G[{y}, -1 + y^(-1) + y]*G[{0, 0}, y] - G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, -1 + y^(-1) + y]*G[{0, 0}, y] + 
      4*G[{1}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, y]*G[{0, 0}, y] - 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, y]*G[{0, 0}, y] + 
      G[{y^(-1)}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 1}, y] - G[{y^(-1)}, -1 + y^(-1) + y]^2*G[{0, 1}, y] - 2*G[{1}, y]*G[{y}, 1]*G[{0, 1}, y] + 
      2*G[{1}, -1 + y^(-1) + y]*G[{y}, 1]*G[{0, 1}, y] + G[{y^(-1)}, y]*G[{y}, 1]*G[{0, 1}, y] - G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, 1]*G[{0, 1}, y] - 
      G[{y^(-1)}, y]*G[{y}, -1 + y^(-1) + y]*G[{0, 1}, y] - G[{y}, 1]*G[{y}, -1 + y^(-1) + y]*G[{0, 1}, y] + G[{y}, -1 + y^(-1) + y]^2*G[{0, 1}, y] - 
      2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, y]*G[{0, 1}, y] + 2*G[{y}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, y]*G[{0, 1}, y] + (Pi^2*G[{1, 1}, y])/3 - 
      (Pi^2*G[{1, 1}, -1 + y^(-1) + y])/3 - (2*Pi^2*G[{1, y^(-1)}, y])/3 - 2*G[{0, 0}, y]*G[{1, y^(-1)}, y] - 2*G[{0, 1}, y]*G[{1, y^(-1)}, y] + (2*Pi^2*G[{1, y^(-1)}, -1 + y^(-1) + y])/3 + 
      2*G[{0, 0}, y]*G[{1, y^(-1)}, -1 + y^(-1) + y] + 2*G[{0, 1}, y]*G[{1, y^(-1)}, -1 + y^(-1) + y] - 2*G[{0, 0}, y]*G[{1, y}, y] + 2*G[{0, 1}, y]*G[{1, y}, y] - 
      2*G[{0, 1}, y]*G[{1, y}, -1 + y^(-1) + y] - (Pi^2*G[{1, -1 + y^(-1) + y}, -1 + y^(-1) + y])/3 - 4*G[{0, 0}, y]*G[{1, -1 + y^(-1) + y}, -1 + y^(-1) + y] + 
      2*G[{0, 0}, y]*G[{y^(-1), 1}, y] - 2*G[{0, 0}, y]*G[{y^(-1), 1}, -1 + y^(-1) + y] + (2*Pi^2*G[{y^(-1), -1 + y^(-1) + y}, -1 + y^(-1) + y])/3 + 
      2*G[{0, 0}, y]*G[{y^(-1), -1 + y^(-1) + y}, -1 + y^(-1) + y] + 2*G[{0, 1}, y]*G[{y^(-1), -1 + y^(-1) + y}, -1 + y^(-1) + y] - 2*G[{0, 0}, y]*G[{y, 1}, -1 + y^(-1) + y] - 
      2*G[{0, 1}, y]*G[{y, -1 + y^(-1) + y}, -1 + y^(-1) + y] + (G[{1}, y]*(3*G[{0}, y]*G[{y^(-1)}, -1 + y^(-1) + y]^2 + Pi^2*G[{y}, -1 + y^(-1) + y] + 
         3*G[{0}, y]*G[{y}, 1]*G[{y}, -1 + y^(-1) + y] - 3*G[{0}, y]*G[{y}, -1 + y^(-1) + y]^2 + 3*G[{y}, -1 + y^(-1) + y]*G[{0, 0}, y] + 3*G[{y}, -1 + y^(-1) + y]*G[{0, 1}, y] - 
         2*G[{1}, -1 + y^(-1) + y]*(Pi^2 + 3*G[{0}, y]*G[{y}, 1] + 3*G[{0, 0}, y] + 3*G[{0, 1}, y]) + G[{y^(-1)}, -1 + y^(-1) + y]*(Pi^2 + 3*G[{0}, y]*G[{y}, 1] + 3*G[{0, 0}, y] + 
           3*G[{0, 1}, y]) - 6*G[{0}, y]*G[{1, y^(-1)}, -1 + y^(-1) + y] + 6*G[{0}, y]*G[{1, y}, -1 + y^(-1) + y] - 6*G[{0}, y]*G[{y^(-1), -1 + y^(-1) + y}, -1 + y^(-1) + y] + 
         6*G[{0}, y]*G[{y, -1 + y^(-1) + y}, -1 + y^(-1) + y]))/3 - (Pi^2*G[{-1 + y^(-1) + y, 1}, y])/3 - 4*G[{0, 0}, y]*G[{-1 + y^(-1) + y, 1}, y] + 
      (2*Pi^2*G[{-1 + y^(-1) + y, y^(-1)}, y])/3 + 2*G[{0, 0}, y]*G[{-1 + y^(-1) + y, y^(-1)}, y] + 2*G[{0, 1}, y]*G[{-1 + y^(-1) + y, y^(-1)}, y] - 
      2*G[{0, 1}, y]*G[{-1 + y^(-1) + y, y}, y] - (G[{1}, y]*(-6*G[{0}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, y] + 6*G[{0}, y]*G[{y}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, y] - 
         2*G[{1}, y]*(Pi^2 + 3*G[{0}, y]*G[{y}, 1] + 3*G[{0, 0}, y] + 3*G[{0, 1}, y]) + G[{y^(-1)}, y]*(Pi^2 + 3*G[{0}, y]*(G[{y^(-1)}, -1 + y^(-1) + y] + G[{y}, 1] - 
             G[{y}, -1 + y^(-1) + y]) + 3*G[{0, 0}, y] + 3*G[{0, 1}, y]) - 6*G[{0}, y]*G[{1, y^(-1)}, y] + 6*G[{0}, y]*G[{1, y}, y] + 6*G[{0}, y]*G[{-1 + y^(-1) + y, y^(-1)}, y] - 
         6*G[{0}, y]*G[{-1 + y^(-1) + y, y}, y]))/3 + G[{y^(-1)}, y]*G[{0, 0, 0}, y] - G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 0, 0}, y] + 3*G[{y}, -1 + y^(-1) + y]*G[{0, 0, 0}, y] + 
      2*G[{y^(-1)}, y]*G[{1, 0, 0}, y] - 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{1, 0, 0}, y] - 2*G[{y}, -1 + y^(-1) + y]*G[{1, 0, 0}, y] - G[{y^(-1)}, y]*G[{1, 0, 1}, -1 + y^(-1) + y] + 
      G[{y^(-1)}, -1 + y^(-1) + y]*G[{1, 0, 1}, -1 + y^(-1) + y] + G[{y}, -1 + y^(-1) + y]*G[{1, 0, 1}, -1 + y^(-1) + y] + 2*G[{-1 + y^(-1) + y}, y]*G[{1, 0, 1}, -1 + y^(-1) + y] + 
      2*G[{1}, y]*G[{y^(-1), 0, 1}, 1] - 2*G[{1}, -1 + y^(-1) + y]*G[{y^(-1), 0, 1}, 1] - G[{y^(-1)}, y]*G[{y^(-1), 0, 1}, 1] + G[{y^(-1)}, -1 + y^(-1) + y]*G[{y^(-1), 0, 1}, 1] + 
      G[{y}, -1 + y^(-1) + y]*G[{y^(-1), 0, 1}, 1] + G[{y^(-1)}, y]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - G[{y^(-1)}, -1 + y^(-1) + y]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - 
      G[{y}, -1 + y^(-1) + y]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - 2*G[{-1 + y^(-1) + y}, y]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] + 2*G[{1}, y]*G[{y, 0, 1}, 1] - 
      2*G[{1}, -1 + y^(-1) + y]*G[{y, 0, 1}, 1] - G[{y^(-1)}, y]*G[{y, 0, 1}, 1] + G[{y^(-1)}, -1 + y^(-1) + y]*G[{y, 0, 1}, 1] + G[{y}, -1 + y^(-1) + y]*G[{y, 0, 1}, 1] + 
      G[{y^(-1)}, y]*G[{y, 0, 1}, -1 + y^(-1) + y] - G[{y^(-1)}, -1 + y^(-1) + y]*G[{y, 0, 1}, -1 + y^(-1) + y] - G[{y}, -1 + y^(-1) + y]*G[{y, 0, 1}, -1 + y^(-1) + y] - 
      2*G[{-1 + y^(-1) + y}, y]*G[{y, 0, 1}, -1 + y^(-1) + y] - (G[{0}, y]*(G[{y^(-1)}, -1 + y^(-1) + y]*(Pi^2 + 6*G[{1, 1}, y] - 3*G[{y^(-1), 1}, 1] + 3*G[{y^(-1), 1}, -1 + y^(-1) + y] + 
           3*G[{y, 1}, 1] - 3*G[{y, 1}, -1 + y^(-1) + y]) - G[{y}, -1 + y^(-1) + y]*(Pi^2 - 6*G[{1, 1}, y] + 3*G[{y^(-1), 1}, 1] - 3*G[{y^(-1), 1}, -1 + y^(-1) + y] - 3*G[{y, 1}, 1] + 
           3*G[{y, 1}, -1 + y^(-1) + y]) - 6*(G[{1}, -1 + y^(-1) + y]*(2*G[{1, 1}, y] - G[{y^(-1), 1}, 1] + G[{y, 1}, 1]) + G[{1, y^(-1), 1}, -1 + y^(-1) + y] - 
           G[{1, y, 1}, -1 + y^(-1) + y] + G[{y^(-1), 1, -1 + y^(-1) + y}, -1 + y^(-1) + y] + G[{y^(-1), -1 + y^(-1) + y, 1}, -1 + y^(-1) + y] - G[{y, 1, -1 + y^(-1) + y}, -1 + y^(-1) + y] - 
           G[{y, -1 + y^(-1) + y, 1}, -1 + y^(-1) + y])))/3 + (G[{0}, y]*(G[{y^(-1)}, y]*(Pi^2 + 6*G[{1, 1}, y] - 3*G[{y^(-1), 1}, 1] + 3*G[{y^(-1), 1}, -1 + y^(-1) + y] + 3*G[{y, 1}, 1] - 
           3*G[{y, 1}, -1 + y^(-1) + y]) - 6*(G[{1}, y]*(2*G[{1, 1}, y] - G[{y^(-1), 1}, 1] + G[{y, 1}, 1]) + G[{-1 + y^(-1) + y}, y]*(G[{y^(-1), 1}, -1 + y^(-1) + y] - 
             G[{y, 1}, -1 + y^(-1) + y]) + G[{1, y^(-1), 1}, y] - G[{1, y, 1}, y] - G[{-1 + y^(-1) + y, y^(-1), 1}, y] + G[{-1 + y^(-1) + y, y, 1}, y])))/3 - 
      2*(-G[{0, 0, 1, y}, y] - G[{0, 0, y, 1}, y] - G[{0, y, 0, 1}, y]) + 2*G[{1, 0, 0, 1}, y] - 2*G[{1, 0, 0, 1}, -1 + y^(-1) + y] - 2*G[{1, 0, 1, -1 + y^(-1) + y}, -1 + y^(-1) + y] - 
      2*G[{1, 0, -1 + y^(-1) + y, 1}, -1 + y^(-1) + y] + 2*G[{1, 1, 0, 1}, y] - 2*G[{1, 1, 0, 1}, -1 + y^(-1) + y] - 2*G[{1, y^(-1), 0, 1}, y] + 2*G[{1, y^(-1), 0, 1}, -1 + y^(-1) + y] - 
      2*G[{1, y, 0, 1}, y] + 2*G[{1, y, 0, 1}, -1 + y^(-1) + y] - 2*G[{1, -1 + y^(-1) + y, 0, 1}, -1 + y^(-1) + y] - 2*G[{y^(-1), 0, 0, 1}, y] + 2*G[{y^(-1), 0, 0, 1}, -1 + y^(-1) + y] + 
      2*G[{y^(-1), 0, 1, -1 + y^(-1) + y}, -1 + y^(-1) + y] + 2*G[{y^(-1), 0, -1 + y^(-1) + y, 1}, -1 + y^(-1) + y] + 2*G[{y^(-1), -1 + y^(-1) + y, 0, 1}, -1 + y^(-1) + y] + 
      2*G[{y, 0, 0, 1}, -1 + y^(-1) + y] + 2*G[{y, 0, 1, -1 + y^(-1) + y}, -1 + y^(-1) + y] + 2*G[{y, 0, -1 + y^(-1) + y, 1}, -1 + y^(-1) + y] + 
      2*G[{y, -1 + y^(-1) + y, 0, 1}, -1 + y^(-1) + y] - 2*G[{-1 + y^(-1) + y, 1, 0, 1}, y] + 2*G[{-1 + y^(-1) + y, y^(-1), 0, 1}, y] + 2*G[{-1 + y^(-1) + y, y, 0, 1}, y] + 
      6*G[{1}, y]*Zeta[3] - 6*G[{1}, -1 + y^(-1) + y]*Zeta[3] - 2*G[{y^(-1)}, y]*Zeta[3] + 2*G[{y^(-1)}, -1 + y^(-1) + y]*Zeta[3] + 2*G[{y}, -1 + y^(-1) + y]*Zeta[3]) + 
    2*((2*Pi^4)/45 - (Pi^2*G[{0, 0}, y])/3 + (2*Pi^2*G[{1, 0}, y])/3 + 2*(-6*G[{0, 0, -1, 0}, y] + 3*G[{0, 0, 0, 0}, y] - 2*G[{0, 0, 1, 0}, y] + 2*G[{0, 1, 0, 0}, y] + 
        12*G[{1, 0, -1, 0}, y] - 6*G[{1, 0, 0, 0}, y] + 4*G[{1, 0, 1, 0}, y] - 4*G[{1, 1, 0, 0}, y] - 3*G[{0}, y]*Zeta[3] + 6*G[{1}, y]*Zeta[3])) - 
    2*(Pi^4/10 - (4*(Pi^2*G[{0, 1}, y] - 2*Pi^2*G[{1, 1}, y] + 3*(G[{0, 0, 0, 1}, y] - 4*G[{0, 0, 1, 1}, y] - 6*G[{0, 1, 0, 1}, y] + 16*G[{0, 1, 1, 1}, y] - 3*G[{1, 0, 0, 1}, y] + 
           12*G[{1, 0, 1, 1}, y] + 12*G[{1, 1, 0, 1}, y] - 32*G[{1, 1, 1, 1}, y] - G[{1}, y]*Zeta[3])))/3))/2};
Subscript[F,27]={0, 0, 0, (G[{1}, -1 + y^(-1) + y]*(Pi^2 + 12*G[{0, 0}, y]))/3 - (G[{1}, z]*(Pi^2 + 12*G[{0, 0}, y]))/3 - 
  (2*G[{y^(-1)}, -1 + y^(-1) + y]*(Pi^2 - 3*G[{0}, y]*G[{1}, y] + 3*G[{0, 0}, y] + 3*G[{0, 1}, y]))/3 + (2*G[{y^(-1)}, z]*(Pi^2 - 3*G[{0}, y]*G[{1}, y] + 3*G[{0, 0}, y] + 3*G[{0, 1}, y]))/3 - 
  2*(-(G[{y}, -1 + y^(-1) + y]*G[{0, 1}, y]) + G[{0}, y]*(G[{1}, y]*G[{y}, -1 + y^(-1) + y] + G[{y^(-1), 1}, -1 + y^(-1) + y] - G[{y, 1}, -1 + y^(-1) + y]) - G[{1, 0, 1}, -1 + y^(-1) + y] + 
    G[{y^(-1), 0, 1}, -1 + y^(-1) + y] + G[{y, 0, 1}, -1 + y^(-1) + y]) + 2*(-(G[{y}, z]*G[{0, 1}, y]) + G[{0}, y]*(G[{1}, y]*G[{y}, z] + G[{y^(-1), 1}, z] - G[{y, 1}, z]) - G[{1, 0, 1}, z] + 
    G[{y^(-1), 0, 1}, z] + G[{y, 0, 1}, z]), (4*Pi^2*G[{1}, -1 + y^(-1) + y]^2)/3 - (4*Pi^2*G[{1}, -1 + y^(-1) + y]*G[{1}, z])/3 - 
  (8*Pi^2*G[{1}, -1 + y^(-1) + y]*G[{y^(-1)}, -1 + y^(-1) + y])/3 + (8*Pi^2*G[{1}, z]*G[{y^(-1)}, -1 + y^(-1) + y])/3 + 2*Pi^2*G[{y^(-1)}, y]*G[{y^(-1)}, -1 + y^(-1) + y] - 
  2*Pi^2*G[{y^(-1)}, y]*G[{y^(-1)}, z] - 2*Pi^2*G[{y^(-1)}, y]*G[{y}, -1 + y^(-1) + y] + 2*Pi^2*G[{y^(-1)}, y]*G[{y}, z] + (4*Pi^2*G[{1}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, z])/3 - 
  (8*Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, z])/3 + 16*G[{1}, -1 + y^(-1) + y]^2*G[{0, 0}, y] - 16*G[{1}, -1 + y^(-1) + y]*G[{1}, z]*G[{0, 0}, y] - 
  8*G[{1}, -1 + y^(-1) + y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 0}, y] + 8*G[{1}, z]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 0}, y] + 6*G[{y^(-1)}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 0}, y] - 
  6*G[{y^(-1)}, y]*G[{y^(-1)}, z]*G[{0, 0}, y] - 6*G[{y^(-1)}, y]*G[{y}, -1 + y^(-1) + y]*G[{0, 0}, y] + 6*G[{y^(-1)}, y]*G[{y}, z]*G[{0, 0}, y] + 
  16*G[{1}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, z]*G[{0, 0}, y] - 8*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, z]*G[{0, 0}, y] - 
  8*G[{1}, -1 + y^(-1) + y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 1}, y] + 8*G[{1}, z]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 1}, y] + 6*G[{y^(-1)}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 1}, y] - 
  6*G[{y^(-1)}, y]*G[{y^(-1)}, z]*G[{0, 1}, y] - 4*G[{1}, -1 + y^(-1) + y]*G[{y}, 1]*G[{0, 1}, y] + 4*G[{1}, z]*G[{y}, 1]*G[{0, 1}, y] + 
  4*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, 1]*G[{0, 1}, y] - 4*G[{y^(-1)}, z]*G[{y}, 1]*G[{0, 1}, y] + 8*G[{1}, -1 + y^(-1) + y]*G[{y}, -1 + y^(-1) + y]*G[{0, 1}, y] - 
  8*G[{1}, z]*G[{y}, -1 + y^(-1) + y]*G[{0, 1}, y] - 6*G[{y^(-1)}, y]*G[{y}, -1 + y^(-1) + y]*G[{0, 1}, y] + 6*G[{y^(-1)}, y]*G[{y}, z]*G[{0, 1}, y] - 
  8*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, z]*G[{0, 1}, y] + 8*G[{y}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, z]*G[{0, 1}, y] + 
  (G[{1}, y]*(4*G[{1}, -1 + y^(-1) + y]*(Pi^2 + 3*G[{0, 0}, y] + 3*G[{0, 1}, y]) - 3*G[{y^(-1)}, -1 + y^(-1) + y]*(3*Pi^2 + 12*G[{-1, 0}, y] + 12*G[{0, 1}, y] + 4*G[{1, 0}, y]) + 
     G[{y}, -1 + y^(-1) + y]*(5*Pi^2 + 36*G[{-1, 0}, y] - 12*G[{0, 0}, y] + 24*G[{0, 1}, y] + 12*G[{1, 0}, y])))/3 - 
  (G[{1}, y]*(4*G[{1}, z]*(Pi^2 + 3*G[{0, 0}, y] + 3*G[{0, 1}, y]) - 3*G[{y^(-1)}, z]*(3*Pi^2 + 12*G[{-1, 0}, y] + 12*G[{0, 1}, y] + 4*G[{1, 0}, y]) + 
     G[{y}, z]*(5*Pi^2 + 36*G[{-1, 0}, y] - 12*G[{0, 0}, y] + 24*G[{0, 1}, y] + 12*G[{1, 0}, y])))/3 - (2*Pi^2*G[{1, 1}, -1 + y^(-1) + y])/3 - 16*G[{0, 0}, y]*G[{1, 1}, -1 + y^(-1) + y] + 
  (2*Pi^2*G[{1, 1}, z])/3 + 16*G[{0, 0}, y]*G[{1, 1}, z] + (4*Pi^2*G[{1, y^(-1)}, -1 + y^(-1) + y])/3 + 4*G[{0, 0}, y]*G[{1, y^(-1)}, -1 + y^(-1) + y] + 
  4*G[{0, 1}, y]*G[{1, y^(-1)}, -1 + y^(-1) + y] - (4*Pi^2*G[{1, y^(-1)}, z])/3 - 4*G[{0, 0}, y]*G[{1, y^(-1)}, z] - 4*G[{0, 1}, y]*G[{1, y^(-1)}, z] - 
  4*G[{0, 1}, y]*G[{1, y}, -1 + y^(-1) + y] + 4*G[{0, 1}, y]*G[{1, y}, z] - (4*Pi^2*G[{1, -1 + y^(-1) + y}, -1 + y^(-1) + y])/3 - 16*G[{0, 0}, y]*G[{1, -1 + y^(-1) + y}, -1 + y^(-1) + y] + 
  (5*Pi^2*G[{y^(-1), 1}, -1 + y^(-1) + y])/3 + 12*G[{-1, 0}, y]*G[{y^(-1), 1}, -1 + y^(-1) + y] - 4*G[{0, 0}, y]*G[{y^(-1), 1}, -1 + y^(-1) + y] + 
  8*G[{0, 1}, y]*G[{y^(-1), 1}, -1 + y^(-1) + y] + 4*G[{1, 0}, y]*G[{y^(-1), 1}, -1 + y^(-1) + y] - (5*Pi^2*G[{y^(-1), 1}, z])/3 - 12*G[{-1, 0}, y]*G[{y^(-1), 1}, z] + 
  4*G[{0, 0}, y]*G[{y^(-1), 1}, z] - 8*G[{0, 1}, y]*G[{y^(-1), 1}, z] - 4*G[{1, 0}, y]*G[{y^(-1), 1}, z] - (2*Pi^2*G[{y^(-1), y^(-1)}, -1 + y^(-1) + y])/3 - 
  2*G[{0, 0}, y]*G[{y^(-1), y^(-1)}, -1 + y^(-1) + y] - 2*G[{0, 1}, y]*G[{y^(-1), y^(-1)}, -1 + y^(-1) + y] + (2*Pi^2*G[{y^(-1), y^(-1)}, z])/3 + 2*G[{0, 0}, y]*G[{y^(-1), y^(-1)}, z] + 
  2*G[{0, 1}, y]*G[{y^(-1), y^(-1)}, z] - 6*G[{0, 1}, y]*G[{y^(-1), y}, -1 + y^(-1) + y] + 6*G[{0, 1}, y]*G[{y^(-1), y}, z] + (8*Pi^2*G[{y^(-1), -1 + y^(-1) + y}, -1 + y^(-1) + y])/3 + 
  8*G[{0, 0}, y]*G[{y^(-1), -1 + y^(-1) + y}, -1 + y^(-1) + y] + 8*G[{0, 1}, y]*G[{y^(-1), -1 + y^(-1) + y}, -1 + y^(-1) + y] - (5*Pi^2*G[{y, 1}, -1 + y^(-1) + y])/3 - 
  12*G[{-1, 0}, y]*G[{y, 1}, -1 + y^(-1) + y] + 4*G[{0, 0}, y]*G[{y, 1}, -1 + y^(-1) + y] - 8*G[{0, 1}, y]*G[{y, 1}, -1 + y^(-1) + y] - 4*G[{1, 0}, y]*G[{y, 1}, -1 + y^(-1) + y] + 
  (5*Pi^2*G[{y, 1}, z])/3 + 12*G[{-1, 0}, y]*G[{y, 1}, z] - 4*G[{0, 0}, y]*G[{y, 1}, z] + 8*G[{0, 1}, y]*G[{y, 1}, z] + 4*G[{1, 0}, y]*G[{y, 1}, z] + 2*Pi^2*G[{y, y^(-1)}, -1 + y^(-1) + y] + 
  6*G[{0, 0}, y]*G[{y, y^(-1)}, -1 + y^(-1) + y] + 6*G[{0, 1}, y]*G[{y, y^(-1)}, -1 + y^(-1) + y] - 2*Pi^2*G[{y, y^(-1)}, z] - 6*G[{0, 0}, y]*G[{y, y^(-1)}, z] - 
  6*G[{0, 1}, y]*G[{y, y^(-1)}, z] + 2*G[{0, 1}, y]*G[{y, y}, -1 + y^(-1) + y] - 2*G[{0, 1}, y]*G[{y, y}, z] - 8*G[{0, 1}, y]*G[{y, -1 + y^(-1) + y}, -1 + y^(-1) + y] - 
  (4*Pi^2*G[{-1 + y^(-1) + y, 1}, z])/3 - 16*G[{0, 0}, y]*G[{-1 + y^(-1) + y, 1}, z] + (8*Pi^2*G[{-1 + y^(-1) + y, y^(-1)}, z])/3 + 8*G[{0, 0}, y]*G[{-1 + y^(-1) + y, y^(-1)}, z] + 
  8*G[{0, 1}, y]*G[{-1 + y^(-1) + y, y^(-1)}, z] - 8*G[{0, 1}, y]*G[{-1 + y^(-1) + y, y}, z] - 24*G[{1}, -1 + y^(-1) + y]*G[{0, -1, 0}, y] + 24*G[{1}, z]*G[{0, -1, 0}, y] + 
  12*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, -1, 0}, y] - 12*G[{y^(-1)}, z]*G[{0, -1, 0}, y] + 16*G[{1}, -1 + y^(-1) + y]*G[{0, 0, 0}, y] - 16*G[{1}, z]*G[{0, 0, 0}, y] - 
  10*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 0, 0}, y] + 10*G[{y^(-1)}, z]*G[{0, 0, 0}, y] - 6*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 0, 1}, y] + 6*G[{y^(-1)}, z]*G[{0, 0, 1}, y] + 
  6*G[{y}, -1 + y^(-1) + y]*G[{0, 0, 1}, y] - 6*G[{y}, z]*G[{0, 0, 1}, y] - 8*G[{1}, -1 + y^(-1) + y]*G[{0, 1, 0}, y] + 8*G[{1}, z]*G[{0, 1, 0}, y] + 
  4*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 1, 0}, y] - 4*G[{y^(-1)}, z]*G[{0, 1, 0}, y] + 8*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 1, 1}, y] - 8*G[{y^(-1)}, z]*G[{0, 1, 1}, y] - 
  8*G[{y}, -1 + y^(-1) + y]*G[{0, 1, 1}, y] + 8*G[{y}, z]*G[{0, 1, 1}, y] + 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 1, y}, y] - 2*G[{y^(-1)}, z]*G[{0, 1, y}, y] - 
  2*G[{y}, -1 + y^(-1) + y]*G[{0, 1, y}, y] + 2*G[{y}, z]*G[{0, 1, y}, y] + 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, y, 1}, y] - 2*G[{y^(-1)}, z]*G[{0, y, 1}, y] - 
  2*G[{y}, -1 + y^(-1) + y]*G[{0, y, 1}, y] + 2*G[{y}, z]*G[{0, y, 1}, y] + 4*G[{y^(-1)}, -1 + y^(-1) + y]*G[{1, 0, 0}, y] - 4*G[{y^(-1)}, z]*G[{1, 0, 0}, y] + 
  8*G[{1}, -1 + y^(-1) + y]*G[{1, 0, 1}, -1 + y^(-1) + y] - 8*G[{1}, z]*G[{1, 0, 1}, -1 + y^(-1) + y] + 8*G[{-1 + y^(-1) + y}, z]*G[{1, 0, 1}, -1 + y^(-1) + y] + 
  4*G[{1}, -1 + y^(-1) + y]*G[{y^(-1), 0, 1}, 1] - 4*G[{1}, z]*G[{y^(-1), 0, 1}, 1] - 4*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y^(-1), 0, 1}, 1] + 4*G[{y^(-1)}, z]*G[{y^(-1), 0, 1}, 1] + 
  6*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y^(-1), 0, 1}, y] - 6*G[{y^(-1)}, z]*G[{y^(-1), 0, 1}, y] - 6*G[{y}, -1 + y^(-1) + y]*G[{y^(-1), 0, 1}, y] + 6*G[{y}, z]*G[{y^(-1), 0, 1}, y] - 
  8*G[{1}, -1 + y^(-1) + y]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] + 8*G[{1}, z]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - 8*G[{-1 + y^(-1) + y}, z]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] + 
  4*G[{1}, -1 + y^(-1) + y]*G[{y, 0, 1}, 1] - 4*G[{1}, z]*G[{y, 0, 1}, 1] - 4*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y, 0, 1}, 1] + 4*G[{y^(-1)}, z]*G[{y, 0, 1}, 1] - 
  8*G[{1}, -1 + y^(-1) + y]*G[{y, 0, 1}, -1 + y^(-1) + y] + 8*G[{1}, z]*G[{y, 0, 1}, -1 + y^(-1) + y] - 8*G[{-1 + y^(-1) + y}, z]*G[{y, 0, 1}, -1 + y^(-1) + y] - 
  (G[{0}, y]*(G[{y^(-1)}, -1 + y^(-1) + y]*(-Pi^2 - 36*G[{1}, y]^2 + 6*G[{1}, y]*(3*G[{y^(-1)}, y] + 2*G[{y}, 1]) + 24*G[{1, 1}, y] + 6*G[{1, y}, y] + 12*G[{y^(-1), 1}, 1] - 
       18*G[{y^(-1), 1}, y] - 12*G[{y, 1}, 1]) + 2*G[{1}, -1 + y^(-1) + y]*(Pi^2 + 6*G[{1}, y]^2 - 6*G[{1}, y]*(2*G[{y^(-1)}, -1 + y^(-1) + y] + G[{y}, 1] - 2*G[{y}, -1 + y^(-1) + y]) - 
       6*G[{y^(-1), 1}, 1] + 12*G[{y^(-1), 1}, -1 + y^(-1) + y] + 6*G[{y, 1}, 1] - 12*G[{y, 1}, -1 + y^(-1) + y]) + 
     6*(4*G[{1}, y]^2*G[{y}, -1 + y^(-1) + y] - G[{y}, -1 + y^(-1) + y]*(4*G[{1, 1}, y] + G[{1, y}, y] - 3*G[{y^(-1), 1}, y]) + 
       G[{1}, y]*(-3*G[{y^(-1)}, y]*G[{y}, -1 + y^(-1) + y] + 2*G[{1, y^(-1)}, -1 + y^(-1) + y] - 2*G[{1, y}, -1 + y^(-1) + y] + 4*G[{y^(-1), 1}, -1 + y^(-1) + y] - 
         G[{y^(-1), y^(-1)}, -1 + y^(-1) + y] - 3*G[{y^(-1), y}, -1 + y^(-1) + y] + 4*G[{y^(-1), -1 + y^(-1) + y}, -1 + y^(-1) + y] - 4*G[{y, 1}, -1 + y^(-1) + y] + 
         3*G[{y, y^(-1)}, -1 + y^(-1) + y] + G[{y, y}, -1 + y^(-1) + y] - 4*G[{y, -1 + y^(-1) + y}, -1 + y^(-1) + y]) - 2*G[{1, y^(-1), 1}, -1 + y^(-1) + y] + 
       2*G[{1, y, 1}, -1 + y^(-1) + y] - 4*G[{y^(-1), 1, 1}, -1 + y^(-1) + y] - 4*G[{y^(-1), 1, -1 + y^(-1) + y}, -1 + y^(-1) + y] + G[{y^(-1), y^(-1), 1}, -1 + y^(-1) + y] + 
       3*G[{y^(-1), y, 1}, -1 + y^(-1) + y] - 4*G[{y^(-1), -1 + y^(-1) + y, 1}, -1 + y^(-1) + y] + 4*G[{y, 1, 1}, -1 + y^(-1) + y] + 4*G[{y, 1, -1 + y^(-1) + y}, -1 + y^(-1) + y] - 
       3*G[{y, y^(-1), 1}, -1 + y^(-1) + y] - G[{y, y, 1}, -1 + y^(-1) + y] + 4*G[{y, -1 + y^(-1) + y, 1}, -1 + y^(-1) + y])))/3 + 
  (G[{0}, y]*(G[{y^(-1)}, z]*(-Pi^2 - 36*G[{1}, y]^2 + 6*G[{1}, y]*(3*G[{y^(-1)}, y] + 2*G[{y}, 1]) + 24*G[{1, 1}, y] + 6*G[{1, y}, y] + 12*G[{y^(-1), 1}, 1] - 18*G[{y^(-1), 1}, y] - 
       12*G[{y, 1}, 1]) + 2*G[{1}, z]*(Pi^2 + 6*G[{1}, y]^2 - 6*G[{1}, y]*(2*G[{y^(-1)}, -1 + y^(-1) + y] + G[{y}, 1] - 2*G[{y}, -1 + y^(-1) + y]) - 6*G[{y^(-1), 1}, 1] + 
       12*G[{y^(-1), 1}, -1 + y^(-1) + y] + 6*G[{y, 1}, 1] - 12*G[{y, 1}, -1 + y^(-1) + y]) + 6*(4*G[{1}, y]^2*G[{y}, z] - G[{y}, z]*(4*G[{1, 1}, y] + G[{1, y}, y] - 3*G[{y^(-1), 1}, y]) - 
       4*G[{-1 + y^(-1) + y}, z]*G[{y^(-1), 1}, -1 + y^(-1) + y] + 4*G[{-1 + y^(-1) + y}, z]*G[{y, 1}, -1 + y^(-1) + y] + 
       G[{1}, y]*(-3*G[{y^(-1)}, y]*G[{y}, z] + 4*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, z] - 4*G[{y}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, z] + 2*G[{1, y^(-1)}, z] - 
         2*G[{1, y}, z] + 4*G[{y^(-1), 1}, z] - G[{y^(-1), y^(-1)}, z] - 3*G[{y^(-1), y}, z] - 4*G[{y, 1}, z] + 3*G[{y, y^(-1)}, z] + G[{y, y}, z] - 4*G[{-1 + y^(-1) + y, y^(-1)}, z] + 
         4*G[{-1 + y^(-1) + y, y}, z]) - 2*G[{1, y^(-1), 1}, z] + 2*G[{1, y, 1}, z] - 4*G[{y^(-1), 1, 1}, z] + G[{y^(-1), y^(-1), 1}, z] + 3*G[{y^(-1), y, 1}, z] + 4*G[{y, 1, 1}, z] - 
       3*G[{y, y^(-1), 1}, z] - G[{y, y, 1}, z] + 4*G[{-1 + y^(-1) + y, y^(-1), 1}, z] - 4*G[{-1 + y^(-1) + y, y, 1}, z])))/3 + 6*G[{1, 0, 0, 1}, -1 + y^(-1) + y] - 6*G[{1, 0, 0, 1}, z] - 
  8*G[{1, 0, 1, 1}, -1 + y^(-1) + y] + 8*G[{1, 0, 1, 1}, z] - 8*G[{1, 0, 1, -1 + y^(-1) + y}, -1 + y^(-1) + y] - 8*G[{1, 0, -1 + y^(-1) + y, 1}, -1 + y^(-1) + y] - 
  4*G[{1, 1, 0, 1}, -1 + y^(-1) + y] + 4*G[{1, 1, 0, 1}, z] + 4*G[{1, y^(-1), 0, 1}, -1 + y^(-1) + y] - 4*G[{1, y^(-1), 0, 1}, z] + 4*G[{1, y, 0, 1}, -1 + y^(-1) + y] - 4*G[{1, y, 0, 1}, z] - 
  8*G[{1, -1 + y^(-1) + y, 0, 1}, -1 + y^(-1) + y] - 6*G[{y^(-1), 0, 0, 1}, -1 + y^(-1) + y] + 6*G[{y^(-1), 0, 0, 1}, z] + 8*G[{y^(-1), 0, 1, 1}, -1 + y^(-1) + y] - 
  8*G[{y^(-1), 0, 1, 1}, z] + 8*G[{y^(-1), 0, 1, -1 + y^(-1) + y}, -1 + y^(-1) + y] + 8*G[{y^(-1), 0, -1 + y^(-1) + y, 1}, -1 + y^(-1) + y] - 2*G[{y^(-1), y^(-1), 0, 1}, -1 + y^(-1) + y] + 
  2*G[{y^(-1), y^(-1), 0, 1}, z] + 6*G[{y^(-1), y, 0, 1}, -1 + y^(-1) + y] - 6*G[{y^(-1), y, 0, 1}, z] + 8*G[{y^(-1), -1 + y^(-1) + y, 0, 1}, -1 + y^(-1) + y] - 
  6*G[{y, 0, 0, 1}, -1 + y^(-1) + y] + 6*G[{y, 0, 0, 1}, z] + 8*G[{y, 0, 1, 1}, -1 + y^(-1) + y] - 8*G[{y, 0, 1, 1}, z] + 8*G[{y, 0, 1, -1 + y^(-1) + y}, -1 + y^(-1) + y] + 
  8*G[{y, 0, -1 + y^(-1) + y, 1}, -1 + y^(-1) + y] + 6*G[{y, y^(-1), 0, 1}, -1 + y^(-1) + y] - 6*G[{y, y^(-1), 0, 1}, z] - 2*G[{y, y, 0, 1}, -1 + y^(-1) + y] + 2*G[{y, y, 0, 1}, z] + 
  8*G[{y, -1 + y^(-1) + y, 0, 1}, -1 + y^(-1) + y] - 8*G[{-1 + y^(-1) + y, 1, 0, 1}, z] + 8*G[{-1 + y^(-1) + y, y^(-1), 0, 1}, z] + 8*G[{-1 + y^(-1) + y, y, 0, 1}, z] + 
  2*G[{1}, -1 + y^(-1) + y]*Zeta[3] - 2*G[{1}, z]*Zeta[3] - 14*G[{y^(-1)}, -1 + y^(-1) + y]*Zeta[3] + 14*G[{y^(-1)}, z]*Zeta[3]};
Subscript[F,28]={0, 0, 0, 0, Pi^4/36 + (Pi^2*G[{0, 1}, z])/3 + 4*G[{0, 0, 1, 1}, z] + 2*G[{0, 1, 0, 1}, z]};
Subscript[F,29]={0, 0, 0, G[{0}, y]*G[{1}, y]^2 - (Pi^2*G[{1}, z])/6 + (Pi^2*G[{y^(-1)}, z])/3 + G[{y^(-1)}, z]*G[{0, 0}, y] + G[{y^(-1)}, z]*G[{0, 1}, y] + G[{y}, 1]*G[{0, 1}, y] - G[{y}, z]*G[{0, 1}, y] - 
  (G[{1}, y]*(Pi^2 + 3*G[{0}, y]*(G[{y^(-1)}, z] + G[{y}, 1] - G[{y}, z]) + 3*G[{0, 0}, y] + 3*G[{0, 1}, y]))/3 - G[{0}, y]*G[{y^(-1), 1}, 1] + G[{0}, y]*G[{y^(-1), 1}, z] + 
  G[{0}, y]*G[{y, 1}, 1] - G[{0}, y]*G[{y, 1}, z] - 4*G[{0, 0, 0}, y] - G[{0, 0, 1}, z] + G[{0, 1, 1}, z] + 8*G[{1, 0, 0}, y] - G[{1, 0, 1}, z] - G[{y^(-1), 0, 1}, 1] + G[{y^(-1), 0, 1}, z] - 
  G[{y, 0, 1}, 1] + G[{y, 0, 1}, z] + 4*Zeta[3], (-47*Pi^4)/120 - (2*Pi^2*G[{1}, y]*G[{1}, z])/3 + 2*G[{0}, y]*G[{1}, y]^2*G[{1}, z] - (Pi^2*G[{0}, y]*G[{y^(-1)}, z])/6 + 
  (3*Pi^2*G[{1}, y]*G[{y^(-1)}, z])/2 - 6*G[{0}, y]*G[{1}, y]^2*G[{y^(-1)}, z] - Pi^2*G[{y^(-1)}, y]*G[{y^(-1)}, z] + 3*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{y^(-1)}, z] - 
  2*G[{0}, y]*G[{1}, y]*G[{1}, z]*G[{y}, 1] - Pi^2*G[{y^(-1)}, y]*G[{y}, 1] + 2*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, z]*G[{y}, 1] - (5*Pi^2*G[{1}, y]*G[{y}, z])/6 + 
  4*G[{0}, y]*G[{1}, y]^2*G[{y}, z] + Pi^2*G[{y^(-1)}, y]*G[{y}, z] - 3*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{y}, z] + 6*G[{1}, y]*G[{y^(-1)}, z]*G[{-1, 0}, y] - 
  6*G[{1}, y]*G[{y}, z]*G[{-1, 0}, y] + (2*Pi^2*G[{0, 0}, y])/3 - 2*G[{1}, y]*G[{1}, z]*G[{0, 0}, y] - 3*G[{y^(-1)}, y]*G[{y^(-1)}, z]*G[{0, 0}, y] - 3*G[{y^(-1)}, y]*G[{y}, 1]*G[{0, 0}, y] + 
  2*G[{1}, y]*G[{y}, z]*G[{0, 0}, y] + 3*G[{y^(-1)}, y]*G[{y}, z]*G[{0, 0}, y] - 2*G[{1}, y]*G[{1}, z]*G[{0, 1}, y] + 6*G[{1}, y]*G[{y^(-1)}, z]*G[{0, 1}, y] - 
  3*G[{y^(-1)}, y]*G[{y^(-1)}, z]*G[{0, 1}, y] + 2*G[{1}, z]*G[{y}, 1]*G[{0, 1}, y] - 3*G[{y^(-1)}, y]*G[{y}, 1]*G[{0, 1}, y] - 2*G[{y^(-1)}, z]*G[{y}, 1]*G[{0, 1}, y] - 
  4*G[{1}, y]*G[{y}, z]*G[{0, 1}, y] + 3*G[{y^(-1)}, y]*G[{y}, z]*G[{0, 1}, y] - (Pi^2*G[{0, 1}, z])/3 - (4*Pi^2*G[{1, 0}, y])/3 + 2*G[{1}, y]*G[{y^(-1)}, z]*G[{1, 0}, y] - 
  2*G[{1}, y]*G[{y}, z]*G[{1, 0}, y] - G[{1}, y]^2*((3*Pi^2)/2 + 6*G[{-1, 0}, y] + 6*G[{0, 1}, y] + 2*G[{1, 0}, y]) + 4*G[{0}, y]*G[{y^(-1)}, z]*G[{1, 1}, y] - 
  4*G[{0}, y]*G[{y}, z]*G[{1, 1}, y] - (Pi^2*G[{1, 1}, z])/3 + (2*Pi^2*G[{1, y^(-1)}, z])/3 - 2*G[{0}, y]*G[{1}, y]*G[{1, y^(-1)}, z] + 2*G[{0, 0}, y]*G[{1, y^(-1)}, z] + 
  2*G[{0, 1}, y]*G[{1, y^(-1)}, z] + G[{0}, y]*G[{y^(-1)}, z]*G[{1, y}, y] - G[{0}, y]*G[{y}, z]*G[{1, y}, y] + 2*G[{0}, y]*G[{1}, y]*G[{1, y}, z] - 2*G[{0, 1}, y]*G[{1, y}, z] + 
  (3*Pi^2*G[{y^(-1), 1}, 1])/2 - 2*G[{0}, y]*G[{1}, z]*G[{y^(-1), 1}, 1] + 2*G[{0}, y]*G[{y^(-1)}, z]*G[{y^(-1), 1}, 1] + 6*G[{-1, 0}, y]*G[{y^(-1), 1}, 1] + 
  6*G[{0, 1}, y]*G[{y^(-1), 1}, 1] + 2*G[{1, 0}, y]*G[{y^(-1), 1}, 1] - 3*G[{0}, y]*G[{y^(-1)}, z]*G[{y^(-1), 1}, y] + 3*G[{0}, y]*G[{y}, z]*G[{y^(-1), 1}, y] - (5*Pi^2*G[{y^(-1), 1}, z])/6 + 
  4*G[{0}, y]*G[{1}, y]*G[{y^(-1), 1}, z] - 6*G[{-1, 0}, y]*G[{y^(-1), 1}, z] + 2*G[{0, 0}, y]*G[{y^(-1), 1}, z] - 4*G[{0, 1}, y]*G[{y^(-1), 1}, z] - 2*G[{1, 0}, y]*G[{y^(-1), 1}, z] - 
  (Pi^2*G[{y^(-1), y^(-1)}, 1])/3 - G[{0, 0}, y]*G[{y^(-1), y^(-1)}, 1] - G[{0, 1}, y]*G[{y^(-1), y^(-1)}, 1] + (Pi^2*G[{y^(-1), y^(-1)}, z])/3 - G[{0}, y]*G[{1}, y]*G[{y^(-1), y^(-1)}, z] + 
  G[{0, 0}, y]*G[{y^(-1), y^(-1)}, z] + G[{0, 1}, y]*G[{y^(-1), y^(-1)}, z] - 3*G[{0, 1}, y]*G[{y^(-1), y}, 1] - 3*G[{0}, y]*G[{1}, y]*G[{y^(-1), y}, z] + 3*G[{0, 1}, y]*G[{y^(-1), y}, z] - 
  (5*Pi^2*G[{y, 1}, 1])/6 + 2*G[{0}, y]*G[{1}, z]*G[{y, 1}, 1] - 2*G[{0}, y]*G[{y^(-1)}, z]*G[{y, 1}, 1] - 6*G[{-1, 0}, y]*G[{y, 1}, 1] + 2*G[{0, 0}, y]*G[{y, 1}, 1] - 
  6*G[{0, 1}, y]*G[{y, 1}, 1] - 2*G[{1, 0}, y]*G[{y, 1}, 1] + (5*Pi^2*G[{y, 1}, z])/6 - 4*G[{0}, y]*G[{1}, y]*G[{y, 1}, z] + 6*G[{-1, 0}, y]*G[{y, 1}, z] - 2*G[{0, 0}, y]*G[{y, 1}, z] + 
  4*G[{0, 1}, y]*G[{y, 1}, z] + 2*G[{1, 0}, y]*G[{y, 1}, z] + Pi^2*G[{y, y^(-1)}, 1] + 3*G[{0, 0}, y]*G[{y, y^(-1)}, 1] + 3*G[{0, 1}, y]*G[{y, y^(-1)}, 1] - Pi^2*G[{y, y^(-1)}, z] + 
  3*G[{0}, y]*G[{1}, y]*G[{y, y^(-1)}, z] - 3*G[{0, 0}, y]*G[{y, y^(-1)}, z] - 3*G[{0, 1}, y]*G[{y, y^(-1)}, z] + G[{0, 1}, y]*G[{y, y}, 1] + G[{0}, y]*G[{1}, y]*G[{y, y}, z] - 
  G[{0, 1}, y]*G[{y, y}, z] - 6*G[{y^(-1)}, z]*G[{0, -1, 0}, y] + 5*G[{y^(-1)}, z]*G[{0, 0, 0}, y] + 3*G[{y^(-1)}, z]*G[{0, 0, 1}, y] + 3*G[{y}, 1]*G[{0, 0, 1}, y] - 
  3*G[{y}, z]*G[{0, 0, 1}, y] - 2*G[{y^(-1)}, z]*G[{0, 1, 0}, y] - 4*G[{y^(-1)}, z]*G[{0, 1, 1}, y] - 4*G[{y}, 1]*G[{0, 1, 1}, y] + 4*G[{y}, z]*G[{0, 1, 1}, y] - 
  G[{y^(-1)}, z]*G[{0, 1, y}, y] - G[{y}, 1]*G[{0, 1, y}, y] + G[{y}, z]*G[{0, 1, y}, y] - G[{y^(-1)}, z]*G[{0, y, 1}, y] - G[{y}, 1]*G[{0, y, 1}, y] + G[{y}, z]*G[{0, y, 1}, y] - 
  2*G[{y^(-1)}, z]*G[{1, 0, 0}, y] + 2*G[{0}, y]*G[{1, y^(-1), 1}, z] - 2*G[{0}, y]*G[{1, y, 1}, z] - 2*G[{1}, z]*G[{y^(-1), 0, 1}, 1] + 2*G[{y^(-1)}, z]*G[{y^(-1), 0, 1}, 1] - 
  3*G[{y^(-1)}, z]*G[{y^(-1), 0, 1}, y] - 3*G[{y}, 1]*G[{y^(-1), 0, 1}, y] + 3*G[{y}, z]*G[{y^(-1), 0, 1}, y] - 4*G[{0}, y]*G[{y^(-1), 1, 1}, z] + G[{0}, y]*G[{y^(-1), y^(-1), 1}, z] + 
  3*G[{0}, y]*G[{y^(-1), y, 1}, z] - 2*G[{1}, z]*G[{y, 0, 1}, 1] + 2*G[{y^(-1)}, z]*G[{y, 0, 1}, 1] + 4*G[{0}, y]*G[{y, 1, 1}, z] - 3*G[{0}, y]*G[{y, y^(-1), 1}, z] + 
  (G[{0}, y]*(36*G[{1}, y]^3 - 18*G[{1}, y]^2*(G[{y^(-1)}, y] + 2*G[{y}, 1]) + G[{1}, y]*(Pi^2 + 18*G[{y^(-1)}, y]*G[{y}, 1] - 24*G[{1, 1}, y] - 6*G[{1, y}, y] - 48*G[{y^(-1), 1}, 1] + 
       18*G[{y^(-1), 1}, y] + 6*G[{y^(-1), y^(-1)}, 1] + 18*G[{y^(-1), y}, 1] + 48*G[{y, 1}, 1] - 18*G[{y, y^(-1)}, 1] - 6*G[{y, y}, 1]) + 
     6*(G[{y}, 1]*(4*G[{1, 1}, y] + G[{1, y}, y] - 3*G[{y^(-1), 1}, y]) + 8*G[{y^(-1), 1, 1}, 1] - G[{y^(-1), y^(-1), 1}, 1] - 3*G[{y^(-1), y, 1}, 1] - 8*G[{y, 1, 1}, 1] + 
       3*G[{y, y^(-1), 1}, 1] + G[{y, y, 1}, 1])))/6 - G[{0}, y]*G[{y, y, 1}, z] + 24*G[{0, 0, -1, 0}, y] - 16*G[{0, 0, 0, 0}, y] - 4*G[{0, 0, 0, 1}, z] + 8*G[{0, 0, 1, 0}, y] + 
  5*G[{0, 0, 1, 1}, z] + 5*G[{0, 1, 0, 1}, z] - 6*G[{0, 1, 1, 1}, z] - 48*G[{1, 0, -1, 0}, y] + 32*G[{1, 0, 0, 0}, y] - G[{1, 0, 0, 1}, z] - 16*G[{1, 0, 1, 0}, y] + 4*G[{1, 0, 1, 1}, z] - 
  2*G[{1, 1, 0, 1}, z] + 2*G[{1, y^(-1), 0, 1}, z] + 2*G[{1, y, 0, 1}, z] - 3*G[{y^(-1), 0, 0, 1}, 1] + 3*G[{y^(-1), 0, 0, 1}, z] + 8*G[{y^(-1), 0, 1, 1}, 1] - 4*G[{y^(-1), 0, 1, 1}, z] + 
  2*G[{y^(-1), 1, 0, 1}, 1] - G[{y^(-1), y^(-1), 0, 1}, 1] + G[{y^(-1), y^(-1), 0, 1}, z] + 3*G[{y^(-1), y, 0, 1}, 1] - 3*G[{y^(-1), y, 0, 1}, z] - 3*G[{y, 0, 0, 1}, 1] + 
  3*G[{y, 0, 0, 1}, z] + 8*G[{y, 0, 1, 1}, 1] - 4*G[{y, 0, 1, 1}, z] + 2*G[{y, 1, 0, 1}, 1] + 3*G[{y, y^(-1), 0, 1}, 1] - 3*G[{y, y^(-1), 0, 1}, z] - G[{y, y, 0, 1}, 1] + G[{y, y, 0, 1}, z] - 
  (Pi^2*G[{0}, z]*Log[2])/2 + (Pi^2*G[{0}, z]*Log[4])/4 + 
  (G[{1}, y]*(6*G[{y^(-1)}, y]*(Pi^2 + 3*G[{0, 0}, y] + 3*G[{0, 1}, y]) + G[{y}, 1]*(5*Pi^2 + 36*G[{-1, 0}, y] - 12*G[{0, 0}, y] + 36*G[{0, 1}, y] + 12*G[{1, 0}, y]) + 
     6*(6*G[{0, -1, 0}, y] - 5*G[{0, 0, 0}, y] - 3*G[{0, 0, 1}, y] + 2*G[{0, 1, 0}, y] + 4*G[{0, 1, 1}, y] + G[{0, 1, y}, y] + G[{0, y, 1}, y] + 2*G[{1, 0, 0}, y] - 2*G[{y^(-1), 0, 1}, 1] + 
       3*G[{y^(-1), 0, 1}, y] - 2*G[{y, 0, 1}, 1] - 7*Zeta[3])))/6 + 20*G[{0}, y]*Zeta[3] - 40*G[{1}, y]*Zeta[3] - 9*G[{1}, z]*Zeta[3] + 7*G[{y^(-1)}, z]*Zeta[3]};
Subscript[F,30]={0, G[{0}, y]/4, (Pi^2 - 8*G[{0}, y]*(G[{1}, z] - G[{y}, 1]) - 12*G[{-1, 0}, y] + 12*G[{0, 0}, y] + 8*G[{0, 1}, y^(-1)] - 4*G[{1, 0}, y])/8, 
 (Pi^2*G[{-1}, y])/4 + (3*Pi^2*G[{1}, y])/4 + (Pi^2*G[{1}, -1 + y^(-1) + y])/6 + (Pi^2*G[{1}, z])/6 - (Pi^2*G[{y^(-1)}, -1 + y^(-1) + y])/3 - (Pi^2*G[{y^(-1)}, z])/3 - (Pi^2*G[{y}, 1])/6 - 
  (Pi^2*G[{y}, y^(-1)])/3 + (Pi^2*G[{y}, z])/3 + 6*G[{1}, z]*G[{-1, 0}, y] - 6*G[{y}, 1]*G[{-1, 0}, y] - 2*G[{1}, y^(-1)]*G[{0, 0}, y] + 2*G[{1}, y]*G[{0, 0}, y] + 
  2*G[{1}, -1 + y^(-1) + y]*G[{0, 0}, y] - 4*G[{1}, z]*G[{0, 0}, y] - G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 0}, y] - G[{y^(-1)}, z]*G[{0, 0}, y] + 4*G[{y}, 1]*G[{0, 0}, y] - 
  G[{y}, y^(-1)]*G[{0, 0}, y] + G[{y}, z]*G[{0, 0}, y] - 2*G[{1}, z]*G[{0, 1}, y^(-1)] + G[{y^(-1)}, z]*G[{0, 1}, y^(-1)] + 2*G[{y}, 1]*G[{0, 1}, y^(-1)] - G[{y}, y^(-1)]*G[{0, 1}, y^(-1)] + 
  G[{y}, z]*G[{0, 1}, y^(-1)] + 2*G[{1}, y]*G[{0, 1}, y] + 2*G[{1}, z]*G[{0, 1}, y] - G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 1}, y] - G[{y^(-1)}, z]*G[{0, 1}, y] - 4*G[{y}, 1]*G[{0, 1}, y] + 
  2*G[{y}, y^(-1)]*G[{0, 1}, y] + G[{y}, -1 + y^(-1) + y]*G[{0, 1}, y] - G[{y}, z]*G[{0, 1}, y] + 2*G[{1}, z]*G[{1, 0}, y] - 2*G[{y}, 1]*G[{1, 0}, y] + 
  G[{0}, y]*((-5*Pi^2)/12 - 2*G[{1}, y]^2 - 2*G[{1}, z]*G[{y}, 1] + G[{y^(-1)}, z]*G[{y}, 1] + 2*G[{y}, 1]^2 - G[{y}, 1]*G[{y}, y^(-1)] + G[{y}, 1]*G[{y}, z] + 
    G[{1}, y]*(-2*G[{1}, z] + G[{y^(-1)}, -1 + y^(-1) + y] + G[{y^(-1)}, z] + 4*G[{y}, 1] - 2*G[{y}, y^(-1)] - G[{y}, -1 + y^(-1) + y] + G[{y}, z]) - 4*G[{1, 1}, y^(-1)] + 4*G[{1, 1}, z] - 
    G[{1, y^(-1)}, y^(-1)] + 2*G[{y^(-1), 1}, 1] - G[{y^(-1), 1}, -1 + y^(-1) + y] - 2*G[{y^(-1), 1}, z] - 2*G[{y, 1}, 1] + 3*G[{y, 1}, y^(-1)] + G[{y, 1}, -1 + y^(-1) + y] - 
    2*G[{y, 1}, z]) + 9*G[{-1, -1, 0}, y] - 6*G[{-1, 0, 0}, y] + 3*G[{-1, 1, 0}, y] - 9*G[{0, -1, 0}, y] + 5*G[{0, 0, 0}, y] + 5*G[{0, 0, 1}, y^(-1)] - 3*G[{0, 1, 0}, y] - 
  4*G[{0, 1, 1}, y^(-1)] - G[{0, 1, y^(-1)}, y^(-1)] - G[{0, y^(-1), 1}, y^(-1)] + 3*G[{1, -1, 0}, y] - 5*G[{1, 0, 0}, y] + G[{1, 0, 1}, -1 + y^(-1) + y] + G[{1, 1, 0}, y] + 
  2*G[{y^(-1), 0, 1}, 1] - G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - 2*G[{y^(-1), 0, 1}, z] + 2*G[{y, 0, 1}, 1] - 3*G[{y, 0, 1}, y^(-1)] - G[{y, 0, 1}, -1 + y^(-1) + y] + 2*G[{y, 0, 1}, z] + 
  (11*Zeta[3])/4, (497*Pi^4)/720 + (Pi^2*G[{0}, y]*G[{1}, y^(-1)])/3 + (Pi^2*G[{0}, y]*G[{1}, y])/3 + (2*Pi^2*G[{1}, y^(-1)]*G[{1}, y])/3 + (5*Pi^2*G[{1}, y]^2)/2 - 
  2*G[{0}, y]*G[{1}, y^(-1)]*G[{1}, y]^2 - (21*G[{0}, y]*G[{1}, y]^3)/2 - (Pi^2*G[{0}, y]*G[{1}, -1 + y^(-1) + y])/3 - (2*Pi^2*G[{1}, y^(-1)]*G[{1}, -1 + y^(-1) + y])/3 - 
  Pi^2*G[{1}, y]*G[{1}, -1 + y^(-1) + y] + 2*G[{0}, y]*G[{1}, y]^2*G[{1}, -1 + y^(-1) + y] + (2*Pi^2*G[{1}, -1 + y^(-1) + y]^2)/3 - Pi^2*G[{-1}, y]*G[{1}, z] + 
  (2*Pi^2*G[{0}, y]*G[{1}, z])/3 + (2*Pi^2*G[{1}, y]*G[{1}, z])/3 - 6*G[{0}, y]*G[{1}, y]^2*G[{1}, z] - (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{1}, z])/3 - 2*Pi^2*G[{1}, y]*G[{y^(-1)}, y] + 
  6*G[{0}, y]*G[{1}, y]^2*G[{y^(-1)}, y] - 2*Pi^2*G[{1}, z]*G[{y^(-1)}, y] + 6*G[{0}, y]*G[{1}, y]*G[{1}, z]*G[{y^(-1)}, y] - (Pi^2*G[{0}, y]*G[{y^(-1)}, -1 + y^(-1) + y])/2 + 
  (4*Pi^2*G[{1}, y^(-1)]*G[{y^(-1)}, -1 + y^(-1) + y])/3 - (Pi^2*G[{1}, y]*G[{y^(-1)}, -1 + y^(-1) + y])/6 - 4*G[{0}, y]*G[{1}, y^(-1)]*G[{1}, y]*G[{y^(-1)}, -1 + y^(-1) + y] + 
  2*G[{0}, y]*G[{1}, y]^2*G[{y^(-1)}, -1 + y^(-1) + y] - Pi^2*G[{1}, -1 + y^(-1) + y]*G[{y^(-1)}, -1 + y^(-1) + y] + 
  4*G[{0}, y]*G[{1}, y]*G[{1}, -1 + y^(-1) + y]*G[{y^(-1)}, -1 + y^(-1) + y] + (2*Pi^2*G[{1}, z]*G[{y^(-1)}, -1 + y^(-1) + y])/3 - 
  2*G[{0}, y]*G[{1}, y]*G[{1}, z]*G[{y^(-1)}, -1 + y^(-1) + y] + Pi^2*G[{y^(-1)}, y]*G[{y^(-1)}, -1 + y^(-1) + y] - 3*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{y^(-1)}, -1 + y^(-1) + y] - 
  (2*Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]^2)/3 + 2*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, -1 + y^(-1) + y]^2 + (Pi^2*G[{0}, y]*G[{y^(-1)}, z])/6 - (3*Pi^2*G[{1}, y]*G[{y^(-1)}, z])/2 + 
  6*G[{0}, y]*G[{1}, y]^2*G[{y^(-1)}, z] + Pi^2*G[{y^(-1)}, y]*G[{y^(-1)}, z] - 3*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{y^(-1)}, z] + Pi^2*G[{-1}, y]*G[{y}, 1] - 
  (4*Pi^2*G[{0}, y]*G[{y}, 1])/3 - 3*Pi^2*G[{1}, y]*G[{y}, 1] + 2*G[{0}, y]*G[{1}, y^(-1)]*G[{1}, y]*G[{y}, 1] + 18*G[{0}, y]*G[{1}, y]^2*G[{y}, 1] - 
  2*G[{0}, y]*G[{1}, y]*G[{1}, -1 + y^(-1) + y]*G[{y}, 1] + (Pi^2*G[{1}, z]*G[{y}, 1])/3 - 6*G[{0}, y]*G[{1}, y]*G[{1}, z]*G[{y}, 1] + 4*Pi^2*G[{y^(-1)}, y]*G[{y}, 1] - 
  12*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{y}, 1] - (Pi^2*G[{y^(-1)}, z]*G[{y}, 1])/6 - (Pi^2*G[{y}, 1]^2)/3 + 4*G[{0}, y]*G[{1}, y]*G[{y}, 1]^2 - 4*G[{0}, y]*G[{1}, z]*G[{y}, 1]^2 + 
  2*G[{0}, y]*G[{y^(-1)}, z]*G[{y}, 1]^2 + 4*G[{0}, y]*G[{y}, 1]^3 + (Pi^2*G[{0}, y]*G[{y}, y^(-1)])/6 + (Pi^2*G[{1}, y]*G[{y}, y^(-1)])/3 - 4*G[{0}, y]*G[{1}, y]^2*G[{y}, y^(-1)] - 
  (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{y}, y^(-1)])/3 + (2*Pi^2*G[{1}, z]*G[{y}, y^(-1)])/3 + 4*G[{0}, y]*G[{1}, y]*G[{1}, z]*G[{y}, y^(-1)] - 2*Pi^2*G[{y^(-1)}, y]*G[{y}, y^(-1)] + 
  6*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{y}, y^(-1)] + (2*Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, y^(-1)])/3 - 2*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, y^(-1)] - 
  (Pi^2*G[{y^(-1)}, z]*G[{y}, y^(-1)])/3 - 2*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, z]*G[{y}, y^(-1)] - (Pi^2*G[{y}, 1]*G[{y}, y^(-1)])/2 - 10*G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{y}, y^(-1)] + 
  2*G[{0}, y]*G[{1}, z]*G[{y}, 1]*G[{y}, y^(-1)] - G[{0}, y]*G[{y^(-1)}, z]*G[{y}, 1]*G[{y}, y^(-1)] - 4*G[{0}, y]*G[{y}, 1]^2*G[{y}, y^(-1)] + (Pi^2*G[{y}, y^(-1)]^2)/3 + 
  2*G[{0}, y]*G[{1}, y]*G[{y}, y^(-1)]^2 + G[{0}, y]*G[{y}, 1]*G[{y}, y^(-1)]^2 + (2*Pi^2*G[{0}, y]*G[{y}, -1 + y^(-1) + y])/3 + (3*Pi^2*G[{1}, y]*G[{y}, -1 + y^(-1) + y])/2 + 
  4*G[{0}, y]*G[{1}, y^(-1)]*G[{1}, y]*G[{y}, -1 + y^(-1) + y] - 4*G[{0}, y]*G[{1}, y]^2*G[{y}, -1 + y^(-1) + y] + (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{y}, -1 + y^(-1) + y])/3 - 
  4*G[{0}, y]*G[{1}, y]*G[{1}, -1 + y^(-1) + y]*G[{y}, -1 + y^(-1) + y] + 2*G[{0}, y]*G[{1}, y]*G[{1}, z]*G[{y}, -1 + y^(-1) + y] - Pi^2*G[{y^(-1)}, y]*G[{y}, -1 + y^(-1) + y] + 
  3*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{y}, -1 + y^(-1) + y] - (2*Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, -1 + y^(-1) + y])/3 + 2*G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{y}, -1 + y^(-1) + y] + 
  2*G[{0}, y]*G[{1}, y]*G[{y}, y^(-1)]*G[{y}, -1 + y^(-1) + y] - 2*G[{0}, y]*G[{1}, y]*G[{y}, -1 + y^(-1) + y]^2 - (Pi^2*G[{0}, y]*G[{y}, z])/6 + (Pi^2*G[{1}, y]*G[{y}, z])/2 + 
  (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{y}, z])/3 + Pi^2*G[{y^(-1)}, y]*G[{y}, z] - 3*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{y}, z] - (2*Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, z])/3 + 
  2*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, z] - (Pi^2*G[{y}, 1]*G[{y}, z])/6 + 6*G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{y}, z] + 2*G[{0}, y]*G[{y}, 1]^2*G[{y}, z] - 
  (Pi^2*G[{y}, y^(-1)]*G[{y}, z])/3 - 2*G[{0}, y]*G[{1}, y]*G[{y}, y^(-1)]*G[{y}, z] - G[{0}, y]*G[{y}, 1]*G[{y}, y^(-1)]*G[{y}, z] - 2*G[{0}, y]*G[{1}, y]*G[{y}, -1 + y^(-1) + y]*G[{y}, z] + 
  (2*Pi^2*G[{1}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, 1])/3 - (4*Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, 1])/3 + 
  4*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, 1] - 4*G[{0}, y]*G[{1}, y]*G[{y}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, 1] + 
  (2*Pi^2*G[{1}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, y^(-1)])/3 - (4*Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, y^(-1)])/3 + 
  4*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, y^(-1)] - 4*G[{0}, y]*G[{1}, y]*G[{y}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, y^(-1)] - (3*Pi^2*G[{-1, -1}, y])/2 + 
  (2*Pi^2*G[{-1, 0}, y])/3 + 12*G[{1}, y]^2*G[{-1, 0}, y] + 12*G[{1}, y]*G[{1}, z]*G[{-1, 0}, y] - 6*G[{1}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1, 0}, y] - 
  6*G[{1}, y]*G[{y^(-1)}, z]*G[{-1, 0}, y] - 24*G[{1}, y]*G[{y}, 1]*G[{-1, 0}, y] + 12*G[{1}, z]*G[{y}, 1]*G[{-1, 0}, y] - 6*G[{y^(-1)}, z]*G[{y}, 1]*G[{-1, 0}, y] - 
  12*G[{y}, 1]^2*G[{-1, 0}, y] + 12*G[{1}, y]*G[{y}, y^(-1)]*G[{-1, 0}, y] + 6*G[{y}, 1]*G[{y}, y^(-1)]*G[{-1, 0}, y] + 6*G[{1}, y]*G[{y}, -1 + y^(-1) + y]*G[{-1, 0}, y] - 
  6*G[{1}, y]*G[{y}, z]*G[{-1, 0}, y] - 6*G[{y}, 1]*G[{y}, z]*G[{-1, 0}, y] - (Pi^2*G[{-1, 1}, y])/2 + (3*Pi^2*G[{0, -1}, y])/2 - (Pi^2*G[{0, 0}, y])/2 + 
  2*G[{1}, y^(-1)]*G[{1}, y]*G[{0, 0}, y] - (3*G[{1}, y]^2*G[{0, 0}, y])/2 - 8*G[{1}, y^(-1)]*G[{1}, -1 + y^(-1) + y]*G[{0, 0}, y] - 6*G[{1}, y]*G[{1}, -1 + y^(-1) + y]*G[{0, 0}, y] + 
  8*G[{1}, -1 + y^(-1) + y]^2*G[{0, 0}, y] + 4*G[{1}, y^(-1)]*G[{1}, z]*G[{0, 0}, y] - 6*G[{1}, y]*G[{1}, z]*G[{0, 0}, y] - 4*G[{1}, -1 + y^(-1) + y]*G[{1}, z]*G[{0, 0}, y] - 
  6*G[{1}, y]*G[{y^(-1)}, y]*G[{0, 0}, y] - 6*G[{1}, z]*G[{y^(-1)}, y]*G[{0, 0}, y] + 4*G[{1}, y^(-1)]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 0}, y] + 
  4*G[{1}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 0}, y] + 2*G[{1}, z]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 0}, y] + 3*G[{y^(-1)}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 0}, y] - 
  2*G[{y^(-1)}, -1 + y^(-1) + y]^2*G[{0, 0}, y] - 2*G[{1}, y^(-1)]*G[{y^(-1)}, z]*G[{0, 0}, y] + 3*G[{y^(-1)}, y]*G[{y^(-1)}, z]*G[{0, 0}, y] + 8*G[{1}, y]*G[{y}, 1]*G[{0, 0}, y] - 
  8*G[{1}, z]*G[{y}, 1]*G[{0, 0}, y] + 12*G[{y^(-1)}, y]*G[{y}, 1]*G[{0, 0}, y] + 4*G[{y^(-1)}, z]*G[{y}, 1]*G[{0, 0}, y] + 4*G[{y}, 1]^2*G[{0, 0}, y] - 
  8*G[{1}, y]*G[{y}, y^(-1)]*G[{0, 0}, y] - 4*G[{1}, -1 + y^(-1) + y]*G[{y}, y^(-1)]*G[{0, 0}, y] + 2*G[{1}, z]*G[{y}, y^(-1)]*G[{0, 0}, y] - 6*G[{y^(-1)}, y]*G[{y}, y^(-1)]*G[{0, 0}, y] + 
  2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, y^(-1)]*G[{0, 0}, y] - G[{y^(-1)}, z]*G[{y}, y^(-1)]*G[{0, 0}, y] - 4*G[{y}, 1]*G[{y}, y^(-1)]*G[{0, 0}, y] + G[{y}, y^(-1)]^2*G[{0, 0}, y] + 
  4*G[{1}, -1 + y^(-1) + y]*G[{y}, -1 + y^(-1) + y]*G[{0, 0}, y] - 3*G[{y^(-1)}, y]*G[{y}, -1 + y^(-1) + y]*G[{0, 0}, y] - 
  2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, -1 + y^(-1) + y]*G[{0, 0}, y] - 2*G[{1}, y^(-1)]*G[{y}, z]*G[{0, 0}, y] + 6*G[{1}, y]*G[{y}, z]*G[{0, 0}, y] + 
  4*G[{1}, -1 + y^(-1) + y]*G[{y}, z]*G[{0, 0}, y] + 3*G[{y^(-1)}, y]*G[{y}, z]*G[{0, 0}, y] - 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, z]*G[{0, 0}, y] + 4*G[{y}, 1]*G[{y}, z]*G[{0, 0}, y] - 
  G[{y}, y^(-1)]*G[{y}, z]*G[{0, 0}, y] + 8*G[{1}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, 1]*G[{0, 0}, y] - 4*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, 1]*G[{0, 0}, y] + 
  8*G[{1}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, y^(-1)]*G[{0, 0}, y] - 4*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, y^(-1)]*G[{0, 0}, y] + (Pi^2*G[{0, 1}, y^(-1)])/3 - 
  4*G[{1}, z]*G[{y}, 1]*G[{0, 1}, y^(-1)] + 2*G[{y^(-1)}, z]*G[{y}, 1]*G[{0, 1}, y^(-1)] + 4*G[{y}, 1]^2*G[{0, 1}, y^(-1)] + 2*G[{1}, z]*G[{y}, y^(-1)]*G[{0, 1}, y^(-1)] - 
  G[{y^(-1)}, z]*G[{y}, y^(-1)]*G[{0, 1}, y^(-1)] - 4*G[{y}, 1]*G[{y}, y^(-1)]*G[{0, 1}, y^(-1)] + G[{y}, y^(-1)]^2*G[{0, 1}, y^(-1)] + 2*G[{y}, 1]*G[{y}, z]*G[{0, 1}, y^(-1)] - 
  G[{y}, y^(-1)]*G[{y}, z]*G[{0, 1}, y^(-1)] + (Pi^2*G[{0, 1}, y])/2 + 2*G[{1}, y^(-1)]*G[{1}, y]*G[{0, 1}, y] + (21*G[{1}, y]^2*G[{0, 1}, y])/2 - 
  2*G[{1}, y]*G[{1}, -1 + y^(-1) + y]*G[{0, 1}, y] + 6*G[{1}, y]*G[{1}, z]*G[{0, 1}, y] - 6*G[{1}, y]*G[{y^(-1)}, y]*G[{0, 1}, y] - 6*G[{1}, z]*G[{y^(-1)}, y]*G[{0, 1}, y] + 
  4*G[{1}, y^(-1)]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 1}, y] - 2*G[{1}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 1}, y] - 4*G[{1}, -1 + y^(-1) + y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 1}, y] + 
  2*G[{1}, z]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 1}, y] + 3*G[{y^(-1)}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 1}, y] - 2*G[{y^(-1)}, -1 + y^(-1) + y]^2*G[{0, 1}, y] - 
  6*G[{1}, y]*G[{y^(-1)}, z]*G[{0, 1}, y] + 3*G[{y^(-1)}, y]*G[{y^(-1)}, z]*G[{0, 1}, y] - 2*G[{1}, y^(-1)]*G[{y}, 1]*G[{0, 1}, y] - 18*G[{1}, y]*G[{y}, 1]*G[{0, 1}, y] + 
  2*G[{1}, -1 + y^(-1) + y]*G[{y}, 1]*G[{0, 1}, y] + 6*G[{1}, z]*G[{y}, 1]*G[{0, 1}, y] + 12*G[{y^(-1)}, y]*G[{y}, 1]*G[{0, 1}, y] - 4*G[{y}, 1]^2*G[{0, 1}, y] + 
  4*G[{1}, y]*G[{y}, y^(-1)]*G[{0, 1}, y] - 4*G[{1}, z]*G[{y}, y^(-1)]*G[{0, 1}, y] - 6*G[{y^(-1)}, y]*G[{y}, y^(-1)]*G[{0, 1}, y] + 
  2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, y^(-1)]*G[{0, 1}, y] + 2*G[{y^(-1)}, z]*G[{y}, y^(-1)]*G[{0, 1}, y] + 10*G[{y}, 1]*G[{y}, y^(-1)]*G[{0, 1}, y] - 2*G[{y}, y^(-1)]^2*G[{0, 1}, y] - 
  4*G[{1}, y^(-1)]*G[{y}, -1 + y^(-1) + y]*G[{0, 1}, y] + 4*G[{1}, y]*G[{y}, -1 + y^(-1) + y]*G[{0, 1}, y] + 4*G[{1}, -1 + y^(-1) + y]*G[{y}, -1 + y^(-1) + y]*G[{0, 1}, y] - 
  2*G[{1}, z]*G[{y}, -1 + y^(-1) + y]*G[{0, 1}, y] - 3*G[{y^(-1)}, y]*G[{y}, -1 + y^(-1) + y]*G[{0, 1}, y] - 2*G[{y}, 1]*G[{y}, -1 + y^(-1) + y]*G[{0, 1}, y] - 
  2*G[{y}, y^(-1)]*G[{y}, -1 + y^(-1) + y]*G[{0, 1}, y] + 2*G[{y}, -1 + y^(-1) + y]^2*G[{0, 1}, y] + 3*G[{y^(-1)}, y]*G[{y}, z]*G[{0, 1}, y] - 
  2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y}, z]*G[{0, 1}, y] - 6*G[{y}, 1]*G[{y}, z]*G[{0, 1}, y] + 2*G[{y}, y^(-1)]*G[{y}, z]*G[{0, 1}, y] + 2*G[{y}, -1 + y^(-1) + y]*G[{y}, z]*G[{0, 1}, y] - 
  4*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, 1]*G[{0, 1}, y] + 4*G[{y}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, 1]*G[{0, 1}, y] - 
  4*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, y^(-1)]*G[{0, 1}, y] + 4*G[{y}, -1 + y^(-1) + y]*G[{-1 + y^(-1) + y}, y^(-1)]*G[{0, 1}, y] - (Pi^2*G[{1, -1}, y])/2 + 
  (Pi^2*G[{1, 0}, y])/2 + 4*G[{1}, y]^2*G[{1, 0}, y] + 4*G[{1}, y]*G[{1}, z]*G[{1, 0}, y] - 2*G[{1}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{1, 0}, y] - 2*G[{1}, y]*G[{y^(-1)}, z]*G[{1, 0}, y] - 
  8*G[{1}, y]*G[{y}, 1]*G[{1, 0}, y] + 4*G[{1}, z]*G[{y}, 1]*G[{1, 0}, y] - 2*G[{y^(-1)}, z]*G[{y}, 1]*G[{1, 0}, y] - 4*G[{y}, 1]^2*G[{1, 0}, y] + 4*G[{1}, y]*G[{y}, y^(-1)]*G[{1, 0}, y] + 
  2*G[{y}, 1]*G[{y}, y^(-1)]*G[{1, 0}, y] + 2*G[{1}, y]*G[{y}, -1 + y^(-1) + y]*G[{1, 0}, y] - 2*G[{1}, y]*G[{y}, z]*G[{1, 0}, y] - 2*G[{y}, 1]*G[{y}, z]*G[{1, 0}, y] + 
  (10*Pi^2*G[{1, 1}, y^(-1)])/3 - 12*G[{0}, y]*G[{1}, y]*G[{1, 1}, y^(-1)] + 8*G[{0}, y]*G[{1}, z]*G[{1, 1}, y^(-1)] - 4*G[{0}, y]*G[{y^(-1)}, z]*G[{1, 1}, y^(-1)] - 
  12*G[{0}, y]*G[{y}, 1]*G[{1, 1}, y^(-1)] + 4*G[{0}, y]*G[{y}, y^(-1)]*G[{1, 1}, y^(-1)] - 4*G[{0}, y]*G[{y}, z]*G[{1, 1}, y^(-1)] + 24*G[{-1, 0}, y]*G[{1, 1}, y^(-1)] - 
  4*G[{0, 0}, y]*G[{1, 1}, y^(-1)] - 4*G[{0, 1}, y^(-1)]*G[{1, 1}, y^(-1)] + 12*G[{0, 1}, y]*G[{1, 1}, y^(-1)] + 8*G[{1, 0}, y]*G[{1, 1}, y^(-1)] - (Pi^2*G[{1, 1}, y])/6 + 
  8*G[{0}, y]*G[{1}, y]*G[{1, 1}, y] + 8*G[{0}, y]*G[{1}, z]*G[{1, 1}, y] - 4*G[{0}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{1, 1}, y] - 4*G[{0}, y]*G[{y^(-1)}, z]*G[{1, 1}, y] - 
  16*G[{0}, y]*G[{y}, 1]*G[{1, 1}, y] + 8*G[{0}, y]*G[{y}, y^(-1)]*G[{1, 1}, y] + 4*G[{0}, y]*G[{y}, -1 + y^(-1) + y]*G[{1, 1}, y] - 4*G[{0}, y]*G[{y}, z]*G[{1, 1}, y] - 
  Pi^2*G[{1, 1}, -1 + y^(-1) + y] - 8*G[{0, 0}, y]*G[{1, 1}, -1 + y^(-1) + y] - 2*Pi^2*G[{1, 1}, z] + 12*G[{0}, y]*G[{1}, y]*G[{1, 1}, z] + 4*G[{0}, y]*G[{y}, 1]*G[{1, 1}, z] - 
  24*G[{-1, 0}, y]*G[{1, 1}, z] + 12*G[{0, 0}, y]*G[{1, 1}, z] + 4*G[{0, 1}, y^(-1)]*G[{1, 1}, z] - 12*G[{0, 1}, y]*G[{1, 1}, z] - 8*G[{1, 0}, y]*G[{1, 1}, z] - 
  (23*Pi^2*G[{1, y^(-1)}, y^(-1)])/6 + 10*G[{0}, y]*G[{1}, y]*G[{1, y^(-1)}, y^(-1)] + 2*G[{0}, y]*G[{1}, z]*G[{1, y^(-1)}, y^(-1)] - G[{0}, y]*G[{y^(-1)}, z]*G[{1, y^(-1)}, y^(-1)] - 
  2*G[{0}, y]*G[{y}, 1]*G[{1, y^(-1)}, y^(-1)] + G[{0}, y]*G[{y}, y^(-1)]*G[{1, y^(-1)}, y^(-1)] - G[{0}, y]*G[{y}, z]*G[{1, y^(-1)}, y^(-1)] + 6*G[{-1, 0}, y]*G[{1, y^(-1)}, y^(-1)] - 
  14*G[{0, 0}, y]*G[{1, y^(-1)}, y^(-1)] - 10*G[{0, 1}, y]*G[{1, y^(-1)}, y^(-1)] + 2*G[{1, 0}, y]*G[{1, y^(-1)}, y^(-1)] + 2*Pi^2*G[{1, y^(-1)}, -1 + y^(-1) + y] - 
  6*G[{0}, y]*G[{1}, y]*G[{1, y^(-1)}, -1 + y^(-1) + y] + 6*G[{0, 0}, y]*G[{1, y^(-1)}, -1 + y^(-1) + y] + 6*G[{0, 1}, y]*G[{1, y^(-1)}, -1 + y^(-1) + y] + 2*Pi^2*G[{1, y^(-1)}, z] - 
  6*G[{0}, y]*G[{1}, y]*G[{1, y^(-1)}, z] - 2*G[{0}, y]*G[{y}, 1]*G[{1, y^(-1)}, z] + 6*G[{0, 0}, y]*G[{1, y^(-1)}, z] - 2*G[{0, 1}, y^(-1)]*G[{1, y^(-1)}, z] + 
  6*G[{0, 1}, y]*G[{1, y^(-1)}, z] + (2*Pi^2*G[{1, y}, y^(-1)])/3 + 2*G[{0}, y]*G[{y}, 1]*G[{1, y}, y^(-1)] + 2*G[{0, 0}, y]*G[{1, y}, y^(-1)] + 2*G[{0, 1}, y^(-1)]*G[{1, y}, y^(-1)] + 
  2*G[{0}, y]*G[{1}, y]*G[{1, y}, y] + 2*G[{0}, y]*G[{1}, z]*G[{1, y}, y] - G[{0}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{1, y}, y] - G[{0}, y]*G[{y^(-1)}, z]*G[{1, y}, y] - 
  4*G[{0}, y]*G[{y}, 1]*G[{1, y}, y] + 2*G[{0}, y]*G[{y}, y^(-1)]*G[{1, y}, y] + G[{0}, y]*G[{y}, -1 + y^(-1) + y]*G[{1, y}, y] - G[{0}, y]*G[{y}, z]*G[{1, y}, y] + 
  6*G[{0}, y]*G[{1}, y]*G[{1, y}, -1 + y^(-1) + y] - 6*G[{0, 1}, y]*G[{1, y}, -1 + y^(-1) + y] - (2*Pi^2*G[{1, y}, z])/3 - 6*G[{0}, y]*G[{1}, y]*G[{1, y}, z] - 
  2*G[{0}, y]*G[{y}, 1]*G[{1, y}, z] - 2*G[{0, 0}, y]*G[{1, y}, z] - 2*G[{0, 1}, y^(-1)]*G[{1, y}, z] + 6*G[{0, 1}, y]*G[{1, y}, z] - (4*Pi^2*G[{1, -1 + y^(-1) + y}, -1 + y^(-1) + y])/3 - 
  16*G[{0, 0}, y]*G[{1, -1 + y^(-1) + y}, -1 + y^(-1) + y] - (5*Pi^2*G[{y^(-1), 1}, 1])/3 + 2*G[{0}, y]*G[{1}, y^(-1)]*G[{y^(-1), 1}, 1] + 10*G[{0}, y]*G[{1}, y]*G[{y^(-1), 1}, 1] - 
  2*G[{0}, y]*G[{1}, -1 + y^(-1) + y]*G[{y^(-1), 1}, 1] - 2*G[{0}, y]*G[{1}, z]*G[{y^(-1), 1}, 1] - 2*G[{0}, y]*G[{y^(-1)}, z]*G[{y^(-1), 1}, 1] - 
  4*G[{0}, y]*G[{y}, y^(-1)]*G[{y^(-1), 1}, 1] + 2*G[{0}, y]*G[{y}, -1 + y^(-1) + y]*G[{y^(-1), 1}, 1] + 4*G[{0}, y]*G[{y}, z]*G[{y^(-1), 1}, 1] - 12*G[{-1, 0}, y]*G[{y^(-1), 1}, 1] + 
  8*G[{0, 0}, y]*G[{y^(-1), 1}, 1] - 8*G[{0, 1}, y]*G[{y^(-1), 1}, 1] - 4*G[{1, 0}, y]*G[{y^(-1), 1}, 1] - 6*G[{0}, y]*G[{1}, y]*G[{y^(-1), 1}, y] - 6*G[{0}, y]*G[{1}, z]*G[{y^(-1), 1}, y] + 
  3*G[{0}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y^(-1), 1}, y] + 3*G[{0}, y]*G[{y^(-1)}, z]*G[{y^(-1), 1}, y] + 12*G[{0}, y]*G[{y}, 1]*G[{y^(-1), 1}, y] - 
  6*G[{0}, y]*G[{y}, y^(-1)]*G[{y^(-1), 1}, y] - 3*G[{0}, y]*G[{y}, -1 + y^(-1) + y]*G[{y^(-1), 1}, y] + 3*G[{0}, y]*G[{y}, z]*G[{y^(-1), 1}, y] + (5*Pi^2*G[{y^(-1), 1}, -1 + y^(-1) + y])/6 + 
  4*G[{0}, y]*G[{1}, y^(-1)]*G[{y^(-1), 1}, -1 + y^(-1) + y] - 2*G[{0}, y]*G[{1}, y]*G[{y^(-1), 1}, -1 + y^(-1) + y] - 4*G[{0}, y]*G[{1}, -1 + y^(-1) + y]*G[{y^(-1), 1}, -1 + y^(-1) + y] + 
  2*G[{0}, y]*G[{1}, z]*G[{y^(-1), 1}, -1 + y^(-1) + y] - 2*G[{0}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y^(-1), 1}, -1 + y^(-1) + y] + 
  2*G[{0}, y]*G[{y}, y^(-1)]*G[{y^(-1), 1}, -1 + y^(-1) + y] - 2*G[{0}, y]*G[{y}, -1 + y^(-1) + y]*G[{y^(-1), 1}, -1 + y^(-1) + y] - 2*G[{0}, y]*G[{y}, z]*G[{y^(-1), 1}, -1 + y^(-1) + y] - 
  4*G[{0}, y]*G[{-1 + y^(-1) + y}, 1]*G[{y^(-1), 1}, -1 + y^(-1) + y] - 4*G[{0}, y]*G[{-1 + y^(-1) + y}, y^(-1)]*G[{y^(-1), 1}, -1 + y^(-1) + y] + 
  6*G[{-1, 0}, y]*G[{y^(-1), 1}, -1 + y^(-1) + y] - 6*G[{0, 0}, y]*G[{y^(-1), 1}, -1 + y^(-1) + y] + 4*G[{0, 1}, y]*G[{y^(-1), 1}, -1 + y^(-1) + y] + 
  2*G[{1, 0}, y]*G[{y^(-1), 1}, -1 + y^(-1) + y] + Pi^2*G[{y^(-1), 1}, z] - 6*G[{0}, y]*G[{1}, y]*G[{y^(-1), 1}, z] - 2*G[{0}, y]*G[{y}, 1]*G[{y^(-1), 1}, z] + 
  12*G[{-1, 0}, y]*G[{y^(-1), 1}, z] - 4*G[{0, 0}, y]*G[{y^(-1), 1}, z] - 2*G[{0, 1}, y^(-1)]*G[{y^(-1), 1}, z] + 6*G[{0, 1}, y]*G[{y^(-1), 1}, z] + 4*G[{1, 0}, y]*G[{y^(-1), 1}, z] + 
  (Pi^2*G[{y^(-1), y^(-1)}, 1])/3 - G[{0}, y]*G[{1}, y]*G[{y^(-1), y^(-1)}, 1] + G[{0, 0}, y]*G[{y^(-1), y^(-1)}, 1] + G[{0, 1}, y]*G[{y^(-1), y^(-1)}, 1] - 
  (Pi^2*G[{y^(-1), y^(-1)}, -1 + y^(-1) + y])/3 + G[{0}, y]*G[{1}, y]*G[{y^(-1), y^(-1)}, -1 + y^(-1) + y] - G[{0, 0}, y]*G[{y^(-1), y^(-1)}, -1 + y^(-1) + y] - 
  G[{0, 1}, y]*G[{y^(-1), y^(-1)}, -1 + y^(-1) + y] - (Pi^2*G[{y^(-1), y^(-1)}, z])/3 + G[{0}, y]*G[{1}, y]*G[{y^(-1), y^(-1)}, z] + G[{0}, y]*G[{y}, 1]*G[{y^(-1), y^(-1)}, z] - 
  G[{0, 0}, y]*G[{y^(-1), y^(-1)}, z] + G[{0, 1}, y^(-1)]*G[{y^(-1), y^(-1)}, z] - G[{0, 1}, y]*G[{y^(-1), y^(-1)}, z] - 6*G[{0}, y]*G[{1}, y]*G[{y^(-1), y}, 1] + 
  6*G[{0, 1}, y]*G[{y^(-1), y}, 1] + 3*G[{0}, y]*G[{1}, y]*G[{y^(-1), y}, -1 + y^(-1) + y] - 3*G[{0, 1}, y]*G[{y^(-1), y}, -1 + y^(-1) + y] + (Pi^2*G[{y^(-1), y}, z])/3 + 
  5*G[{0}, y]*G[{1}, y]*G[{y^(-1), y}, z] + G[{0}, y]*G[{y}, 1]*G[{y^(-1), y}, z] + G[{0, 0}, y]*G[{y^(-1), y}, z] + G[{0, 1}, y^(-1)]*G[{y^(-1), y}, z] - 5*G[{0, 1}, y]*G[{y^(-1), y}, z] + 
  (8*Pi^2*G[{y^(-1), -1 + y^(-1) + y}, -1 + y^(-1) + y])/3 - 8*G[{0}, y]*G[{1}, y]*G[{y^(-1), -1 + y^(-1) + y}, -1 + y^(-1) + y] + 
  8*G[{0, 0}, y]*G[{y^(-1), -1 + y^(-1) + y}, -1 + y^(-1) + y] + 8*G[{0, 1}, y]*G[{y^(-1), -1 + y^(-1) + y}, -1 + y^(-1) + y] + (5*Pi^2*G[{y, 1}, 1])/3 - 
  2*G[{0}, y]*G[{1}, y^(-1)]*G[{y, 1}, 1] - 10*G[{0}, y]*G[{1}, y]*G[{y, 1}, 1] + 2*G[{0}, y]*G[{1}, -1 + y^(-1) + y]*G[{y, 1}, 1] + 2*G[{0}, y]*G[{1}, z]*G[{y, 1}, 1] + 
  2*G[{0}, y]*G[{y^(-1)}, z]*G[{y, 1}, 1] + 4*G[{0}, y]*G[{y}, y^(-1)]*G[{y, 1}, 1] - 2*G[{0}, y]*G[{y}, -1 + y^(-1) + y]*G[{y, 1}, 1] - 4*G[{0}, y]*G[{y}, z]*G[{y, 1}, 1] + 
  12*G[{-1, 0}, y]*G[{y, 1}, 1] + 8*G[{0, 1}, y]*G[{y, 1}, 1] + 4*G[{1, 0}, y]*G[{y, 1}, 1] - (11*Pi^2*G[{y, 1}, y^(-1)])/6 + 10*G[{0}, y]*G[{1}, y]*G[{y, 1}, y^(-1)] - 
  6*G[{0}, y]*G[{1}, z]*G[{y, 1}, y^(-1)] + 3*G[{0}, y]*G[{y^(-1)}, z]*G[{y, 1}, y^(-1)] + 8*G[{0}, y]*G[{y}, 1]*G[{y, 1}, y^(-1)] - 3*G[{0}, y]*G[{y}, y^(-1)]*G[{y, 1}, y^(-1)] + 
  3*G[{0}, y]*G[{y}, z]*G[{y, 1}, y^(-1)] - 18*G[{-1, 0}, y]*G[{y, 1}, y^(-1)] + 10*G[{0, 0}, y]*G[{y, 1}, y^(-1)] + 2*G[{0, 1}, y^(-1)]*G[{y, 1}, y^(-1)] - 
  10*G[{0, 1}, y]*G[{y, 1}, y^(-1)] - 6*G[{1, 0}, y]*G[{y, 1}, y^(-1)] - (5*Pi^2*G[{y, 1}, -1 + y^(-1) + y])/6 - 4*G[{0}, y]*G[{1}, y^(-1)]*G[{y, 1}, -1 + y^(-1) + y] + 
  2*G[{0}, y]*G[{1}, y]*G[{y, 1}, -1 + y^(-1) + y] + 4*G[{0}, y]*G[{1}, -1 + y^(-1) + y]*G[{y, 1}, -1 + y^(-1) + y] - 2*G[{0}, y]*G[{1}, z]*G[{y, 1}, -1 + y^(-1) + y] + 
  2*G[{0}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y, 1}, -1 + y^(-1) + y] - 2*G[{0}, y]*G[{y}, y^(-1)]*G[{y, 1}, -1 + y^(-1) + y] + 
  2*G[{0}, y]*G[{y}, -1 + y^(-1) + y]*G[{y, 1}, -1 + y^(-1) + y] + 2*G[{0}, y]*G[{y}, z]*G[{y, 1}, -1 + y^(-1) + y] + 4*G[{0}, y]*G[{-1 + y^(-1) + y}, 1]*G[{y, 1}, -1 + y^(-1) + y] + 
  4*G[{0}, y]*G[{-1 + y^(-1) + y}, y^(-1)]*G[{y, 1}, -1 + y^(-1) + y] - 6*G[{-1, 0}, y]*G[{y, 1}, -1 + y^(-1) + y] - 2*G[{0, 0}, y]*G[{y, 1}, -1 + y^(-1) + y] - 
  4*G[{0, 1}, y]*G[{y, 1}, -1 + y^(-1) + y] - 2*G[{1, 0}, y]*G[{y, 1}, -1 + y^(-1) + y] + Pi^2*G[{y, 1}, z] - 6*G[{0}, y]*G[{1}, y]*G[{y, 1}, z] - 2*G[{0}, y]*G[{y}, 1]*G[{y, 1}, z] + 
  12*G[{-1, 0}, y]*G[{y, 1}, z] - 8*G[{0, 0}, y]*G[{y, 1}, z] - 2*G[{0, 1}, y^(-1)]*G[{y, 1}, z] + 6*G[{0, 1}, y]*G[{y, 1}, z] + 4*G[{1, 0}, y]*G[{y, 1}, z] - 2*Pi^2*G[{y, y^(-1)}, 1] + 
  6*G[{0}, y]*G[{1}, y]*G[{y, y^(-1)}, 1] - 6*G[{0, 0}, y]*G[{y, y^(-1)}, 1] - 6*G[{0, 1}, y]*G[{y, y^(-1)}, 1] + 3*Pi^2*G[{y, y^(-1)}, y^(-1)] - 
  6*G[{0}, y]*G[{1}, y]*G[{y, y^(-1)}, y^(-1)] + 9*G[{0, 0}, y]*G[{y, y^(-1)}, y^(-1)] + 6*G[{0, 1}, y]*G[{y, y^(-1)}, y^(-1)] + Pi^2*G[{y, y^(-1)}, -1 + y^(-1) + y] - 
  3*G[{0}, y]*G[{1}, y]*G[{y, y^(-1)}, -1 + y^(-1) + y] + 3*G[{0, 0}, y]*G[{y, y^(-1)}, -1 + y^(-1) + y] + 3*G[{0, 1}, y]*G[{y, y^(-1)}, -1 + y^(-1) + y] - (5*Pi^2*G[{y, y^(-1)}, z])/3 + 
  5*G[{0}, y]*G[{1}, y]*G[{y, y^(-1)}, z] + G[{0}, y]*G[{y}, 1]*G[{y, y^(-1)}, z] - 5*G[{0, 0}, y]*G[{y, y^(-1)}, z] + G[{0, 1}, y^(-1)]*G[{y, y^(-1)}, z] - 5*G[{0, 1}, y]*G[{y, y^(-1)}, z] + 
  2*G[{0}, y]*G[{1}, y]*G[{y, y}, 1] - 2*G[{0, 1}, y]*G[{y, y}, 1] - (Pi^2*G[{y, y}, y^(-1)])/3 - 2*G[{0}, y]*G[{1}, y]*G[{y, y}, y^(-1)] - G[{0}, y]*G[{y}, 1]*G[{y, y}, y^(-1)] - 
  G[{0, 0}, y]*G[{y, y}, y^(-1)] - G[{0, 1}, y^(-1)]*G[{y, y}, y^(-1)] + 2*G[{0, 1}, y]*G[{y, y}, y^(-1)] - G[{0}, y]*G[{1}, y]*G[{y, y}, -1 + y^(-1) + y] + 
  G[{0, 1}, y]*G[{y, y}, -1 + y^(-1) + y] + (Pi^2*G[{y, y}, z])/3 + G[{0}, y]*G[{1}, y]*G[{y, y}, z] + G[{0}, y]*G[{y}, 1]*G[{y, y}, z] + G[{0, 0}, y]*G[{y, y}, z] + 
  G[{0, 1}, y^(-1)]*G[{y, y}, z] - G[{0, 1}, y]*G[{y, y}, z] + 8*G[{0}, y]*G[{1}, y]*G[{y, -1 + y^(-1) + y}, -1 + y^(-1) + y] - 8*G[{0, 1}, y]*G[{y, -1 + y^(-1) + y}, -1 + y^(-1) + y] - 
  (2*Pi^2*G[{-1 + y^(-1) + y, 1}, 1])/3 - 8*G[{0, 0}, y]*G[{-1 + y^(-1) + y, 1}, 1] - (2*Pi^2*G[{-1 + y^(-1) + y, 1}, y^(-1)])/3 - 8*G[{0, 0}, y]*G[{-1 + y^(-1) + y, 1}, y^(-1)] + 
  (4*Pi^2*G[{-1 + y^(-1) + y, y^(-1)}, 1])/3 - 4*G[{0}, y]*G[{1}, y]*G[{-1 + y^(-1) + y, y^(-1)}, 1] + 4*G[{0, 0}, y]*G[{-1 + y^(-1) + y, y^(-1)}, 1] + 
  4*G[{0, 1}, y]*G[{-1 + y^(-1) + y, y^(-1)}, 1] + (4*Pi^2*G[{-1 + y^(-1) + y, y^(-1)}, y^(-1)])/3 - 4*G[{0}, y]*G[{1}, y]*G[{-1 + y^(-1) + y, y^(-1)}, y^(-1)] + 
  4*G[{0, 0}, y]*G[{-1 + y^(-1) + y, y^(-1)}, y^(-1)] + 4*G[{0, 1}, y]*G[{-1 + y^(-1) + y, y^(-1)}, y^(-1)] + 4*G[{0}, y]*G[{1}, y]*G[{-1 + y^(-1) + y, y}, 1] - 
  4*G[{0, 1}, y]*G[{-1 + y^(-1) + y, y}, 1] + 4*G[{0}, y]*G[{1}, y]*G[{-1 + y^(-1) + y, y}, y^(-1)] - 4*G[{0, 1}, y]*G[{-1 + y^(-1) + y, y}, y^(-1)] - 36*G[{1}, z]*G[{-1, -1, 0}, y] + 
  36*G[{y}, 1]*G[{-1, -1, 0}, y] + 24*G[{1}, z]*G[{-1, 0, 0}, y] - 24*G[{y}, 1]*G[{-1, 0, 0}, y] - 12*G[{1}, z]*G[{-1, 1, 0}, y] + 12*G[{y}, 1]*G[{-1, 1, 0}, y] + 
  12*G[{1}, y^(-1)]*G[{0, -1, 0}, y] - 12*G[{1}, y]*G[{0, -1, 0}, y] - 12*G[{1}, -1 + y^(-1) + y]*G[{0, -1, 0}, y] + 24*G[{1}, z]*G[{0, -1, 0}, y] + 
  6*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, -1, 0}, y] + 6*G[{y^(-1)}, z]*G[{0, -1, 0}, y] - 24*G[{y}, 1]*G[{0, -1, 0}, y] + 6*G[{y}, y^(-1)]*G[{0, -1, 0}, y] - 6*G[{y}, z]*G[{0, -1, 0}, y] - 
  8*G[{1}, y^(-1)]*G[{0, 0, 0}, y] + 12*G[{1}, y]*G[{0, 0, 0}, y] + 8*G[{1}, -1 + y^(-1) + y]*G[{0, 0, 0}, y] - 12*G[{1}, z]*G[{0, 0, 0}, y] - 7*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 0, 0}, y] - 
  5*G[{y^(-1)}, z]*G[{0, 0, 0}, y] + 6*G[{y}, 1]*G[{0, 0, 0}, y] - 7*G[{y}, y^(-1)]*G[{0, 0, 0}, y] + 6*G[{y}, -1 + y^(-1) + y]*G[{0, 0, 0}, y] + 7*G[{y}, z]*G[{0, 0, 0}, y] - 
  10*G[{1}, z]*G[{0, 0, 1}, y^(-1)] + 5*G[{y^(-1)}, z]*G[{0, 0, 1}, y^(-1)] + 10*G[{y}, 1]*G[{0, 0, 1}, y^(-1)] - 5*G[{y}, y^(-1)]*G[{0, 0, 1}, y^(-1)] + 5*G[{y}, z]*G[{0, 0, 1}, y^(-1)] + 
  6*G[{1}, y]*G[{0, 0, 1}, y] + 6*G[{1}, z]*G[{0, 0, 1}, y] - 3*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 0, 1}, y] - 3*G[{y^(-1)}, z]*G[{0, 0, 1}, y] - 12*G[{y}, 1]*G[{0, 0, 1}, y] + 
  6*G[{y}, y^(-1)]*G[{0, 0, 1}, y] + 3*G[{y}, -1 + y^(-1) + y]*G[{0, 0, 1}, y] - 3*G[{y}, z]*G[{0, 0, 1}, y] + 4*G[{1}, y^(-1)]*G[{0, 1, 0}, y] - 4*G[{1}, y]*G[{0, 1, 0}, y] - 
  4*G[{1}, -1 + y^(-1) + y]*G[{0, 1, 0}, y] + 8*G[{1}, z]*G[{0, 1, 0}, y] + 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 1, 0}, y] + 2*G[{y^(-1)}, z]*G[{0, 1, 0}, y] - 8*G[{y}, 1]*G[{0, 1, 0}, y] + 
  2*G[{y}, y^(-1)]*G[{0, 1, 0}, y] - 2*G[{y}, z]*G[{0, 1, 0}, y] + 8*G[{1}, z]*G[{0, 1, 1}, y^(-1)] - 4*G[{y^(-1)}, z]*G[{0, 1, 1}, y^(-1)] - 8*G[{y}, 1]*G[{0, 1, 1}, y^(-1)] + 
  4*G[{y}, y^(-1)]*G[{0, 1, 1}, y^(-1)] - 4*G[{y}, z]*G[{0, 1, 1}, y^(-1)] - 8*G[{1}, y]*G[{0, 1, 1}, y] - 8*G[{1}, z]*G[{0, 1, 1}, y] + 4*G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 1, 1}, y] + 
  4*G[{y^(-1)}, z]*G[{0, 1, 1}, y] + 16*G[{y}, 1]*G[{0, 1, 1}, y] - 8*G[{y}, y^(-1)]*G[{0, 1, 1}, y] - 4*G[{y}, -1 + y^(-1) + y]*G[{0, 1, 1}, y] + 4*G[{y}, z]*G[{0, 1, 1}, y] + 
  2*G[{1}, z]*G[{0, 1, y^(-1)}, y^(-1)] - G[{y^(-1)}, z]*G[{0, 1, y^(-1)}, y^(-1)] - 2*G[{y}, 1]*G[{0, 1, y^(-1)}, y^(-1)] + G[{y}, y^(-1)]*G[{0, 1, y^(-1)}, y^(-1)] - 
  G[{y}, z]*G[{0, 1, y^(-1)}, y^(-1)] - 2*G[{1}, y]*G[{0, 1, y}, y] - 2*G[{1}, z]*G[{0, 1, y}, y] + G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, 1, y}, y] + G[{y^(-1)}, z]*G[{0, 1, y}, y] + 
  4*G[{y}, 1]*G[{0, 1, y}, y] - 2*G[{y}, y^(-1)]*G[{0, 1, y}, y] - G[{y}, -1 + y^(-1) + y]*G[{0, 1, y}, y] + G[{y}, z]*G[{0, 1, y}, y] + 2*G[{1}, z]*G[{0, y^(-1), 1}, y^(-1)] - 
  G[{y^(-1)}, z]*G[{0, y^(-1), 1}, y^(-1)] - 2*G[{y}, 1]*G[{0, y^(-1), 1}, y^(-1)] + G[{y}, y^(-1)]*G[{0, y^(-1), 1}, y^(-1)] - G[{y}, z]*G[{0, y^(-1), 1}, y^(-1)] - 
  2*G[{1}, y]*G[{0, y, 1}, y] - 2*G[{1}, z]*G[{0, y, 1}, y] + G[{y^(-1)}, -1 + y^(-1) + y]*G[{0, y, 1}, y] + G[{y^(-1)}, z]*G[{0, y, 1}, y] + 4*G[{y}, 1]*G[{0, y, 1}, y] - 
  2*G[{y}, y^(-1)]*G[{0, y, 1}, y] - G[{y}, -1 + y^(-1) + y]*G[{0, y, 1}, y] + G[{y}, z]*G[{0, y, 1}, y] - 12*G[{1}, z]*G[{1, -1, 0}, y] + 12*G[{y}, 1]*G[{1, -1, 0}, y] + 
  12*G[{1}, z]*G[{1, 0, 0}, y] - 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{1, 0, 0}, y] + 2*G[{y^(-1)}, z]*G[{1, 0, 0}, y] - 8*G[{y}, 1]*G[{1, 0, 0}, y] + 6*G[{y}, y^(-1)]*G[{1, 0, 0}, y] - 
  4*G[{y}, -1 + y^(-1) + y]*G[{1, 0, 0}, y] - 6*G[{y}, z]*G[{1, 0, 0}, y] - 4*G[{1}, y^(-1)]*G[{1, 0, 1}, -1 + y^(-1) + y] - 2*G[{1}, y]*G[{1, 0, 1}, -1 + y^(-1) + y] + 
  4*G[{1}, -1 + y^(-1) + y]*G[{1, 0, 1}, -1 + y^(-1) + y] - 2*G[{1}, z]*G[{1, 0, 1}, -1 + y^(-1) + y] + 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{1, 0, 1}, -1 + y^(-1) + y] - 
  2*G[{y}, y^(-1)]*G[{1, 0, 1}, -1 + y^(-1) + y] + 2*G[{y}, -1 + y^(-1) + y]*G[{1, 0, 1}, -1 + y^(-1) + y] + 2*G[{y}, z]*G[{1, 0, 1}, -1 + y^(-1) + y] + 
  4*G[{-1 + y^(-1) + y}, 1]*G[{1, 0, 1}, -1 + y^(-1) + y] + 4*G[{-1 + y^(-1) + y}, y^(-1)]*G[{1, 0, 1}, -1 + y^(-1) + y] - 4*G[{1}, z]*G[{1, 1, 0}, y] + 4*G[{y}, 1]*G[{1, 1, 0}, y] + 
  16*G[{0}, y]*G[{1, 1, 1}, y^(-1)] - 16*G[{0}, y]*G[{1, 1, 1}, z] + 4*G[{0}, y]*G[{1, 1, y^(-1)}, y^(-1)] - 10*G[{0}, y]*G[{1, y^(-1), 1}, y^(-1)] + 
  6*G[{0}, y]*G[{1, y^(-1), 1}, -1 + y^(-1) + y] + 8*G[{0}, y]*G[{1, y^(-1), 1}, z] + G[{0}, y]*G[{1, y^(-1), y^(-1)}, y^(-1)] - 2*G[{0}, y]*G[{1, y, 1}, y^(-1)] - 
  6*G[{0}, y]*G[{1, y, 1}, -1 + y^(-1) + y] + 8*G[{0}, y]*G[{1, y, 1}, z] + 2*G[{1}, y^(-1)]*G[{y^(-1), 0, 1}, 1] + 2*G[{1}, y]*G[{y^(-1), 0, 1}, 1] - 
  2*G[{1}, -1 + y^(-1) + y]*G[{y^(-1), 0, 1}, 1] - 2*G[{1}, z]*G[{y^(-1), 0, 1}, 1] - 2*G[{y^(-1)}, z]*G[{y^(-1), 0, 1}, 1] - 4*G[{y}, y^(-1)]*G[{y^(-1), 0, 1}, 1] + 
  2*G[{y}, -1 + y^(-1) + y]*G[{y^(-1), 0, 1}, 1] + 4*G[{y}, z]*G[{y^(-1), 0, 1}, 1] - 6*G[{1}, y]*G[{y^(-1), 0, 1}, y] - 6*G[{1}, z]*G[{y^(-1), 0, 1}, y] + 
  3*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y^(-1), 0, 1}, y] + 3*G[{y^(-1)}, z]*G[{y^(-1), 0, 1}, y] + 12*G[{y}, 1]*G[{y^(-1), 0, 1}, y] - 6*G[{y}, y^(-1)]*G[{y^(-1), 0, 1}, y] - 
  3*G[{y}, -1 + y^(-1) + y]*G[{y^(-1), 0, 1}, y] + 3*G[{y}, z]*G[{y^(-1), 0, 1}, y] + 4*G[{1}, y^(-1)]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] + 2*G[{1}, y]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - 
  4*G[{1}, -1 + y^(-1) + y]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] + 2*G[{1}, z]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] + 
  2*G[{y}, y^(-1)]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - 2*G[{y}, -1 + y^(-1) + y]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - 2*G[{y}, z]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - 
  4*G[{-1 + y^(-1) + y}, 1]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - 4*G[{-1 + y^(-1) + y}, y^(-1)]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - 8*G[{0}, y]*G[{y^(-1), 1, 1}, 1] + 
  4*G[{0}, y]*G[{y^(-1), 1, 1}, -1 + y^(-1) + y] + 8*G[{0}, y]*G[{y^(-1), 1, 1}, z] + 8*G[{0}, y]*G[{y^(-1), 1, -1 + y^(-1) + y}, -1 + y^(-1) + y] + 2*G[{0}, y]*G[{y^(-1), y^(-1), 1}, 1] - 
  G[{0}, y]*G[{y^(-1), y^(-1), 1}, -1 + y^(-1) + y] - 2*G[{0}, y]*G[{y^(-1), y^(-1), 1}, z] + 6*G[{0}, y]*G[{y^(-1), y, 1}, 1] - 3*G[{0}, y]*G[{y^(-1), y, 1}, -1 + y^(-1) + y] - 
  6*G[{0}, y]*G[{y^(-1), y, 1}, z] + 8*G[{0}, y]*G[{y^(-1), -1 + y^(-1) + y, 1}, -1 + y^(-1) + y] + 2*G[{1}, y^(-1)]*G[{y, 0, 1}, 1] + 2*G[{1}, y]*G[{y, 0, 1}, 1] - 
  2*G[{1}, -1 + y^(-1) + y]*G[{y, 0, 1}, 1] - 2*G[{1}, z]*G[{y, 0, 1}, 1] - 2*G[{y^(-1)}, z]*G[{y, 0, 1}, 1] - 4*G[{y}, y^(-1)]*G[{y, 0, 1}, 1] + 2*G[{y}, -1 + y^(-1) + y]*G[{y, 0, 1}, 1] + 
  4*G[{y}, z]*G[{y, 0, 1}, 1] + 6*G[{1}, z]*G[{y, 0, 1}, y^(-1)] - 3*G[{y^(-1)}, z]*G[{y, 0, 1}, y^(-1)] - 6*G[{y}, 1]*G[{y, 0, 1}, y^(-1)] + 3*G[{y}, y^(-1)]*G[{y, 0, 1}, y^(-1)] - 
  3*G[{y}, z]*G[{y, 0, 1}, y^(-1)] + 4*G[{1}, y^(-1)]*G[{y, 0, 1}, -1 + y^(-1) + y] + 2*G[{1}, y]*G[{y, 0, 1}, -1 + y^(-1) + y] - 4*G[{1}, -1 + y^(-1) + y]*G[{y, 0, 1}, -1 + y^(-1) + y] + 
  2*G[{1}, z]*G[{y, 0, 1}, -1 + y^(-1) + y] - 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{y, 0, 1}, -1 + y^(-1) + y] + 2*G[{y}, y^(-1)]*G[{y, 0, 1}, -1 + y^(-1) + y] - 
  2*G[{y}, -1 + y^(-1) + y]*G[{y, 0, 1}, -1 + y^(-1) + y] - 2*G[{y}, z]*G[{y, 0, 1}, -1 + y^(-1) + y] - 4*G[{-1 + y^(-1) + y}, 1]*G[{y, 0, 1}, -1 + y^(-1) + y] - 
  4*G[{-1 + y^(-1) + y}, y^(-1)]*G[{y, 0, 1}, -1 + y^(-1) + y] + 8*G[{0}, y]*G[{y, 1, 1}, 1] - 12*G[{0}, y]*G[{y, 1, 1}, y^(-1)] - 4*G[{0}, y]*G[{y, 1, 1}, -1 + y^(-1) + y] + 
  8*G[{0}, y]*G[{y, 1, 1}, z] - 3*G[{0}, y]*G[{y, 1, y^(-1)}, y^(-1)] - 8*G[{0}, y]*G[{y, 1, -1 + y^(-1) + y}, -1 + y^(-1) + y] - 6*G[{0}, y]*G[{y, y^(-1), 1}, 1] + 
  6*G[{0}, y]*G[{y, y^(-1), 1}, y^(-1)] + 3*G[{0}, y]*G[{y, y^(-1), 1}, -1 + y^(-1) + y] - 6*G[{0}, y]*G[{y, y^(-1), 1}, z] - 2*G[{0}, y]*G[{y, y, 1}, 1] + 3*G[{0}, y]*G[{y, y, 1}, y^(-1)] + 
  G[{0}, y]*G[{y, y, 1}, -1 + y^(-1) + y] - 2*G[{0}, y]*G[{y, y, 1}, z] - 8*G[{0}, y]*G[{y, -1 + y^(-1) + y, 1}, -1 + y^(-1) + y] + 4*G[{0}, y]*G[{-1 + y^(-1) + y, y^(-1), 1}, 1] + 
  4*G[{0}, y]*G[{-1 + y^(-1) + y, y^(-1), 1}, y^(-1)] - 4*G[{0}, y]*G[{-1 + y^(-1) + y, y, 1}, 1] - 4*G[{0}, y]*G[{-1 + y^(-1) + y, y, 1}, y^(-1)] - 54*G[{-1, -1, -1, 0}, y] + 
  36*G[{-1, -1, 0, 0}, y] - 18*G[{-1, -1, 1, 0}, y] + 36*G[{-1, 0, -1, 0}, y] - 17*G[{-1, 0, 0, 0}, y] + 12*G[{-1, 0, 1, 0}, y] - 18*G[{-1, 1, -1, 0}, y] + 12*G[{-1, 1, 0, 0}, y] - 
  6*G[{-1, 1, 1, 0}, y] + 54*G[{0, -1, -1, 0}, y] - 36*G[{0, -1, 0, 0}, y] + 18*G[{0, -1, 1, 0}, y] - 30*G[{0, 0, -1, 0}, y] + 16*G[{0, 0, 0, 0}, y] + 9*G[{0, 0, 0, 1}, y^(-1)] - 
  10*G[{0, 0, 1, 0}, y] - 20*G[{0, 0, 1, 1}, y^(-1)] - 5*G[{0, 0, 1, y^(-1)}, y^(-1)] - 5*G[{0, 0, y^(-1), 1}, y^(-1)] + 18*G[{0, 1, -1, 0}, y] - 18*G[{0, 1, 0, 0}, y] - 
  14*G[{0, 1, 0, 1}, y^(-1)] + 6*G[{0, 1, 1, 0}, y] + 16*G[{0, 1, 1, 1}, y^(-1)] + 4*G[{0, 1, 1, y^(-1)}, y^(-1)] + 4*G[{0, 1, y^(-1), 1}, y^(-1)] + G[{0, 1, y^(-1), y^(-1)}, y^(-1)] - 
  5*G[{0, y^(-1), 0, 1}, y^(-1)] + 4*G[{0, y^(-1), 1, 1}, y^(-1)] + G[{0, y^(-1), 1, y^(-1)}, y^(-1)] + G[{0, y^(-1), y^(-1), 1}, y^(-1)] - 18*G[{1, -1, -1, 0}, y] + 12*G[{1, -1, 0, 0}, y] - 
  6*G[{1, -1, 1, 0}, y] + 30*G[{1, 0, -1, 0}, y] - 20*G[{1, 0, 0, 0}, y] - G[{1, 0, 0, 1}, -1 + y^(-1) + y] + 10*G[{1, 0, 1, 0}, y] - 4*G[{1, 0, 1, 1}, -1 + y^(-1) + y] - 
  8*G[{1, 0, 1, -1 + y^(-1) + y}, -1 + y^(-1) + y] - 8*G[{1, 0, -1 + y^(-1) + y, 1}, -1 + y^(-1) + y] - 6*G[{1, 1, -1, 0}, y] + 6*G[{1, 1, 0, 0}, y] + 8*G[{1, 1, 0, 1}, y^(-1)] - 
  6*G[{1, 1, 0, 1}, -1 + y^(-1) + y] - 2*G[{1, 1, 1, 0}, y] - 14*G[{1, y^(-1), 0, 1}, y^(-1)] + 6*G[{1, y^(-1), 0, 1}, -1 + y^(-1) + y] + 8*G[{1, y^(-1), 0, 1}, z] + 
  2*G[{1, y, 0, 1}, y^(-1)] + 6*G[{1, y, 0, 1}, -1 + y^(-1) + y] - 8*G[{1, y, 0, 1}, z] - 8*G[{1, -1 + y^(-1) + y, 0, 1}, -1 + y^(-1) + y] + 2*G[{y^(-1), 0, 0, 1}, 1] + 
  G[{y^(-1), 0, 0, 1}, -1 + y^(-1) + y] - 8*G[{y^(-1), 0, 0, 1}, z] - 8*G[{y^(-1), 0, 1, 1}, 1] + 4*G[{y^(-1), 0, 1, 1}, -1 + y^(-1) + y] + 8*G[{y^(-1), 0, 1, 1}, z] + 
  8*G[{y^(-1), 0, 1, -1 + y^(-1) + y}, -1 + y^(-1) + y] + 8*G[{y^(-1), 0, -1 + y^(-1) + y, 1}, -1 + y^(-1) + y] + 2*G[{y^(-1), y^(-1), 0, 1}, 1] - G[{y^(-1), y^(-1), 0, 1}, -1 + y^(-1) + y] - 
  2*G[{y^(-1), y^(-1), 0, 1}, z] - 6*G[{y^(-1), y, 0, 1}, 1] + 3*G[{y^(-1), y, 0, 1}, -1 + y^(-1) + y] + 6*G[{y^(-1), y, 0, 1}, z] + 8*G[{y^(-1), -1 + y^(-1) + y, 0, 1}, -1 + y^(-1) + y] + 
  2*G[{y, 0, 0, 1}, 1] - 11*G[{y, 0, 0, 1}, y^(-1)] + G[{y, 0, 0, 1}, -1 + y^(-1) + y] + 8*G[{y, 0, 0, 1}, z] - 8*G[{y, 0, 1, 1}, 1] + 12*G[{y, 0, 1, 1}, y^(-1)] + 
  4*G[{y, 0, 1, 1}, -1 + y^(-1) + y] - 8*G[{y, 0, 1, 1}, z] + 3*G[{y, 0, 1, y^(-1)}, y^(-1)] + 8*G[{y, 0, 1, -1 + y^(-1) + y}, -1 + y^(-1) + y] + 3*G[{y, 0, y^(-1), 1}, y^(-1)] + 
  8*G[{y, 0, -1 + y^(-1) + y, 1}, -1 + y^(-1) + y] - 6*G[{y, y^(-1), 0, 1}, 1] + 12*G[{y, y^(-1), 0, 1}, y^(-1)] + 3*G[{y, y^(-1), 0, 1}, -1 + y^(-1) + y] - 6*G[{y, y^(-1), 0, 1}, z] + 
  2*G[{y, y, 0, 1}, 1] - 3*G[{y, y, 0, 1}, y^(-1)] - G[{y, y, 0, 1}, -1 + y^(-1) + y] + 2*G[{y, y, 0, 1}, z] + 8*G[{y, -1 + y^(-1) + y, 0, 1}, -1 + y^(-1) + y] - 
  4*G[{-1 + y^(-1) + y, 1, 0, 1}, 1] - 4*G[{-1 + y^(-1) + y, 1, 0, 1}, y^(-1)] + 4*G[{-1 + y^(-1) + y, y^(-1), 0, 1}, 1] + 4*G[{-1 + y^(-1) + y, y^(-1), 0, 1}, y^(-1)] + 
  4*G[{-1 + y^(-1) + y, y, 0, 1}, 1] + 4*G[{-1 + y^(-1) + y, y, 0, 1}, y^(-1)] + (Pi^2*G[{0}, y^(-1)]*Log[2])/2 - (Pi^2*G[{0}, y^(-1)]*Log[4])/4 + (33*G[{-1}, y]*Zeta[3])/2 - 
  (39*G[{0}, y]*Zeta[3])/2 + 18*G[{1}, y^(-1)]*Zeta[3] + (65*G[{1}, y]*Zeta[3])/2 - 11*G[{1}, -1 + y^(-1) + y]*Zeta[3] + 7*G[{1}, z]*Zeta[3] - 3*G[{y^(-1)}, -1 + y^(-1) + y]*Zeta[3] - 
  7*G[{y^(-1)}, z]*Zeta[3] - 11*G[{y}, 1]*Zeta[3] - 11*G[{y}, y^(-1)]*Zeta[3] + 4*G[{y}, -1 + y^(-1) + y]*Zeta[3] + 11*G[{y}, z]*Zeta[3]};
Subscript[F,31]={0, 0, 0, (Pi^2*G[{0}, y])/3 + 2*G[{0, 0, 0}, y], (-5*Pi^4)/18 + 2*Pi^2*G[{0}, y]*G[{0}, z1] - (2*Pi^2*G[{0}, y]*G[{1}, z])/3 - (4*Pi^2*G[{0}, y]*G[{z^(-1)}, z1])/3 + 
  (2*Pi^2*G[{-1, 0}, y])/3 - (7*Pi^2*G[{0, 0}, y])/3 + 8*G[{0}, y]*G[{1}, z]*G[{0, 0}, z1] + 4*G[{0}, y]*G[{0}, z1]*G[{0, 1}, z] + 4*G[{0}, y]*G[{1}, z]*G[{0, 1}, z] - 
  4*G[{0}, y]*G[{z^(-1)}, z1]*G[{0, 1}, z] + 4*G[{0}, y]*G[{z}, 1]*G[{0, 1}, z] - 4*G[{0}, y]*G[{z}, z1]*G[{0, 1}, z] + (2*Pi^2*G[{1, 0}, y])/3 + 4*G[{0}, y]*G[{1}, z]*G[{z^(-1), 0}, 1] - 
  4*G[{0}, y]*G[{1}, z]*G[{z^(-1), 0}, z1] - 4*G[{0}, y]*G[{1}, z]*G[{z, 0}, 1] + 4*G[{0}, y]*G[{1}, z]*G[{z, 0}, z1] - 8*G[{1}, z]*G[{0, 0, 0}, y] + 12*G[{0}, y]*G[{0, 0, 0}, z1] - 
  8*G[{0}, y]*G[{0, 1, 0}, z1] - 12*G[{0}, y]*G[{1, 0, 0}, z1] - 4*G[{0}, y]*G[{1, 0, 1}, z] + 4*G[{0}, y]*G[{z^(-1), 0, 0}, 1] - 4*G[{0}, y]*G[{z^(-1), 0, 0}, z1] - 
  4*G[{0}, y]*G[{z^(-1), 1, 0}, 1] + 4*G[{0}, y]*G[{z^(-1), 1, 0}, z1] + 4*G[{0}, y]*G[{z, 1, 0}, 1] - 4*G[{0}, y]*G[{z, 1, 0}, z1] + 4*G[{-1, 0, 0, 0}, y] - 12*G[{0, 0, -1, 0}, y] - 
  4*G[{0, 0, 0, 0}, y] + 4*G[{0, 0, 1, 0}, y] + 8*G[{0, 1, 0, 0}, y] + 4*G[{1, 0, 0, 0}, y] - 2*Pi^2*G[{0}, y]*Log[2] + Pi^2*G[{0}, y]*Log[4] - 6*G[{0}, y]*Zeta[3]};
Subscript[F,32]={0, 0, 0, 0, (23*Pi^4)/60 - 2*Pi^2*G[{0}, y]*G[{0}, (1 + yb + Sqrt[-3 + (1 + (-1 + y)*y*(-2 + y*(3 + y)))^2/(1 + (-1 + y)*y)^4 + 2*yb])/2] - (Pi^2*G[{0}, y]*G[{1}, y])/2 + 
  (2*Pi^2*G[{0}, y]*G[{1}, yb])/3 + Pi^2*G[{1}, y]*G[{1}, yp/y] + Pi^2*G[{1}, y]*G[{y^(-1)}, y] + (Pi^2*G[{0}, y]*G[{y^(-1)}, yb])/6 + (7*Pi^2*G[{1}, y]*G[{y^(-1)}, yb])/6 - 
  (Pi^2*G[{1}, yp/y]*G[{y^(-1)}, yb])/6 - Pi^2*G[{y^(-1)}, y]*G[{y^(-1)}, yb] + 3*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{y^(-1)}, yb] + (Pi^2*G[{0}, y]*G[{y^(-1)}, yp/y])/3 - 
  Pi^2*G[{1}, y]*G[{y^(-1)}, yp/y] - (Pi^2*G[{1}, yp/y]*G[{y^(-1)}, yp/y])/6 + (Pi^2*G[{y^(-1)}, yb]*G[{y^(-1)}, yp/y])/3 - G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{y^(-1)}, yp/y] + 
  (Pi^2*G[{y^(-1)}, yp/y]^2)/3 - G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yp/y]^2 + (2*Pi^2*G[{0}, y]*G[{y}, 1])/3 + (3*Pi^2*G[{1}, y]*G[{y}, 1])/2 + (Pi^2*G[{1}, yp/y]*G[{y}, 1])/3 + 
  2*G[{0}, y]*G[{1}, y]*G[{1}, yp/y]*G[{y}, 1] - Pi^2*G[{y^(-1)}, y]*G[{y}, 1] + 3*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{y}, 1] + G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{y}, 1] - 
  (2*Pi^2*G[{y^(-1)}, yp/y]*G[{y}, 1])/3 + G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yp/y]*G[{y}, 1] - (Pi^2*G[{0}, y]*G[{y}, yb])/3 - (7*Pi^2*G[{1}, y]*G[{y}, yb])/6 - 
  (Pi^2*G[{1}, yp/y]*G[{y}, yb])/6 + Pi^2*G[{y^(-1)}, y]*G[{y}, yb] - 3*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{y}, yb] + (Pi^2*G[{y^(-1)}, yp/y]*G[{y}, yb])/3 - 
  G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yp/y]*G[{y}, yb] - G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{y}, yb] - (Pi^2*G[{0}, y]*G[{y}, yp/y])/3 - (Pi^2*G[{1}, y]*G[{y}, yp/y])/3 - 
  (Pi^2*G[{1}, yp/y]*G[{y}, yp/y])/6 + G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{y}, yp/y] + (Pi^2*G[{y^(-1)}, yp/y]*G[{y}, yp/y])/3 - 3*G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{y}, yp/y] + 
  G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{y}, yp/y] + G[{0}, y]*G[{1}, y]*G[{y}, yp/y]^2 - 4*G[{0}, y]*G[{1}, y]^2*G[{-y1}, x] - (Pi^2*G[{1}, yb]*G[{-y1}, x])/6 + 
  4*G[{0}, y]*G[{1}, y]^2*G[{-y1}, yr] + (Pi^2*G[{1}, yb]*G[{-y1}, yr])/3 - 4*G[{0}, y]*G[{1}, y]^2*G[{y1}, x] - (Pi^2*G[{1}, yb]*G[{y1}, x])/6 + 4*G[{0}, y]*G[{1}, y]^2*G[{y1}, yr] + 
  (Pi^2*G[{1}, yb]*G[{y1}, yr])/3 - (Pi^2*G[{1}, yb]*G[{-y2}, yr])/3 + (Pi^2*G[{1}, yp/y]*G[{-y2}, yr])/3 + (2*Pi^2*G[{y^(-1)}, yb]*G[{-y2}, yr])/3 - 
  2*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{-y2}, yr] - (2*Pi^2*G[{y^(-1)}, yp/y]*G[{-y2}, yr])/3 + 2*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yp/y]*G[{-y2}, yr] + 
  2*G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{-y2}, yr] - 2*G[{0}, y]*G[{1}, y]*G[{y}, yp/y]*G[{-y2}, yr] - (Pi^2*G[{1}, yb]*G[{y2}, yr])/3 + (Pi^2*G[{1}, yp/y]*G[{y2}, yr])/3 + 
  (2*Pi^2*G[{y^(-1)}, yb]*G[{y2}, yr])/3 - 2*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{y2}, yr] - (2*Pi^2*G[{y^(-1)}, yp/y]*G[{y2}, yr])/3 + 2*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yp/y]*G[{y2}, yr] + 
  2*G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{y2}, yr] - 2*G[{0}, y]*G[{1}, y]*G[{y}, yp/y]*G[{y2}, yr] + 
  (4*Pi^2*G[{0}, y]*G[{yb^(-1)}, (1 + yb + Sqrt[-3 + (1 + (-1 + y)*y*(-2 + y*(3 + y)))^2/(1 + (-1 + y)*y)^4 + 2*yb])/2])/3 - (5*Pi^2*G[{1}, yb]*G[{-yj}, yr])/3 + 
  (Pi^2*G[{1}, y]*G[{-yp}, x])/3 + G[{0}, y]*G[{1}, y]^2*G[{-yp}, x] + (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{-yp}, x])/3 - (Pi^2*G[{2}, yb]*G[{-yp}, x])/2 - 
  (2*Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-yp}, x])/3 + 2*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-yp}, x] + (Pi^2*G[{y^(-1)}, yb]*G[{-yp}, x])/3 - 
  G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{-yp}, x] + G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{-yp}, x] - 2*G[{0}, y]*G[{1}, y]*G[{y}, -1 + y^(-1) + y]*G[{-yp}, x] + 
  G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{-yp}, x] - (5*Pi^2*G[{0}, y]*G[{-yp}, yr])/3 - (Pi^2*G[{1}, y]*G[{-yp}, yr])/3 - 5*G[{0}, y]*G[{1}, y]^2*G[{-yp}, yr] - 
  (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{-yp}, yr])/3 + (Pi^2*G[{1}, yb]*G[{-yp}, yr])/2 + (Pi^2*G[{2}, yb]*G[{-yp}, yr])/2 + (2*Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-yp}, yr])/3 - 
  2*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-yp}, yr] - (Pi^2*G[{y^(-1)}, yb]*G[{-yp}, yr])/3 + G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{-yp}, yr] - 
  G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{-yp}, yr] + 2*G[{0}, y]*G[{1}, y]*G[{y}, -1 + y^(-1) + y]*G[{-yp}, yr] - G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{-yp}, yr] + (Pi^2*G[{1}, y]*G[{yp}, x])/3 + 
  G[{0}, y]*G[{1}, y]^2*G[{yp}, x] + (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{yp}, x])/3 - (Pi^2*G[{2}, yb]*G[{yp}, x])/2 - (2*Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{yp}, x])/3 + 
  2*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{yp}, x] + (Pi^2*G[{y^(-1)}, yb]*G[{yp}, x])/3 - G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{yp}, x] + 
  G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{yp}, x] - 2*G[{0}, y]*G[{1}, y]*G[{y}, -1 + y^(-1) + y]*G[{yp}, x] + G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{yp}, x] - (2*Pi^2*G[{0}, y]*G[{yp}, yr])/3 - 
  (Pi^2*G[{1}, y]*G[{yp}, yr])/3 - 5*G[{0}, y]*G[{1}, y]^2*G[{yp}, yr] - (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{yp}, yr])/3 + (3*Pi^2*G[{1}, yb]*G[{yp}, yr])/2 - (Pi^2*G[{2}, yb]*G[{yp}, yr])/2 + 
  (2*Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{yp}, yr])/3 - 2*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{yp}, yr] - (Pi^2*G[{y^(-1)}, yb]*G[{yp}, yr])/3 + 
  G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{yp}, yr] - G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{yp}, yr] + 2*G[{0}, y]*G[{1}, y]*G[{y}, -1 + y^(-1) + y]*G[{yp}, yr] - 
  G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{yp}, yr] - (2*Pi^2*G[{1}, yp/y]*G[{yp/y}, 1])/3 + (4*Pi^2*G[{y^(-1)}, yp/y]*G[{yp/y}, 1])/3 - 4*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yp/y]*G[{yp/y}, 1] + 
  4*G[{0}, y]*G[{1}, y]*G[{y}, yp/y]*G[{yp/y}, 1] + (Pi^2*G[{1}, yp/y]*G[{yp/y}, yb])/3 - (2*Pi^2*G[{y^(-1)}, yp/y]*G[{yp/y}, yb])/3 + 2*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yp/y]*G[{yp/y}, yb] - 
  2*G[{0}, y]*G[{1}, y]*G[{y}, yp/y]*G[{yp/y}, yb] + (2*Pi^2*G[{0}, y]*G[{-yr}, x])/3 - (Pi^2*G[{1}, y]*G[{-yr}, x])/6 + (9*G[{0}, y]*G[{1}, y]^2*G[{-yr}, x])/2 - 
  (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{-yr}, x])/6 + (Pi^2*G[{1}, yb]*G[{-yr}, x])/12 - (Pi^2*G[{2}, yb]*G[{-yr}, x])/4 + (Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-yr}, x])/3 - 
  G[{0}, y]*G[{1}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-yr}, x] - (Pi^2*G[{y^(-1)}, yb]*G[{-yr}, x])/6 + (G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{-yr}, x])/2 - 
  (G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{-yr}, x])/2 + G[{0}, y]*G[{1}, y]*G[{y}, -1 + y^(-1) + y]*G[{-yr}, x] - (G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{-yr}, x])/2 - (Pi^2*G[{0}, y]*G[{-yr}, yr])/3 + 
  3*Pi^2*G[{1}, y]*G[{-yr}, yr] - 13*G[{0}, y]*G[{1}, y]^2*G[{-yr}, yr] + (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{-yr}, yr])/6 - (5*Pi^2*G[{1}, yb]*G[{-yr}, yr])/3 + 
  8*G[{0}, y]*G[{1}, y]*G[{1}, yb]*G[{-yr}, yr] - (Pi^2*G[{1}, yp/y]*G[{-yr}, yr])/6 - 2*Pi^2*G[{y^(-1)}, y]*G[{-yr}, yr] + 6*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{-yr}, yr] - 
  (Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-yr}, yr])/3 + G[{0}, y]*G[{1}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-yr}, yr] + (2*Pi^2*G[{y^(-1)}, yb]*G[{-yr}, yr])/3 - 
  2*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{-yr}, yr] + (Pi^2*G[{y^(-1)}, yp/y]*G[{-yr}, yr])/3 - G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yp/y]*G[{-yr}, yr] + 
  4*G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{-yr}, yr] - G[{0}, y]*G[{1}, y]*G[{y}, -1 + y^(-1) + y]*G[{-yr}, yr] - 6*G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{-yr}, yr] + 
  G[{0}, y]*G[{1}, y]*G[{y}, yp/y]*G[{-yr}, yr] + (2*Pi^2*G[{0}, y]*G[{yr}, x])/3 - (Pi^2*G[{1}, y]*G[{yr}, x])/6 + (9*G[{0}, y]*G[{1}, y]^2*G[{yr}, x])/2 - 
  (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{yr}, x])/6 + (Pi^2*G[{1}, yb]*G[{yr}, x])/12 - (Pi^2*G[{2}, yb]*G[{yr}, x])/4 + (Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{yr}, x])/3 - 
  G[{0}, y]*G[{1}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{yr}, x] - (Pi^2*G[{y^(-1)}, yb]*G[{yr}, x])/6 + (G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{yr}, x])/2 - 
  (G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{yr}, x])/2 + G[{0}, y]*G[{1}, y]*G[{y}, -1 + y^(-1) + y]*G[{yr}, x] - (G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{yr}, x])/2 - (2*Pi^2*G[{0}, y]*G[{-yw}, x])/3 - 
  (Pi^2*G[{1}, y]*G[{-yw}, x])/6 - (3*G[{0}, y]*G[{1}, y]^2*G[{-yw}, x])/2 - (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{-yw}, x])/6 + (Pi^2*G[{1}, yb]*G[{-yw}, x])/12 - 
  (Pi^2*G[{2}, yb]*G[{-yw}, x])/4 + (Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-yw}, x])/3 - G[{0}, y]*G[{1}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-yw}, x] - (Pi^2*G[{y^(-1)}, yb]*G[{-yw}, x])/6 + 
  (G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{-yw}, x])/2 - (G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{-yw}, x])/2 + G[{0}, y]*G[{1}, y]*G[{y}, -1 + y^(-1) + y]*G[{-yw}, x] - 
  (G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{-yw}, x])/2 + (2*Pi^2*G[{0}, y]*G[{-yw}, yr])/3 - (Pi^2*G[{1}, y]*G[{-yw}, yr])/3 + 4*G[{0}, y]*G[{1}, y]^2*G[{-yw}, yr] + 
  (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{-yw}, yr])/6 - (Pi^2*G[{1}, yb]*G[{-yw}, yr])/6 - (Pi^2*G[{1}, yp/y]*G[{-yw}, yr])/6 + (Pi^2*G[{2}, yb]*G[{-yw}, yr])/2 - 
  (Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-yw}, yr])/3 + G[{0}, y]*G[{1}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-yw}, yr] + (Pi^2*G[{y^(-1)}, yb]*G[{-yw}, yr])/3 - 
  G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{-yw}, yr] + (Pi^2*G[{y^(-1)}, yp/y]*G[{-yw}, yr])/3 - G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yp/y]*G[{-yw}, yr] - 
  G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{-yw}, yr] - G[{0}, y]*G[{1}, y]*G[{y}, -1 + y^(-1) + y]*G[{-yw}, yr] + G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{-yw}, yr] + 
  G[{0}, y]*G[{1}, y]*G[{y}, yp/y]*G[{-yw}, yr] - (2*Pi^2*G[{0}, y]*G[{yw}, x])/3 - (Pi^2*G[{1}, y]*G[{yw}, x])/6 - (3*G[{0}, y]*G[{1}, y]^2*G[{yw}, x])/2 - 
  (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{yw}, x])/6 + (Pi^2*G[{1}, yb]*G[{yw}, x])/12 - (Pi^2*G[{2}, yb]*G[{yw}, x])/4 + (Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{yw}, x])/3 - 
  G[{0}, y]*G[{1}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{yw}, x] - (Pi^2*G[{y^(-1)}, yb]*G[{yw}, x])/6 + (G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{yw}, x])/2 - 
  (G[{0}, y]*G[{1}, y]*G[{y}, 1]*G[{yw}, x])/2 + G[{0}, y]*G[{1}, y]*G[{y}, -1 + y^(-1) + y]*G[{yw}, x] - (G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{yw}, x])/2 - (5*Pi^2*G[{1}, y]*G[{yw}, yr])/3 + 
  11*G[{0}, y]*G[{1}, y]^2*G[{yw}, yr] + (Pi^2*G[{1}, -1 + y^(-1) + y]*G[{yw}, yr])/6 + (5*Pi^2*G[{1}, yb]*G[{yw}, yr])/3 - 8*G[{0}, y]*G[{1}, y]*G[{1}, yb]*G[{yw}, yr] - 
  (Pi^2*G[{1}, yp/y]*G[{yw}, yr])/6 + 2*Pi^2*G[{y^(-1)}, y]*G[{yw}, yr] - 6*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, y]*G[{yw}, yr] - (Pi^2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{yw}, yr])/3 + 
  G[{0}, y]*G[{1}, y]*G[{y^(-1)}, -1 + y^(-1) + y]*G[{yw}, yr] - 2*Pi^2*G[{y^(-1)}, yb]*G[{yw}, yr] + 6*G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yb]*G[{yw}, yr] + 
  (Pi^2*G[{y^(-1)}, yp/y]*G[{yw}, yr])/3 - G[{0}, y]*G[{1}, y]*G[{y^(-1)}, yp/y]*G[{yw}, yr] - G[{0}, y]*G[{1}, y]*G[{y}, -1 + y^(-1) + y]*G[{yw}, yr] + 
  2*G[{0}, y]*G[{1}, y]*G[{y}, yb]*G[{yw}, yr] + G[{0}, y]*G[{1}, y]*G[{y}, yp/y]*G[{yw}, yr] - (4*Pi^2*G[{-1, 0}, y])/3 + 6*G[{1}, y]*G[{y^(-1)}, yb]*G[{-1, 0}, y] + 
  6*G[{1}, y]*G[{y}, 1]*G[{-1, 0}, y] - 6*G[{1}, y]*G[{y}, yb]*G[{-1, 0}, y] + 12*G[{1}, y]*G[{-yr}, yr]*G[{-1, 0}, y] - 12*G[{1}, yb]*G[{-yr}, yr]*G[{-1, 0}, y] - 
  12*G[{1}, y]*G[{yw}, yr]*G[{-1, 0}, y] + 12*G[{1}, yb]*G[{yw}, yr]*G[{-1, 0}, y] + (11*Pi^2*G[{0, 0}, y])/3 + 6*G[{1}, y]*G[{1}, yp/y]*G[{0, 0}, y] + 
  3*G[{1}, y]*G[{y^(-1)}, y]*G[{0, 0}, y] - G[{1}, y]*G[{y^(-1)}, yb]*G[{0, 0}, y] - 2*G[{1}, yp/y]*G[{y^(-1)}, yb]*G[{0, 0}, y] - 3*G[{y^(-1)}, y]*G[{y^(-1)}, yb]*G[{0, 0}, y] - 
  3*G[{1}, y]*G[{y^(-1)}, yp/y]*G[{0, 0}, y] - 2*G[{1}, yp/y]*G[{y^(-1)}, yp/y]*G[{0, 0}, y] + G[{y^(-1)}, yb]*G[{y^(-1)}, yp/y]*G[{0, 0}, y] + G[{y^(-1)}, yp/y]^2*G[{0, 0}, y] + 
  4*G[{1}, yp/y]*G[{y}, 1]*G[{0, 0}, y] - 3*G[{y^(-1)}, y]*G[{y}, 1]*G[{0, 0}, y] - 2*G[{y^(-1)}, yp/y]*G[{y}, 1]*G[{0, 0}, y] + G[{1}, y]*G[{y}, yb]*G[{0, 0}, y] - 
  2*G[{1}, yp/y]*G[{y}, yb]*G[{0, 0}, y] + 3*G[{y^(-1)}, y]*G[{y}, yb]*G[{0, 0}, y] + G[{y^(-1)}, yp/y]*G[{y}, yb]*G[{0, 0}, y] - G[{1}, y]*G[{y}, yp/y]*G[{0, 0}, y] - 
  2*G[{1}, yp/y]*G[{y}, yp/y]*G[{0, 0}, y] + G[{y^(-1)}, yp/y]*G[{y}, yp/y]*G[{0, 0}, y] - 4*G[{1}, yb]*G[{-y2}, yr]*G[{0, 0}, y] + 4*G[{1}, yp/y]*G[{-y2}, yr]*G[{0, 0}, y] + 
  2*G[{y^(-1)}, yb]*G[{-y2}, yr]*G[{0, 0}, y] - 2*G[{y^(-1)}, yp/y]*G[{-y2}, yr]*G[{0, 0}, y] - 4*G[{1}, yb]*G[{y2}, yr]*G[{0, 0}, y] + 4*G[{1}, yp/y]*G[{y2}, yr]*G[{0, 0}, y] + 
  2*G[{y^(-1)}, yb]*G[{y2}, yr]*G[{0, 0}, y] - 2*G[{y^(-1)}, yp/y]*G[{y2}, yr]*G[{0, 0}, y] + G[{1}, y]*G[{-yp}, x]*G[{0, 0}, y] + 4*G[{1}, -1 + y^(-1) + y]*G[{-yp}, x]*G[{0, 0}, y] - 
  4*G[{1}, yb]*G[{-yp}, x]*G[{0, 0}, y] - 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-yp}, x]*G[{0, 0}, y] + G[{y^(-1)}, yb]*G[{-yp}, x]*G[{0, 0}, y] - G[{1}, y]*G[{-yp}, yr]*G[{0, 0}, y] - 
  4*G[{1}, -1 + y^(-1) + y]*G[{-yp}, yr]*G[{0, 0}, y] + 4*G[{1}, yb]*G[{-yp}, yr]*G[{0, 0}, y] + 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-yp}, yr]*G[{0, 0}, y] - 
  G[{y^(-1)}, yb]*G[{-yp}, yr]*G[{0, 0}, y] + G[{1}, y]*G[{yp}, x]*G[{0, 0}, y] + 4*G[{1}, -1 + y^(-1) + y]*G[{yp}, x]*G[{0, 0}, y] - 4*G[{1}, yb]*G[{yp}, x]*G[{0, 0}, y] - 
  2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{yp}, x]*G[{0, 0}, y] + G[{y^(-1)}, yb]*G[{yp}, x]*G[{0, 0}, y] - G[{1}, y]*G[{yp}, yr]*G[{0, 0}, y] - 4*G[{1}, -1 + y^(-1) + y]*G[{yp}, yr]*G[{0, 0}, y] + 
  4*G[{1}, yb]*G[{yp}, yr]*G[{0, 0}, y] + 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{yp}, yr]*G[{0, 0}, y] - G[{y^(-1)}, yb]*G[{yp}, yr]*G[{0, 0}, y] - 8*G[{1}, yp/y]*G[{yp/y}, 1]*G[{0, 0}, y] + 
  4*G[{y^(-1)}, yp/y]*G[{yp/y}, 1]*G[{0, 0}, y] + 4*G[{1}, yp/y]*G[{yp/y}, yb]*G[{0, 0}, y] - 2*G[{y^(-1)}, yp/y]*G[{yp/y}, yb]*G[{0, 0}, y] - (G[{1}, y]*G[{-yr}, x]*G[{0, 0}, y])/2 - 
  2*G[{1}, -1 + y^(-1) + y]*G[{-yr}, x]*G[{0, 0}, y] + 2*G[{1}, yb]*G[{-yr}, x]*G[{0, 0}, y] + G[{y^(-1)}, -1 + y^(-1) + y]*G[{-yr}, x]*G[{0, 0}, y] - 
  (G[{y^(-1)}, yb]*G[{-yr}, x]*G[{0, 0}, y])/2 + 2*G[{1}, -1 + y^(-1) + y]*G[{-yr}, yr]*G[{0, 0}, y] + 4*G[{1}, yb]*G[{-yr}, yr]*G[{0, 0}, y] - 2*G[{1}, yp/y]*G[{-yr}, yr]*G[{0, 0}, y] - 
  6*G[{y^(-1)}, y]*G[{-yr}, yr]*G[{0, 0}, y] - G[{y^(-1)}, -1 + y^(-1) + y]*G[{-yr}, yr]*G[{0, 0}, y] + 2*G[{y^(-1)}, yb]*G[{-yr}, yr]*G[{0, 0}, y] + 
  G[{y^(-1)}, yp/y]*G[{-yr}, yr]*G[{0, 0}, y] - (G[{1}, y]*G[{yr}, x]*G[{0, 0}, y])/2 - 2*G[{1}, -1 + y^(-1) + y]*G[{yr}, x]*G[{0, 0}, y] + 2*G[{1}, yb]*G[{yr}, x]*G[{0, 0}, y] + 
  G[{y^(-1)}, -1 + y^(-1) + y]*G[{yr}, x]*G[{0, 0}, y] - (G[{y^(-1)}, yb]*G[{yr}, x]*G[{0, 0}, y])/2 - (G[{1}, y]*G[{-yw}, x]*G[{0, 0}, y])/2 - 
  2*G[{1}, -1 + y^(-1) + y]*G[{-yw}, x]*G[{0, 0}, y] + 2*G[{1}, yb]*G[{-yw}, x]*G[{0, 0}, y] + G[{y^(-1)}, -1 + y^(-1) + y]*G[{-yw}, x]*G[{0, 0}, y] - 
  (G[{y^(-1)}, yb]*G[{-yw}, x]*G[{0, 0}, y])/2 - G[{1}, y]*G[{-yw}, yr]*G[{0, 0}, y] + 2*G[{1}, -1 + y^(-1) + y]*G[{-yw}, yr]*G[{0, 0}, y] - 2*G[{1}, yp/y]*G[{-yw}, yr]*G[{0, 0}, y] - 
  G[{y^(-1)}, -1 + y^(-1) + y]*G[{-yw}, yr]*G[{0, 0}, y] + G[{y^(-1)}, yb]*G[{-yw}, yr]*G[{0, 0}, y] + G[{y^(-1)}, yp/y]*G[{-yw}, yr]*G[{0, 0}, y] - (G[{1}, y]*G[{yw}, x]*G[{0, 0}, y])/2 - 
  2*G[{1}, -1 + y^(-1) + y]*G[{yw}, x]*G[{0, 0}, y] + 2*G[{1}, yb]*G[{yw}, x]*G[{0, 0}, y] + G[{y^(-1)}, -1 + y^(-1) + y]*G[{yw}, x]*G[{0, 0}, y] - 
  (G[{y^(-1)}, yb]*G[{yw}, x]*G[{0, 0}, y])/2 + 4*G[{1}, y]*G[{yw}, yr]*G[{0, 0}, y] + 2*G[{1}, -1 + y^(-1) + y]*G[{yw}, yr]*G[{0, 0}, y] - 4*G[{1}, yb]*G[{yw}, yr]*G[{0, 0}, y] - 
  2*G[{1}, yp/y]*G[{yw}, yr]*G[{0, 0}, y] + 6*G[{y^(-1)}, y]*G[{yw}, yr]*G[{0, 0}, y] - G[{y^(-1)}, -1 + y^(-1) + y]*G[{yw}, yr]*G[{0, 0}, y] - 6*G[{y^(-1)}, yb]*G[{yw}, yr]*G[{0, 0}, y] + 
  G[{y^(-1)}, yp/y]*G[{yw}, yr]*G[{0, 0}, y] - 8*G[{0}, y]*G[{1}, yb]*G[{0, 0}, (1 + yb + Sqrt[-3 + (1 + (-1 + y)*y*(-2 + y*(3 + y)))^2/(1 + (-1 + y)*y)^4 + 2*yb])/2] + 
  2*G[{1}, y]*G[{1}, yp/y]*G[{0, 1}, y] + 3*G[{1}, y]*G[{y^(-1)}, y]*G[{0, 1}, y] + 5*G[{1}, y]*G[{y^(-1)}, yb]*G[{0, 1}, y] - 3*G[{y^(-1)}, y]*G[{y^(-1)}, yb]*G[{0, 1}, y] - 
  3*G[{1}, y]*G[{y^(-1)}, yp/y]*G[{0, 1}, y] + G[{y^(-1)}, yb]*G[{y^(-1)}, yp/y]*G[{0, 1}, y] + G[{y^(-1)}, yp/y]^2*G[{0, 1}, y] + 6*G[{1}, y]*G[{y}, 1]*G[{0, 1}, y] - 
  2*G[{1}, yp/y]*G[{y}, 1]*G[{0, 1}, y] - 3*G[{y^(-1)}, y]*G[{y}, 1]*G[{0, 1}, y] - G[{y^(-1)}, yb]*G[{y}, 1]*G[{0, 1}, y] - G[{y^(-1)}, yp/y]*G[{y}, 1]*G[{0, 1}, y] - 
  5*G[{1}, y]*G[{y}, yb]*G[{0, 1}, y] + 3*G[{y^(-1)}, y]*G[{y}, yb]*G[{0, 1}, y] + G[{y^(-1)}, yp/y]*G[{y}, yb]*G[{0, 1}, y] + G[{y}, 1]*G[{y}, yb]*G[{0, 1}, y] + 
  G[{1}, y]*G[{y}, yp/y]*G[{0, 1}, y] - G[{y^(-1)}, yb]*G[{y}, yp/y]*G[{0, 1}, y] + 3*G[{y}, 1]*G[{y}, yp/y]*G[{0, 1}, y] - G[{y}, yb]*G[{y}, yp/y]*G[{0, 1}, y] - 
  G[{y}, yp/y]^2*G[{0, 1}, y] + 2*G[{y^(-1)}, yb]*G[{-y2}, yr]*G[{0, 1}, y] - 2*G[{y^(-1)}, yp/y]*G[{-y2}, yr]*G[{0, 1}, y] - 2*G[{y}, yb]*G[{-y2}, yr]*G[{0, 1}, y] + 
  2*G[{y}, yp/y]*G[{-y2}, yr]*G[{0, 1}, y] + 2*G[{y^(-1)}, yb]*G[{y2}, yr]*G[{0, 1}, y] - 2*G[{y^(-1)}, yp/y]*G[{y2}, yr]*G[{0, 1}, y] - 2*G[{y}, yb]*G[{y2}, yr]*G[{0, 1}, y] + 
  2*G[{y}, yp/y]*G[{y2}, yr]*G[{0, 1}, y] + G[{1}, y]*G[{-yp}, x]*G[{0, 1}, y] - 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-yp}, x]*G[{0, 1}, y] + G[{y^(-1)}, yb]*G[{-yp}, x]*G[{0, 1}, y] - 
  G[{y}, 1]*G[{-yp}, x]*G[{0, 1}, y] + 2*G[{y}, -1 + y^(-1) + y]*G[{-yp}, x]*G[{0, 1}, y] - G[{y}, yb]*G[{-yp}, x]*G[{0, 1}, y] - G[{1}, y]*G[{-yp}, yr]*G[{0, 1}, y] + 
  2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{-yp}, yr]*G[{0, 1}, y] - G[{y^(-1)}, yb]*G[{-yp}, yr]*G[{0, 1}, y] + G[{y}, 1]*G[{-yp}, yr]*G[{0, 1}, y] - 
  2*G[{y}, -1 + y^(-1) + y]*G[{-yp}, yr]*G[{0, 1}, y] + G[{y}, yb]*G[{-yp}, yr]*G[{0, 1}, y] + G[{1}, y]*G[{yp}, x]*G[{0, 1}, y] - 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{yp}, x]*G[{0, 1}, y] + 
  G[{y^(-1)}, yb]*G[{yp}, x]*G[{0, 1}, y] - G[{y}, 1]*G[{yp}, x]*G[{0, 1}, y] + 2*G[{y}, -1 + y^(-1) + y]*G[{yp}, x]*G[{0, 1}, y] - G[{y}, yb]*G[{yp}, x]*G[{0, 1}, y] - 
  G[{1}, y]*G[{yp}, yr]*G[{0, 1}, y] + 2*G[{y^(-1)}, -1 + y^(-1) + y]*G[{yp}, yr]*G[{0, 1}, y] - G[{y^(-1)}, yb]*G[{yp}, yr]*G[{0, 1}, y] + G[{y}, 1]*G[{yp}, yr]*G[{0, 1}, y] - 
  2*G[{y}, -1 + y^(-1) + y]*G[{yp}, yr]*G[{0, 1}, y] + G[{y}, yb]*G[{yp}, yr]*G[{0, 1}, y] + 4*G[{y^(-1)}, yp/y]*G[{yp/y}, 1]*G[{0, 1}, y] - 4*G[{y}, yp/y]*G[{yp/y}, 1]*G[{0, 1}, y] - 
  2*G[{y^(-1)}, yp/y]*G[{yp/y}, yb]*G[{0, 1}, y] + 2*G[{y}, yp/y]*G[{yp/y}, yb]*G[{0, 1}, y] - (G[{1}, y]*G[{-yr}, x]*G[{0, 1}, y])/2 + G[{y^(-1)}, -1 + y^(-1) + y]*G[{-yr}, x]*G[{0, 1}, y] - 
  (G[{y^(-1)}, yb]*G[{-yr}, x]*G[{0, 1}, y])/2 + (G[{y}, 1]*G[{-yr}, x]*G[{0, 1}, y])/2 - G[{y}, -1 + y^(-1) + y]*G[{-yr}, x]*G[{0, 1}, y] + (G[{y}, yb]*G[{-yr}, x]*G[{0, 1}, y])/2 + 
  12*G[{1}, y]*G[{-yr}, yr]*G[{0, 1}, y] - 8*G[{1}, yb]*G[{-yr}, yr]*G[{0, 1}, y] - 6*G[{y^(-1)}, y]*G[{-yr}, yr]*G[{0, 1}, y] - G[{y^(-1)}, -1 + y^(-1) + y]*G[{-yr}, yr]*G[{0, 1}, y] + 
  2*G[{y^(-1)}, yb]*G[{-yr}, yr]*G[{0, 1}, y] + G[{y^(-1)}, yp/y]*G[{-yr}, yr]*G[{0, 1}, y] - 4*G[{y}, 1]*G[{-yr}, yr]*G[{0, 1}, y] + G[{y}, -1 + y^(-1) + y]*G[{-yr}, yr]*G[{0, 1}, y] + 
  6*G[{y}, yb]*G[{-yr}, yr]*G[{0, 1}, y] - G[{y}, yp/y]*G[{-yr}, yr]*G[{0, 1}, y] - (G[{1}, y]*G[{yr}, x]*G[{0, 1}, y])/2 + G[{y^(-1)}, -1 + y^(-1) + y]*G[{yr}, x]*G[{0, 1}, y] - 
  (G[{y^(-1)}, yb]*G[{yr}, x]*G[{0, 1}, y])/2 + (G[{y}, 1]*G[{yr}, x]*G[{0, 1}, y])/2 - G[{y}, -1 + y^(-1) + y]*G[{yr}, x]*G[{0, 1}, y] + (G[{y}, yb]*G[{yr}, x]*G[{0, 1}, y])/2 - 
  (G[{1}, y]*G[{-yw}, x]*G[{0, 1}, y])/2 + G[{y^(-1)}, -1 + y^(-1) + y]*G[{-yw}, x]*G[{0, 1}, y] - (G[{y^(-1)}, yb]*G[{-yw}, x]*G[{0, 1}, y])/2 + (G[{y}, 1]*G[{-yw}, x]*G[{0, 1}, y])/2 - 
  G[{y}, -1 + y^(-1) + y]*G[{-yw}, x]*G[{0, 1}, y] + (G[{y}, yb]*G[{-yw}, x]*G[{0, 1}, y])/2 - G[{1}, y]*G[{-yw}, yr]*G[{0, 1}, y] - G[{y^(-1)}, -1 + y^(-1) + y]*G[{-yw}, yr]*G[{0, 1}, y] + 
  G[{y^(-1)}, yb]*G[{-yw}, yr]*G[{0, 1}, y] + G[{y^(-1)}, yp/y]*G[{-yw}, yr]*G[{0, 1}, y] + G[{y}, 1]*G[{-yw}, yr]*G[{0, 1}, y] + G[{y}, -1 + y^(-1) + y]*G[{-yw}, yr]*G[{0, 1}, y] - 
  G[{y}, yb]*G[{-yw}, yr]*G[{0, 1}, y] - G[{y}, yp/y]*G[{-yw}, yr]*G[{0, 1}, y] - (G[{1}, y]*G[{yw}, x]*G[{0, 1}, y])/2 + G[{y^(-1)}, -1 + y^(-1) + y]*G[{yw}, x]*G[{0, 1}, y] - 
  (G[{y^(-1)}, yb]*G[{yw}, x]*G[{0, 1}, y])/2 + (G[{y}, 1]*G[{yw}, x]*G[{0, 1}, y])/2 - G[{y}, -1 + y^(-1) + y]*G[{yw}, x]*G[{0, 1}, y] + (G[{y}, yb]*G[{yw}, x]*G[{0, 1}, y])/2 - 
  8*G[{1}, y]*G[{yw}, yr]*G[{0, 1}, y] + 8*G[{1}, yb]*G[{yw}, yr]*G[{0, 1}, y] + 6*G[{y^(-1)}, y]*G[{yw}, yr]*G[{0, 1}, y] - G[{y^(-1)}, -1 + y^(-1) + y]*G[{yw}, yr]*G[{0, 1}, y] - 
  6*G[{y^(-1)}, yb]*G[{yw}, yr]*G[{0, 1}, y] + G[{y^(-1)}, yp/y]*G[{yw}, yr]*G[{0, 1}, y] + G[{y}, -1 + y^(-1) + y]*G[{yw}, yr]*G[{0, 1}, y] - 2*G[{y}, yb]*G[{yw}, yr]*G[{0, 1}, y] - 
  G[{y}, yp/y]*G[{yw}, yr]*G[{0, 1}, y] + (Pi^2*G[{0, 1}, yb])/6 - 4*G[{0}, y]*G[{0}, (1 + yb + Sqrt[-3 + (1 + (-1 + y)*y*(-2 + y*(3 + y)))^2/(1 + (-1 + y)*y)^4 + 2*yb])/2]*G[{0, 1}, yb] - 
  4*G[{0}, y]*G[{1}, yb]*G[{0, 1}, yb] + 4*G[{0}, y]*G[{yb^(-1)}, (1 + yb + Sqrt[-3 + (1 + (-1 + y)*y*(-2 + y*(3 + y)))^2/(1 + (-1 + y)*y)^4 + 2*yb])/2]*G[{0, 1}, yb] - 
  4*G[{0}, y]*G[{yb}, 1]*G[{0, 1}, yb] + 4*G[{0}, y]*G[{yb}, (1 + yb + Sqrt[-3 + (1 + (-1 + y)*y*(-2 + y*(3 + y)))^2/(1 + (-1 + y)*y)^4 + 2*yb])/2]*G[{0, 1}, yb] - 2*Pi^2*G[{1, 0}, y] + 
  2*G[{1}, y]*G[{y^(-1)}, yb]*G[{1, 0}, y] + 2*G[{1}, y]*G[{y}, 1]*G[{1, 0}, y] - 2*G[{1}, y]*G[{y}, yb]*G[{1, 0}, y] + 4*G[{1}, y]*G[{-yr}, yr]*G[{1, 0}, y] - 
  4*G[{1}, yb]*G[{-yr}, yr]*G[{1, 0}, y] - 4*G[{1}, y]*G[{yw}, yr]*G[{1, 0}, y] + 4*G[{1}, yb]*G[{yw}, yr]*G[{1, 0}, y] - 2*Pi^2*G[{1, 1}, y] - 4*G[{0}, y]*G[{1}, y]*G[{1, 1}, y] - 
  4*G[{0}, y]*G[{1}, yp/y]*G[{1, 1}, y] - 6*G[{0}, y]*G[{y^(-1)}, y]*G[{1, 1}, y] - 6*G[{0}, y]*G[{y^(-1)}, yb]*G[{1, 1}, y] + 6*G[{0}, y]*G[{y^(-1)}, yp/y]*G[{1, 1}, y] - 
  8*G[{0}, y]*G[{y}, 1]*G[{1, 1}, y] + 6*G[{0}, y]*G[{y}, yb]*G[{1, 1}, y] - 2*G[{0}, y]*G[{y}, yp/y]*G[{1, 1}, y] + 8*G[{0}, y]*G[{-y1}, x]*G[{1, 1}, y] - 
  8*G[{0}, y]*G[{-y1}, yr]*G[{1, 1}, y] + 8*G[{0}, y]*G[{y1}, x]*G[{1, 1}, y] - 8*G[{0}, y]*G[{y1}, yr]*G[{1, 1}, y] - 4*G[{0}, y]*G[{-yp}, x]*G[{1, 1}, y] + 
  12*G[{0}, y]*G[{-yp}, yr]*G[{1, 1}, y] - 4*G[{0}, y]*G[{yp}, x]*G[{1, 1}, y] + 12*G[{0}, y]*G[{yp}, yr]*G[{1, 1}, y] - 8*G[{0}, y]*G[{-yr}, x]*G[{1, 1}, y] + 
  10*G[{0}, y]*G[{-yr}, yr]*G[{1, 1}, y] - 8*G[{0}, y]*G[{yr}, x]*G[{1, 1}, y] + 4*G[{0}, y]*G[{-yw}, x]*G[{1, 1}, y] - 6*G[{0}, y]*G[{-yw}, yr]*G[{1, 1}, y] + 
  4*G[{0}, y]*G[{yw}, x]*G[{1, 1}, y] - 14*G[{0}, y]*G[{yw}, yr]*G[{1, 1}, y] - 12*G[{-1, 0}, y]*G[{1, 1}, y] + 3*G[{0, 0}, y]*G[{1, 1}, y] - 9*G[{0, 1}, y]*G[{1, 1}, y] - 
  4*G[{1, 0}, y]*G[{1, 1}, y] - 8*G[{0}, y]*G[{-yr}, yr]*G[{1, 1}, yb] + 8*G[{0}, y]*G[{yw}, yr]*G[{1, 1}, yb] + (Pi^2*G[{1, 1}, yp/y])/3 + (Pi^2*G[{1, 2}, yb])/2 - 
  (2*Pi^2*G[{1, y^(-1)}, yp/y])/3 + 2*G[{0}, y]*G[{1}, y]*G[{1, y^(-1)}, yp/y] - 2*G[{0, 0}, y]*G[{1, y^(-1)}, yp/y] - 2*G[{0, 1}, y]*G[{1, y^(-1)}, yp/y] - G[{0}, y]*G[{1}, y]*G[{1, y}, y] + 
  G[{0}, y]*G[{y^(-1)}, yb]*G[{1, y}, y] + G[{0}, y]*G[{y}, 1]*G[{1, y}, y] - G[{0}, y]*G[{y}, yb]*G[{1, y}, y] + 2*G[{0}, y]*G[{-yr}, yr]*G[{1, y}, y] - 
  2*G[{0}, y]*G[{yw}, yr]*G[{1, y}, y] - 2*G[{0}, y]*G[{1}, y]*G[{1, y}, yp/y] + 2*G[{0, 1}, y]*G[{1, y}, yp/y] + (Pi^2*G[{1, yp/y}, yp/y])/3 + 4*G[{0, 0}, y]*G[{1, yp/y}, yp/y] - 
  (5*Pi^2*G[{2, 1}, yb])/6 + (Pi^2*G[{y^(-1), 1}, 1])/6 - 2*G[{0}, y]*G[{1}, y]*G[{y^(-1), 1}, 1] + 2*G[{0}, y]*G[{1}, yp/y]*G[{y^(-1), 1}, 1] + G[{0}, y]*G[{y^(-1)}, yb]*G[{y^(-1), 1}, 1] - 
  G[{0}, y]*G[{y^(-1)}, yp/y]*G[{y^(-1), 1}, 1] + 2*G[{0}, y]*G[{y}, 1]*G[{y^(-1), 1}, 1] - G[{0}, y]*G[{y}, yb]*G[{y^(-1), 1}, 1] - G[{0}, y]*G[{y}, yp/y]*G[{y^(-1), 1}, 1] + 
  G[{0}, y]*G[{-yp}, x]*G[{y^(-1), 1}, 1] - G[{0}, y]*G[{-yp}, yr]*G[{y^(-1), 1}, 1] + G[{0}, y]*G[{yp}, x]*G[{y^(-1), 1}, 1] - G[{0}, y]*G[{yp}, yr]*G[{y^(-1), 1}, 1] - 
  (G[{0}, y]*G[{-yr}, x]*G[{y^(-1), 1}, 1])/2 + 4*G[{0}, y]*G[{-yr}, yr]*G[{y^(-1), 1}, 1] - (G[{0}, y]*G[{yr}, x]*G[{y^(-1), 1}, 1])/2 - (G[{0}, y]*G[{-yw}, x]*G[{y^(-1), 1}, 1])/2 - 
  G[{0}, y]*G[{-yw}, yr]*G[{y^(-1), 1}, 1] - (G[{0}, y]*G[{yw}, x]*G[{y^(-1), 1}, 1])/2 + 6*G[{-1, 0}, y]*G[{y^(-1), 1}, 1] - 8*G[{0, 0}, y]*G[{y^(-1), 1}, 1] + 
  2*G[{0, 1}, y]*G[{y^(-1), 1}, 1] + 2*G[{1, 0}, y]*G[{y^(-1), 1}, 1] + 3*G[{0}, y]*G[{1}, y]*G[{y^(-1), 1}, y] - 3*G[{0}, y]*G[{y^(-1)}, yb]*G[{y^(-1), 1}, y] - 
  3*G[{0}, y]*G[{y}, 1]*G[{y^(-1), 1}, y] + 3*G[{0}, y]*G[{y}, yb]*G[{y^(-1), 1}, y] - 6*G[{0}, y]*G[{-yr}, yr]*G[{y^(-1), 1}, y] + 6*G[{0}, y]*G[{yw}, yr]*G[{y^(-1), 1}, y] - 
  2*G[{0}, y]*G[{-yp}, x]*G[{y^(-1), 1}, -1 + y^(-1) + y] + 2*G[{0}, y]*G[{-yp}, yr]*G[{y^(-1), 1}, -1 + y^(-1) + y] - 2*G[{0}, y]*G[{yp}, x]*G[{y^(-1), 1}, -1 + y^(-1) + y] + 
  2*G[{0}, y]*G[{yp}, yr]*G[{y^(-1), 1}, -1 + y^(-1) + y] + G[{0}, y]*G[{-yr}, x]*G[{y^(-1), 1}, -1 + y^(-1) + y] - G[{0}, y]*G[{-yr}, yr]*G[{y^(-1), 1}, -1 + y^(-1) + y] + 
  G[{0}, y]*G[{yr}, x]*G[{y^(-1), 1}, -1 + y^(-1) + y] + G[{0}, y]*G[{-yw}, x]*G[{y^(-1), 1}, -1 + y^(-1) + y] - G[{0}, y]*G[{-yw}, yr]*G[{y^(-1), 1}, -1 + y^(-1) + y] + 
  G[{0}, y]*G[{yw}, x]*G[{y^(-1), 1}, -1 + y^(-1) + y] - G[{0}, y]*G[{yw}, yr]*G[{y^(-1), 1}, -1 + y^(-1) + y] - (5*Pi^2*G[{y^(-1), 1}, yb])/6 + 4*G[{0}, y]*G[{1}, y]*G[{y^(-1), 1}, yb] + 
  2*G[{0}, y]*G[{-y2}, yr]*G[{y^(-1), 1}, yb] + 2*G[{0}, y]*G[{y2}, yr]*G[{y^(-1), 1}, yb] + G[{0}, y]*G[{-yp}, x]*G[{y^(-1), 1}, yb] - G[{0}, y]*G[{-yp}, yr]*G[{y^(-1), 1}, yb] + 
  G[{0}, y]*G[{yp}, x]*G[{y^(-1), 1}, yb] - G[{0}, y]*G[{yp}, yr]*G[{y^(-1), 1}, yb] - (G[{0}, y]*G[{-yr}, x]*G[{y^(-1), 1}, yb])/2 + 2*G[{0}, y]*G[{-yr}, yr]*G[{y^(-1), 1}, yb] - 
  (G[{0}, y]*G[{yr}, x]*G[{y^(-1), 1}, yb])/2 - (G[{0}, y]*G[{-yw}, x]*G[{y^(-1), 1}, yb])/2 + G[{0}, y]*G[{-yw}, yr]*G[{y^(-1), 1}, yb] - (G[{0}, y]*G[{yw}, x]*G[{y^(-1), 1}, yb])/2 - 
  6*G[{0}, y]*G[{yw}, yr]*G[{y^(-1), 1}, yb] - 6*G[{-1, 0}, y]*G[{y^(-1), 1}, yb] + 4*G[{0, 0}, y]*G[{y^(-1), 1}, yb] - 4*G[{0, 1}, y]*G[{y^(-1), 1}, yb] - 2*G[{1, 0}, y]*G[{y^(-1), 1}, yb] - 
  2*G[{0}, y]*G[{1}, y]*G[{y^(-1), 1}, yp/y] + G[{0}, y]*G[{y^(-1)}, yb]*G[{y^(-1), 1}, yp/y] + G[{0}, y]*G[{y^(-1)}, yp/y]*G[{y^(-1), 1}, yp/y] - 2*G[{0}, y]*G[{y}, 1]*G[{y^(-1), 1}, yp/y] + 
  G[{0}, y]*G[{y}, yb]*G[{y^(-1), 1}, yp/y] + G[{0}, y]*G[{y}, yp/y]*G[{y^(-1), 1}, yp/y] - 2*G[{0}, y]*G[{-y2}, yr]*G[{y^(-1), 1}, yp/y] - 2*G[{0}, y]*G[{y2}, yr]*G[{y^(-1), 1}, yp/y] + 
  4*G[{0}, y]*G[{yp/y}, 1]*G[{y^(-1), 1}, yp/y] - 2*G[{0}, y]*G[{yp/y}, yb]*G[{y^(-1), 1}, yp/y] + G[{0}, y]*G[{-yr}, yr]*G[{y^(-1), 1}, yp/y] + G[{0}, y]*G[{-yw}, yr]*G[{y^(-1), 1}, yp/y] + 
  G[{0}, y]*G[{yw}, yr]*G[{y^(-1), 1}, yp/y] + 2*G[{0, 0}, y]*G[{y^(-1), 1}, yp/y] + (Pi^2*G[{y^(-1), y^(-1)}, yb])/3 - G[{0}, y]*G[{1}, y]*G[{y^(-1), y^(-1)}, yb] + 
  G[{0, 0}, y]*G[{y^(-1), y^(-1)}, yb] + G[{0, 1}, y]*G[{y^(-1), y^(-1)}, yb] + 3*G[{0}, y]*G[{1}, y]*G[{y^(-1), y}, 1] - 3*G[{0, 1}, y]*G[{y^(-1), y}, 1] - 
  3*G[{0}, y]*G[{1}, y]*G[{y^(-1), y}, yb] + 3*G[{0, 1}, y]*G[{y^(-1), y}, yb] - (2*Pi^2*G[{y^(-1), yp/y}, yp/y])/3 + 2*G[{0}, y]*G[{1}, y]*G[{y^(-1), yp/y}, yp/y] - 
  2*G[{0, 0}, y]*G[{y^(-1), yp/y}, yp/y] - 2*G[{0, 1}, y]*G[{y^(-1), yp/y}, yp/y] - (5*Pi^2*G[{y, 1}, 1])/6 + 2*G[{0}, y]*G[{1}, y]*G[{y, 1}, 1] - 2*G[{0}, y]*G[{1}, yp/y]*G[{y, 1}, 1] - 
  G[{0}, y]*G[{y^(-1)}, yb]*G[{y, 1}, 1] + G[{0}, y]*G[{y^(-1)}, yp/y]*G[{y, 1}, 1] - 2*G[{0}, y]*G[{y}, 1]*G[{y, 1}, 1] + G[{0}, y]*G[{y}, yb]*G[{y, 1}, 1] + 
  G[{0}, y]*G[{y}, yp/y]*G[{y, 1}, 1] - G[{0}, y]*G[{-yp}, x]*G[{y, 1}, 1] + G[{0}, y]*G[{-yp}, yr]*G[{y, 1}, 1] - G[{0}, y]*G[{yp}, x]*G[{y, 1}, 1] + G[{0}, y]*G[{yp}, yr]*G[{y, 1}, 1] + 
  (G[{0}, y]*G[{-yr}, x]*G[{y, 1}, 1])/2 - 4*G[{0}, y]*G[{-yr}, yr]*G[{y, 1}, 1] + (G[{0}, y]*G[{yr}, x]*G[{y, 1}, 1])/2 + (G[{0}, y]*G[{-yw}, x]*G[{y, 1}, 1])/2 + 
  G[{0}, y]*G[{-yw}, yr]*G[{y, 1}, 1] + (G[{0}, y]*G[{yw}, x]*G[{y, 1}, 1])/2 - 6*G[{-1, 0}, y]*G[{y, 1}, 1] - 2*G[{0, 0}, y]*G[{y, 1}, 1] - 2*G[{0, 1}, y]*G[{y, 1}, 1] - 
  2*G[{1, 0}, y]*G[{y, 1}, 1] + 2*G[{0}, y]*G[{-yp}, x]*G[{y, 1}, -1 + y^(-1) + y] - 2*G[{0}, y]*G[{-yp}, yr]*G[{y, 1}, -1 + y^(-1) + y] + 2*G[{0}, y]*G[{yp}, x]*G[{y, 1}, -1 + y^(-1) + y] - 
  2*G[{0}, y]*G[{yp}, yr]*G[{y, 1}, -1 + y^(-1) + y] - G[{0}, y]*G[{-yr}, x]*G[{y, 1}, -1 + y^(-1) + y] + G[{0}, y]*G[{-yr}, yr]*G[{y, 1}, -1 + y^(-1) + y] - 
  G[{0}, y]*G[{yr}, x]*G[{y, 1}, -1 + y^(-1) + y] - G[{0}, y]*G[{-yw}, x]*G[{y, 1}, -1 + y^(-1) + y] + G[{0}, y]*G[{-yw}, yr]*G[{y, 1}, -1 + y^(-1) + y] - 
  G[{0}, y]*G[{yw}, x]*G[{y, 1}, -1 + y^(-1) + y] + G[{0}, y]*G[{yw}, yr]*G[{y, 1}, -1 + y^(-1) + y] + (5*Pi^2*G[{y, 1}, yb])/6 - 4*G[{0}, y]*G[{1}, y]*G[{y, 1}, yb] - 
  2*G[{0}, y]*G[{-y2}, yr]*G[{y, 1}, yb] - 2*G[{0}, y]*G[{y2}, yr]*G[{y, 1}, yb] - G[{0}, y]*G[{-yp}, x]*G[{y, 1}, yb] + G[{0}, y]*G[{-yp}, yr]*G[{y, 1}, yb] - 
  G[{0}, y]*G[{yp}, x]*G[{y, 1}, yb] + G[{0}, y]*G[{yp}, yr]*G[{y, 1}, yb] + (G[{0}, y]*G[{-yr}, x]*G[{y, 1}, yb])/2 + 6*G[{0}, y]*G[{-yr}, yr]*G[{y, 1}, yb] + 
  (G[{0}, y]*G[{yr}, x]*G[{y, 1}, yb])/2 + (G[{0}, y]*G[{-yw}, x]*G[{y, 1}, yb])/2 - G[{0}, y]*G[{-yw}, yr]*G[{y, 1}, yb] + (G[{0}, y]*G[{yw}, x]*G[{y, 1}, yb])/2 - 
  2*G[{0}, y]*G[{yw}, yr]*G[{y, 1}, yb] + 6*G[{-1, 0}, y]*G[{y, 1}, yb] + 4*G[{0, 1}, y]*G[{y, 1}, yb] + 2*G[{1, 0}, y]*G[{y, 1}, yb] + 2*G[{0}, y]*G[{1}, y]*G[{y, 1}, yp/y] - 
  G[{0}, y]*G[{y^(-1)}, yb]*G[{y, 1}, yp/y] - G[{0}, y]*G[{y^(-1)}, yp/y]*G[{y, 1}, yp/y] + 2*G[{0}, y]*G[{y}, 1]*G[{y, 1}, yp/y] - G[{0}, y]*G[{y}, yb]*G[{y, 1}, yp/y] - 
  G[{0}, y]*G[{y}, yp/y]*G[{y, 1}, yp/y] + 2*G[{0}, y]*G[{-y2}, yr]*G[{y, 1}, yp/y] + 2*G[{0}, y]*G[{y2}, yr]*G[{y, 1}, yp/y] - 4*G[{0}, y]*G[{yp/y}, 1]*G[{y, 1}, yp/y] + 
  2*G[{0}, y]*G[{yp/y}, yb]*G[{y, 1}, yp/y] - G[{0}, y]*G[{-yr}, yr]*G[{y, 1}, yp/y] - G[{0}, y]*G[{-yw}, yr]*G[{y, 1}, yp/y] - G[{0}, y]*G[{yw}, yr]*G[{y, 1}, yp/y] + 
  2*G[{0, 0}, y]*G[{y, 1}, yp/y] + Pi^2*G[{y, y^(-1)}, 1] - 3*G[{0}, y]*G[{1}, y]*G[{y, y^(-1)}, 1] + 3*G[{0, 0}, y]*G[{y, y^(-1)}, 1] + 3*G[{0, 1}, y]*G[{y, y^(-1)}, 1] - 
  Pi^2*G[{y, y^(-1)}, yb] + 3*G[{0}, y]*G[{1}, y]*G[{y, y^(-1)}, yb] - 3*G[{0, 0}, y]*G[{y, y^(-1)}, yb] - 3*G[{0, 1}, y]*G[{y, y^(-1)}, yb] + 3*G[{0}, y]*G[{1}, y]*G[{y, y}, 1] - 
  3*G[{0, 1}, y]*G[{y, y}, 1] + G[{0}, y]*G[{1}, y]*G[{y, y}, yb] - G[{0, 1}, y]*G[{y, y}, yb] - 2*G[{0}, y]*G[{1}, y]*G[{y, yp/y}, yp/y] + 2*G[{0, 1}, y]*G[{y, yp/y}, yp/y] - 
  2*G[{0, 1}, yb]*G[{-y1, -y1}, x] + 2*G[{1, 1}, yb]*G[{-y1, -y1}, x] + 4*G[{0, 1}, yb]*G[{-y1, -y1}, yr] + 6*G[{1, 1}, yb]*G[{-y1, -y1}, yr] - 2*G[{0, 1}, yb]*G[{-y1, y1}, x] + 
  2*G[{1, 1}, yb]*G[{-y1, y1}, x] + 4*G[{0, 1}, yb]*G[{-y1, y1}, yr] + 6*G[{1, 1}, yb]*G[{-y1, y1}, yr] + (Pi^2*G[{-y1, -yp}, x])/6 + 3*G[{0, 1}, yb]*G[{-y1, -yp}, x] - 
  2*G[{1, 1}, yb]*G[{-y1, -yp}, x] - (Pi^2*G[{-y1, -yp}, yr])/3 - 12*G[{0, 1}, yb]*G[{-y1, -yp}, yr] + 6*G[{1, 1}, yb]*G[{-y1, -yp}, yr] + (Pi^2*G[{-y1, yp}, x])/6 + 
  3*G[{0, 1}, yb]*G[{-y1, yp}, x] - 2*G[{1, 1}, yb]*G[{-y1, yp}, x] - (Pi^2*G[{-y1, yp}, yr])/3 - 12*G[{0, 1}, yb]*G[{-y1, yp}, yr] + 6*G[{1, 1}, yb]*G[{-y1, yp}, yr] + 
  2*G[{0, 1}, yb]*G[{-y1, yr}, yr] - 2*G[{1, 1}, yb]*G[{-y1, yr}, yr] - 2*G[{0, 1}, yb]*G[{y1, -y1}, x] + 2*G[{1, 1}, yb]*G[{y1, -y1}, x] + 4*G[{0, 1}, yb]*G[{y1, -y1}, yr] + 
  6*G[{1, 1}, yb]*G[{y1, -y1}, yr] - 2*G[{0, 1}, yb]*G[{y1, y1}, x] + 2*G[{1, 1}, yb]*G[{y1, y1}, x] + 4*G[{0, 1}, yb]*G[{y1, y1}, yr] + 6*G[{1, 1}, yb]*G[{y1, y1}, yr] + 
  (Pi^2*G[{y1, -yp}, x])/6 + 3*G[{0, 1}, yb]*G[{y1, -yp}, x] - 2*G[{1, 1}, yb]*G[{y1, -yp}, x] - (Pi^2*G[{y1, -yp}, yr])/3 - 12*G[{0, 1}, yb]*G[{y1, -yp}, yr] + 
  6*G[{1, 1}, yb]*G[{y1, -yp}, yr] + (Pi^2*G[{y1, yp}, x])/6 + 3*G[{0, 1}, yb]*G[{y1, yp}, x] - 2*G[{1, 1}, yb]*G[{y1, yp}, x] - (Pi^2*G[{y1, yp}, yr])/3 - 12*G[{0, 1}, yb]*G[{y1, yp}, yr] + 
  6*G[{1, 1}, yb]*G[{y1, yp}, yr] + 2*G[{0, 1}, yb]*G[{y1, yr}, yr] - 2*G[{1, 1}, yb]*G[{y1, yr}, yr] - (Pi^2*G[{-y2, -yp}, yr])/3 + 2*G[{0, 0}, y]*G[{-y2, -yp}, yr] - 
  2*G[{0, 1}, yb]*G[{-y2, -yp}, yr] - (Pi^2*G[{-y2, yp}, yr])/3 + 2*G[{0, 0}, y]*G[{-y2, yp}, yr] - 2*G[{0, 1}, yb]*G[{-y2, yp}, yr] + (2*Pi^2*G[{-y2, -yr}, yr])/3 - 
  2*G[{0}, y]*G[{1}, y]*G[{-y2, -yr}, yr] + 2*G[{0}, y]*G[{1}, yb]*G[{-y2, -yr}, yr] + 2*G[{0, 0}, y]*G[{-y2, -yr}, yr] + 2*G[{0, 1}, y]*G[{-y2, -yr}, yr] + 
  2*G[{0, 1}, yb]*G[{-y2, -yr}, yr] + (2*Pi^2*G[{-y2, yr}, yr])/3 - 2*G[{0}, y]*G[{1}, y]*G[{-y2, yr}, yr] + 2*G[{0}, y]*G[{1}, yb]*G[{-y2, yr}, yr] + 2*G[{0, 0}, y]*G[{-y2, yr}, yr] + 
  2*G[{0, 1}, y]*G[{-y2, yr}, yr] + 2*G[{0, 1}, yb]*G[{-y2, yr}, yr] + 2*G[{0}, y]*G[{1}, y]*G[{-y2, -yw}, yr] - 2*G[{0}, y]*G[{1}, yb]*G[{-y2, -yw}, yr] - 2*G[{0, 1}, y]*G[{-y2, -yw}, yr] + 
  2*G[{0, 1}, yb]*G[{-y2, -yw}, yr] + 2*G[{0}, y]*G[{1}, y]*G[{-y2, yw}, yr] - 2*G[{0}, y]*G[{1}, yb]*G[{-y2, yw}, yr] - 2*G[{0, 1}, y]*G[{-y2, yw}, yr] + 2*G[{0, 1}, yb]*G[{-y2, yw}, yr] - 
  (Pi^2*G[{y2, -yp}, yr])/3 + 2*G[{0, 0}, y]*G[{y2, -yp}, yr] - 2*G[{0, 1}, yb]*G[{y2, -yp}, yr] - (Pi^2*G[{y2, yp}, yr])/3 + 2*G[{0, 0}, y]*G[{y2, yp}, yr] - 
  2*G[{0, 1}, yb]*G[{y2, yp}, yr] + (2*Pi^2*G[{y2, -yr}, yr])/3 - 2*G[{0}, y]*G[{1}, y]*G[{y2, -yr}, yr] + 2*G[{0}, y]*G[{1}, yb]*G[{y2, -yr}, yr] + 2*G[{0, 0}, y]*G[{y2, -yr}, yr] + 
  2*G[{0, 1}, y]*G[{y2, -yr}, yr] + 2*G[{0, 1}, yb]*G[{y2, -yr}, yr] + (2*Pi^2*G[{y2, yr}, yr])/3 - 2*G[{0}, y]*G[{1}, y]*G[{y2, yr}, yr] + 2*G[{0}, y]*G[{1}, yb]*G[{y2, yr}, yr] + 
  2*G[{0, 0}, y]*G[{y2, yr}, yr] + 2*G[{0, 1}, y]*G[{y2, yr}, yr] + 2*G[{0, 1}, yb]*G[{y2, yr}, yr] + 2*G[{0}, y]*G[{1}, y]*G[{y2, -yw}, yr] - 2*G[{0}, y]*G[{1}, yb]*G[{y2, -yw}, yr] - 
  2*G[{0, 1}, y]*G[{y2, -yw}, yr] + 2*G[{0, 1}, yb]*G[{y2, -yw}, yr] + 2*G[{0}, y]*G[{1}, y]*G[{y2, yw}, yr] - 2*G[{0}, y]*G[{1}, yb]*G[{y2, yw}, yr] - 2*G[{0, 1}, y]*G[{y2, yw}, yr] + 
  2*G[{0, 1}, yb]*G[{y2, yw}, yr] - 4*G[{0}, y]*G[{1}, yb]*G[{yb^(-1), 0}, 1] + 
  4*G[{0}, y]*G[{1}, yb]*G[{yb^(-1), 0}, (1 + yb + Sqrt[-3 + (1 + (-1 + y)*y*(-2 + y*(3 + y)))^2/(1 + (-1 + y)*y)^4 + 2*yb])/2] + 4*G[{0}, y]*G[{1}, yb]*G[{yb, 0}, 1] - 
  4*G[{0}, y]*G[{1}, yb]*G[{yb, 0}, (1 + yb + Sqrt[-3 + (1 + (-1 + y)*y*(-2 + y*(3 + y)))^2/(1 + (-1 + y)*y)^4 + 2*yb])/2] + (5*Pi^2*G[{-yj, -yp}, yr])/3 - 4*G[{0, 1}, yb]*G[{-yj, -yp}, yr] + 
  12*G[{1, 1}, yb]*G[{-yj, -yp}, yr] + (5*Pi^2*G[{-yj, yp}, yr])/3 - 4*G[{0, 1}, yb]*G[{-yj, yp}, yr] + 12*G[{1, 1}, yb]*G[{-yj, yp}, yr] - Pi^2*G[{-yj, yr}, yr] - 
  2*G[{1, 1}, yb]*G[{-yj, yr}, yr] + 2*G[{0, 1}, yb]*G[{-yp, -y1}, x] - 2*G[{1, 1}, yb]*G[{-yp, -y1}, x] - 6*G[{0, 1}, yb]*G[{-yp, -y1}, yr] + 2*G[{1, 1}, yb]*G[{-yp, -y1}, yr] + 
  2*G[{0, 1}, yb]*G[{-yp, y1}, x] - 2*G[{1, 1}, yb]*G[{-yp, y1}, x] - 6*G[{0, 1}, yb]*G[{-yp, y1}, yr] + 2*G[{1, 1}, yb]*G[{-yp, y1}, yr] - Pi^2*G[{-yp, -yj}, x] - 
  2*G[{1, 1}, yb]*G[{-yp, -yj}, x] + Pi^2*G[{-yp, -yj}, yr] + 2*G[{1, 1}, yb]*G[{-yp, -yj}, yr] - (Pi^2*G[{-yp, -yp}, x])/6 - 3*G[{0, 1}, yb]*G[{-yp, -yp}, x] + 
  2*G[{1, 1}, yb]*G[{-yp, -yp}, x] - (Pi^2*G[{-yp, -yp}, yr])/3 + 10*G[{0, 1}, yb]*G[{-yp, -yp}, yr] - 14*G[{1, 1}, yb]*G[{-yp, -yp}, yr] + (Pi^2*G[{-yp, yp}, x])/2 + 
  6*G[{0, 0}, y]*G[{-yp, yp}, x] - 5*G[{0, 1}, yb]*G[{-yp, yp}, x] + 4*G[{1, 1}, yb]*G[{-yp, yp}, x] - Pi^2*G[{-yp, yp}, yr] - 6*G[{0, 0}, y]*G[{-yp, yp}, yr] + 
  12*G[{0, 1}, yb]*G[{-yp, yp}, yr] - 16*G[{1, 1}, yb]*G[{-yp, yp}, yr] + (2*Pi^2*G[{-yp, yr}, x])/3 - 2*G[{0}, y]*G[{1}, y]*G[{-yp, yr}, x] + 2*G[{0}, y]*G[{1}, yb]*G[{-yp, yr}, x] + 
  2*G[{0, 0}, y]*G[{-yp, yr}, x] + 2*G[{0, 1}, y]*G[{-yp, yr}, x] + 2*G[{0, 1}, yb]*G[{-yp, yr}, x] - (Pi^2*G[{-yp, yr}, yr])/3 + 2*G[{0}, y]*G[{1}, y]*G[{-yp, yr}, yr] - 
  2*G[{0}, y]*G[{1}, yb]*G[{-yp, yr}, yr] - 4*G[{0, 0}, y]*G[{-yp, yr}, yr] - 2*G[{0, 1}, y]*G[{-yp, yr}, yr] - 2*G[{0, 1}, yb]*G[{-yp, yr}, yr] + 2*G[{1, 1}, yb]*G[{-yp, yr}, yr] + 
  2*G[{0}, y]*G[{1}, y]*G[{-yp, -yw}, x] - 2*G[{0}, y]*G[{1}, yb]*G[{-yp, -yw}, x] - 2*G[{0, 1}, y]*G[{-yp, -yw}, x] + 2*G[{0, 1}, yb]*G[{-yp, -yw}, x] - 
  2*G[{0}, y]*G[{1}, y]*G[{-yp, -yw}, yr] + 2*G[{0}, y]*G[{1}, yb]*G[{-yp, -yw}, yr] + 2*G[{0, 1}, y]*G[{-yp, -yw}, yr] - 2*G[{0, 1}, yb]*G[{-yp, -yw}, yr] + 2*G[{0, 1}, yb]*G[{yp, -y1}, x] - 
  2*G[{1, 1}, yb]*G[{yp, -y1}, x] + 2*G[{0, 1}, yb]*G[{yp, -y1}, yr] - 8*G[{1, 1}, yb]*G[{yp, -y1}, yr] + 2*G[{0, 1}, yb]*G[{yp, y1}, x] - 2*G[{1, 1}, yb]*G[{yp, y1}, x] + 
  2*G[{0, 1}, yb]*G[{yp, y1}, yr] - 8*G[{1, 1}, yb]*G[{yp, y1}, yr] - Pi^2*G[{yp, -yj}, yr] - 2*G[{1, 1}, yb]*G[{yp, -yj}, yr] - Pi^2*G[{yp, yj}, x] - 2*G[{1, 1}, yb]*G[{yp, yj}, x] + 
  (Pi^2*G[{yp, -yp}, x])/2 + 6*G[{0, 0}, y]*G[{yp, -yp}, x] - 5*G[{0, 1}, yb]*G[{yp, -yp}, x] + 4*G[{1, 1}, yb]*G[{yp, -yp}, x] - Pi^2*G[{yp, -yp}, yr] - 6*G[{0, 0}, y]*G[{yp, -yp}, yr] + 
  12*G[{0, 1}, yb]*G[{yp, -yp}, yr] - 16*G[{1, 1}, yb]*G[{yp, -yp}, yr] - (Pi^2*G[{yp, yp}, x])/6 - 3*G[{0, 1}, yb]*G[{yp, yp}, x] + 2*G[{1, 1}, yb]*G[{yp, yp}, x] - 
  (Pi^2*G[{yp, yp}, yr])/3 + 10*G[{0, 1}, yb]*G[{yp, yp}, yr] - 14*G[{1, 1}, yb]*G[{yp, yp}, yr] + (2*Pi^2*G[{yp, -yr}, x])/3 - 2*G[{0}, y]*G[{1}, y]*G[{yp, -yr}, x] + 
  2*G[{0}, y]*G[{1}, yb]*G[{yp, -yr}, x] + 2*G[{0, 0}, y]*G[{yp, -yr}, x] + 2*G[{0, 1}, y]*G[{yp, -yr}, x] + 2*G[{0, 1}, yb]*G[{yp, -yr}, x] - (2*Pi^2*G[{yp, -yr}, yr])/3 + 
  2*G[{0}, y]*G[{1}, y]*G[{yp, -yr}, yr] - 2*G[{0}, y]*G[{1}, yb]*G[{yp, -yr}, yr] - 2*G[{0, 0}, y]*G[{yp, -yr}, yr] - 2*G[{0, 1}, y]*G[{yp, -yr}, yr] - 2*G[{0, 1}, yb]*G[{yp, -yr}, yr] + 
  Pi^2*G[{yp, yr}, yr] + 4*G[{0, 0}, y]*G[{yp, yr}, yr] - 2*G[{0, 1}, yb]*G[{yp, yr}, yr] + 4*G[{1, 1}, yb]*G[{yp, yr}, yr] + 2*G[{0}, y]*G[{1}, y]*G[{yp, yw}, x] - 
  2*G[{0}, y]*G[{1}, yb]*G[{yp, yw}, x] - 2*G[{0, 1}, y]*G[{yp, yw}, x] + 2*G[{0, 1}, yb]*G[{yp, yw}, x] - 2*G[{0}, y]*G[{1}, y]*G[{yp, yw}, yr] + 2*G[{0}, y]*G[{1}, yb]*G[{yp, yw}, yr] + 
  2*G[{0, 1}, y]*G[{yp, yw}, yr] - 2*G[{0, 1}, yb]*G[{yp, yw}, yr] + (2*Pi^2*G[{yp/y, 1}, 1])/3 + 8*G[{0, 0}, y]*G[{yp/y, 1}, 1] - (Pi^2*G[{yp/y, 1}, yb])/3 - 
  4*G[{0, 0}, y]*G[{yp/y, 1}, yb] - (4*Pi^2*G[{yp/y, y^(-1)}, 1])/3 + 4*G[{0}, y]*G[{1}, y]*G[{yp/y, y^(-1)}, 1] - 4*G[{0, 0}, y]*G[{yp/y, y^(-1)}, 1] - 4*G[{0, 1}, y]*G[{yp/y, y^(-1)}, 1] + 
  (2*Pi^2*G[{yp/y, y^(-1)}, yb])/3 - 2*G[{0}, y]*G[{1}, y]*G[{yp/y, y^(-1)}, yb] + 2*G[{0, 0}, y]*G[{yp/y, y^(-1)}, yb] + 2*G[{0, 1}, y]*G[{yp/y, y^(-1)}, yb] - 
  4*G[{0}, y]*G[{1}, y]*G[{yp/y, y}, 1] + 4*G[{0, 1}, y]*G[{yp/y, y}, 1] + 2*G[{0}, y]*G[{1}, y]*G[{yp/y, y}, yb] - 2*G[{0, 1}, y]*G[{yp/y, y}, yb] - G[{0, 1}, yb]*G[{-yr, -y1}, x] - 
  G[{1, 1}, yb]*G[{-yr, -y1}, x] + 6*G[{0, 1}, yb]*G[{-yr, -y1}, yr] - 8*G[{1, 1}, yb]*G[{-yr, -y1}, yr] - G[{0, 1}, yb]*G[{-yr, y1}, x] - G[{1, 1}, yb]*G[{-yr, y1}, x] + 
  6*G[{0, 1}, yb]*G[{-yr, y1}, yr] - 8*G[{1, 1}, yb]*G[{-yr, y1}, yr] - (Pi^2*G[{-yr, yj}, x])/2 - G[{1, 1}, yb]*G[{-yr, yj}, x] + (Pi^2*G[{-yr, -yp}, x])/2 + G[{0, 1}, yb]*G[{-yr, -yp}, x] + 
  2*G[{1, 1}, yb]*G[{-yr, -yp}, x] + Pi^2*G[{-yr, -yp}, yr] + 12*G[{-1, 0}, y]*G[{-yr, -yp}, yr] - 6*G[{0, 0}, y]*G[{-yr, -yp}, yr] - 2*G[{0, 1}, yb]*G[{-yr, -yp}, yr] + 
  4*G[{1, 0}, y]*G[{-yr, -yp}, yr] + 8*G[{1, 1}, yb]*G[{-yr, -yp}, yr] + (Pi^2*G[{-yr, yp}, x])/6 - 3*G[{0, 0}, y]*G[{-yr, yp}, x] + 2*G[{0, 1}, yb]*G[{-yr, yp}, x] + 
  G[{1, 1}, yb]*G[{-yr, yp}, x] + Pi^2*G[{-yr, yp}, yr] + 12*G[{-1, 0}, y]*G[{-yr, yp}, yr] - 6*G[{0, 0}, y]*G[{-yr, yp}, yr] - 2*G[{0, 1}, yb]*G[{-yr, yp}, yr] + 
  4*G[{1, 0}, y]*G[{-yr, yp}, yr] + 8*G[{1, 1}, yb]*G[{-yr, yp}, yr] + (2*Pi^2*G[{-yr, -yr}, yr])/3 - 2*G[{0}, y]*G[{1}, y]*G[{-yr, -yr}, yr] + 2*G[{0}, y]*G[{1}, yb]*G[{-yr, -yr}, yr] + 
  2*G[{0, 0}, y]*G[{-yr, -yr}, yr] + 2*G[{0, 1}, y]*G[{-yr, -yr}, yr] + 2*G[{0, 1}, yb]*G[{-yr, -yr}, yr] - (Pi^2*G[{-yr, yr}, x])/3 + G[{0}, y]*G[{1}, y]*G[{-yr, yr}, x] - 
  G[{0}, y]*G[{1}, yb]*G[{-yr, yr}, x] - G[{0, 0}, y]*G[{-yr, yr}, x] - G[{0, 1}, y]*G[{-yr, yr}, x] - G[{0, 1}, yb]*G[{-yr, yr}, x] - G[{0}, y]*G[{1}, y]*G[{-yr, -yw}, x] + 
  G[{0}, y]*G[{1}, yb]*G[{-yr, -yw}, x] + G[{0, 1}, y]*G[{-yr, -yw}, x] - G[{0, 1}, yb]*G[{-yr, -yw}, x] - 6*G[{0}, y]*G[{1}, y]*G[{-yr, -yw}, yr] + 6*G[{0}, y]*G[{1}, yb]*G[{-yr, -yw}, yr] + 
  6*G[{0, 1}, y]*G[{-yr, -yw}, yr] - 6*G[{0, 1}, yb]*G[{-yr, -yw}, yr] - 6*G[{0}, y]*G[{1}, y]*G[{-yr, yw}, yr] + 6*G[{0}, y]*G[{1}, yb]*G[{-yr, yw}, yr] + 6*G[{0, 1}, y]*G[{-yr, yw}, yr] - 
  6*G[{0, 1}, yb]*G[{-yr, yw}, yr] - G[{0, 1}, yb]*G[{yr, -y1}, x] - G[{1, 1}, yb]*G[{yr, -y1}, x] - G[{0, 1}, yb]*G[{yr, y1}, x] - G[{1, 1}, yb]*G[{yr, y1}, x] - (Pi^2*G[{yr, -yj}, x])/2 - 
  G[{1, 1}, yb]*G[{yr, -yj}, x] + (Pi^2*G[{yr, -yp}, x])/6 - 3*G[{0, 0}, y]*G[{yr, -yp}, x] + 2*G[{0, 1}, yb]*G[{yr, -yp}, x] + G[{1, 1}, yb]*G[{yr, -yp}, x] + (Pi^2*G[{yr, yp}, x])/2 + 
  G[{0, 1}, yb]*G[{yr, yp}, x] + 2*G[{1, 1}, yb]*G[{yr, yp}, x] - (Pi^2*G[{yr, -yr}, x])/3 + G[{0}, y]*G[{1}, y]*G[{yr, -yr}, x] - G[{0}, y]*G[{1}, yb]*G[{yr, -yr}, x] - 
  G[{0, 0}, y]*G[{yr, -yr}, x] - G[{0, 1}, y]*G[{yr, -yr}, x] - G[{0, 1}, yb]*G[{yr, -yr}, x] - G[{0}, y]*G[{1}, y]*G[{yr, yw}, x] + G[{0}, y]*G[{1}, yb]*G[{yr, yw}, x] + 
  G[{0, 1}, y]*G[{yr, yw}, x] - G[{0, 1}, yb]*G[{yr, yw}, x] - G[{0, 1}, yb]*G[{-yw, -y1}, x] - G[{1, 1}, yb]*G[{-yw, -y1}, x] - 2*G[{0, 1}, yb]*G[{-yw, -y1}, yr] + 
  2*G[{1, 1}, yb]*G[{-yw, -y1}, yr] - G[{0, 1}, yb]*G[{-yw, y1}, x] - G[{1, 1}, yb]*G[{-yw, y1}, x] - 2*G[{0, 1}, yb]*G[{-yw, y1}, yr] + 2*G[{1, 1}, yb]*G[{-yw, y1}, yr] - 
  (Pi^2*G[{-yw, -yj}, x])/2 - G[{1, 1}, yb]*G[{-yw, -yj}, x] + Pi^2*G[{-yw, -yj}, yr] + 2*G[{1, 1}, yb]*G[{-yw, -yj}, yr] + (Pi^2*G[{-yw, -yp}, x])/6 - 3*G[{0, 0}, y]*G[{-yw, -yp}, x] + 
  2*G[{0, 1}, yb]*G[{-yw, -yp}, x] + G[{1, 1}, yb]*G[{-yw, -yp}, x] - (Pi^2*G[{-yw, -yp}, yr])/3 + 2*G[{0, 0}, y]*G[{-yw, -yp}, yr] - 2*G[{1, 1}, yb]*G[{-yw, -yp}, yr] + 
  (Pi^2*G[{-yw, yp}, x])/2 + G[{0, 1}, yb]*G[{-yw, yp}, x] + 2*G[{1, 1}, yb]*G[{-yw, yp}, x] - Pi^2*G[{-yw, yp}, yr] - 4*G[{0, 0}, y]*G[{-yw, yp}, yr] + 2*G[{0, 1}, yb]*G[{-yw, yp}, yr] - 
  4*G[{1, 1}, yb]*G[{-yw, yp}, yr] - (Pi^2*G[{-yw, -yr}, x])/3 + G[{0}, y]*G[{1}, y]*G[{-yw, -yr}, x] - G[{0}, y]*G[{1}, yb]*G[{-yw, -yr}, x] - G[{0, 0}, y]*G[{-yw, -yr}, x] - 
  G[{0, 1}, y]*G[{-yw, -yr}, x] - G[{0, 1}, yb]*G[{-yw, -yr}, x] + (2*Pi^2*G[{-yw, -yr}, yr])/3 - 2*G[{0}, y]*G[{1}, y]*G[{-yw, -yr}, yr] + 2*G[{0}, y]*G[{1}, yb]*G[{-yw, -yr}, yr] + 
  2*G[{0, 0}, y]*G[{-yw, -yr}, yr] + 2*G[{0, 1}, y]*G[{-yw, -yr}, yr] + 2*G[{0, 1}, yb]*G[{-yw, -yr}, yr] - G[{0}, y]*G[{1}, y]*G[{-yw, yw}, x] + G[{0}, y]*G[{1}, yb]*G[{-yw, yw}, x] + 
  G[{0, 1}, y]*G[{-yw, yw}, x] - G[{0, 1}, yb]*G[{-yw, yw}, x] + 2*G[{0}, y]*G[{1}, y]*G[{-yw, yw}, yr] - 2*G[{0}, y]*G[{1}, yb]*G[{-yw, yw}, yr] - 2*G[{0, 1}, y]*G[{-yw, yw}, yr] + 
  2*G[{0, 1}, yb]*G[{-yw, yw}, yr] - G[{0, 1}, yb]*G[{yw, -y1}, x] - G[{1, 1}, yb]*G[{yw, -y1}, x] + 6*G[{0, 1}, yb]*G[{yw, -y1}, yr] - 8*G[{1, 1}, yb]*G[{yw, -y1}, yr] - 
  G[{0, 1}, yb]*G[{yw, y1}, x] - G[{1, 1}, yb]*G[{yw, y1}, x] + 6*G[{0, 1}, yb]*G[{yw, y1}, yr] - 8*G[{1, 1}, yb]*G[{yw, y1}, yr] - (Pi^2*G[{yw, yj}, x])/2 - G[{1, 1}, yb]*G[{yw, yj}, x] + 
  (Pi^2*G[{yw, -yp}, x])/2 + G[{0, 1}, yb]*G[{yw, -yp}, x] + 2*G[{1, 1}, yb]*G[{yw, -yp}, x] + (Pi^2*G[{yw, -yp}, yr])/3 - 12*G[{-1, 0}, y]*G[{yw, -yp}, yr] + 
  10*G[{0, 0}, y]*G[{yw, -yp}, yr] - 2*G[{0, 1}, yb]*G[{yw, -yp}, yr] - 4*G[{1, 0}, y]*G[{yw, -yp}, yr] + 8*G[{1, 1}, yb]*G[{yw, -yp}, yr] + (Pi^2*G[{yw, yp}, x])/6 - 
  3*G[{0, 0}, y]*G[{yw, yp}, x] + 2*G[{0, 1}, yb]*G[{yw, yp}, x] + G[{1, 1}, yb]*G[{yw, yp}, x] + (Pi^2*G[{yw, yp}, yr])/3 - 12*G[{-1, 0}, y]*G[{yw, yp}, yr] + 
  10*G[{0, 0}, y]*G[{yw, yp}, yr] - 2*G[{0, 1}, yb]*G[{yw, yp}, yr] - 4*G[{1, 0}, y]*G[{yw, yp}, yr] + 8*G[{1, 1}, yb]*G[{yw, yp}, yr] - 2*Pi^2*G[{yw, -yr}, yr] + 
  6*G[{0}, y]*G[{1}, y]*G[{yw, -yr}, yr] - 6*G[{0}, y]*G[{1}, yb]*G[{yw, -yr}, yr] - 6*G[{0, 0}, y]*G[{yw, -yr}, yr] - 6*G[{0, 1}, y]*G[{yw, -yr}, yr] - 6*G[{0, 1}, yb]*G[{yw, -yr}, yr] - 
  (Pi^2*G[{yw, yr}, x])/3 + G[{0}, y]*G[{1}, y]*G[{yw, yr}, x] - G[{0}, y]*G[{1}, yb]*G[{yw, yr}, x] - G[{0, 0}, y]*G[{yw, yr}, x] - G[{0, 1}, y]*G[{yw, yr}, x] - 
  G[{0, 1}, yb]*G[{yw, yr}, x] - 2*Pi^2*G[{yw, yr}, yr] + 4*G[{0}, y]*G[{1}, y]*G[{yw, yr}, yr] - 4*G[{0}, y]*G[{1}, yb]*G[{yw, yr}, yr] - 6*G[{0, 0}, y]*G[{yw, yr}, yr] - 
  4*G[{0, 1}, y]*G[{yw, yr}, yr] - 8*G[{0, 1}, yb]*G[{yw, yr}, yr] - G[{0}, y]*G[{1}, y]*G[{yw, -yw}, x] + G[{0}, y]*G[{1}, yb]*G[{yw, -yw}, x] + G[{0, 1}, y]*G[{yw, -yw}, x] - 
  G[{0, 1}, yb]*G[{yw, -yw}, x] + 2*G[{0}, y]*G[{1}, y]*G[{yw, -yw}, yr] - 2*G[{0}, y]*G[{1}, yb]*G[{yw, -yw}, yr] - 2*G[{0, 1}, y]*G[{yw, -yw}, yr] + 2*G[{0, 1}, yb]*G[{yw, -yw}, yr] + 
  2*G[{0}, y]*G[{1}, y]*G[{yw, yw}, yr] - 2*G[{0}, y]*G[{1}, yb]*G[{yw, yw}, yr] - 2*G[{0, 1}, y]*G[{yw, yw}, yr] + 2*G[{0, 1}, yb]*G[{yw, yw}, yr] + 6*G[{1}, y]*G[{0, -1, 0}, y] - 
  6*G[{y^(-1)}, yb]*G[{0, -1, 0}, y] - 12*G[{-yp}, yr]*G[{0, -1, 0}, y] + 24*G[{yp}, yr]*G[{0, -1, 0}, y] - 12*G[{-yr}, yr]*G[{0, -1, 0}, y] - 7*G[{1}, y]*G[{0, 0, 0}, y] + 
  8*G[{1}, yb]*G[{0, 0, 0}, y] + 6*G[{y^(-1)}, yb]*G[{0, 0, 0}, y] + G[{y^(-1)}, yp/y]*G[{0, 0, 0}, y] + 6*G[{y}, 1]*G[{0, 0, 0}, y] - 3*G[{y}, yb]*G[{0, 0, 0}, y] - 
  3*G[{y}, yp/y]*G[{0, 0, 0}, y] - 2*G[{-yp}, yr]*G[{0, 0, 0}, y] - 20*G[{yp}, yr]*G[{0, 0, 0}, y] + 4*G[{-yr}, x]*G[{0, 0, 0}, y] + 10*G[{-yr}, yr]*G[{0, 0, 0}, y] + 
  4*G[{yr}, x]*G[{0, 0, 0}, y] - 4*G[{-yw}, x]*G[{0, 0, 0}, y] + 2*G[{-yw}, yr]*G[{0, 0, 0}, y] - 4*G[{yw}, x]*G[{0, 0, 0}, y] - 
  12*G[{0}, y]*G[{0, 0, 0}, (1 + yb + Sqrt[-3 + (1 + (-1 + y)*y*(-2 + y*(3 + y)))^2/(1 + (-1 + y)*y)^4 + 2*yb])/2] - 3*G[{1}, y]*G[{0, 0, 1}, y] + 3*G[{y^(-1)}, yb]*G[{0, 0, 1}, y] + 
  3*G[{y}, 1]*G[{0, 0, 1}, y] - 3*G[{y}, yb]*G[{0, 0, 1}, y] + 6*G[{-yr}, yr]*G[{0, 0, 1}, y] - 6*G[{yw}, yr]*G[{0, 0, 1}, y] - 2*G[{-y1}, x]*G[{0, 0, 1}, yb] + 
  4*G[{-y1}, yr]*G[{0, 0, 1}, yb] - 2*G[{y1}, x]*G[{0, 0, 1}, yb] + 4*G[{y1}, yr]*G[{0, 0, 1}, yb] + 2*G[{-yp}, x]*G[{0, 0, 1}, yb] - 6*G[{-yp}, yr]*G[{0, 0, 1}, yb] + 
  2*G[{yp}, x]*G[{0, 0, 1}, yb] + 2*G[{yp}, yr]*G[{0, 0, 1}, yb] - G[{-yr}, x]*G[{0, 0, 1}, yb] + 6*G[{-yr}, yr]*G[{0, 0, 1}, yb] - G[{yr}, x]*G[{0, 0, 1}, yb] - 
  G[{-yw}, x]*G[{0, 0, 1}, yb] - 2*G[{-yw}, yr]*G[{0, 0, 1}, yb] - G[{yw}, x]*G[{0, 0, 1}, yb] + 6*G[{yw}, yr]*G[{0, 0, 1}, yb] + 2*G[{1}, y]*G[{0, 1, 0}, y] - 
  2*G[{y^(-1)}, yb]*G[{0, 1, 0}, y] - 4*G[{-yp}, yr]*G[{0, 1, 0}, y] + 8*G[{yp}, yr]*G[{0, 1, 0}, y] - 4*G[{-yr}, yr]*G[{0, 1, 0}, y] + 
  8*G[{0}, y]*G[{0, 1, 0}, (1 + yb + Sqrt[-3 + (1 + (-1 + y)*y*(-2 + y*(3 + y)))^2/(1 + (-1 + y)*y)^4 + 2*yb])/2] + 4*G[{1}, y]*G[{0, 1, 1}, y] - 4*G[{y^(-1)}, yb]*G[{0, 1, 1}, y] - 
  4*G[{y}, 1]*G[{0, 1, 1}, y] + 4*G[{y}, yb]*G[{0, 1, 1}, y] - 8*G[{-yr}, yr]*G[{0, 1, 1}, y] + 8*G[{yw}, yr]*G[{0, 1, 1}, y] + 2*G[{-y1}, x]*G[{0, 1, 1}, yb] + 
  6*G[{-y1}, yr]*G[{0, 1, 1}, yb] + 2*G[{y1}, x]*G[{0, 1, 1}, yb] + 6*G[{y1}, yr]*G[{0, 1, 1}, yb] - 2*G[{-yp}, x]*G[{0, 1, 1}, yb] + 2*G[{-yp}, yr]*G[{0, 1, 1}, yb] - 
  2*G[{yp}, x]*G[{0, 1, 1}, yb] - 8*G[{yp}, yr]*G[{0, 1, 1}, yb] - G[{-yr}, x]*G[{0, 1, 1}, yb] - 8*G[{-yr}, yr]*G[{0, 1, 1}, yb] - G[{yr}, x]*G[{0, 1, 1}, yb] - 
  G[{-yw}, x]*G[{0, 1, 1}, yb] + 2*G[{-yw}, yr]*G[{0, 1, 1}, yb] - G[{yw}, x]*G[{0, 1, 1}, yb] - 8*G[{yw}, yr]*G[{0, 1, 1}, yb] + G[{1}, y]*G[{0, 1, y}, y] - G[{y^(-1)}, yb]*G[{0, 1, y}, y] - 
  G[{y}, 1]*G[{0, 1, y}, y] + G[{y}, yb]*G[{0, 1, y}, y] - 2*G[{-yr}, yr]*G[{0, 1, y}, y] + 2*G[{yw}, yr]*G[{0, 1, y}, y] + G[{1}, y]*G[{0, y, 1}, y] - G[{y^(-1)}, yb]*G[{0, y, 1}, y] - 
  G[{y}, 1]*G[{0, y, 1}, y] + G[{y}, yb]*G[{0, y, 1}, y] - 2*G[{-yr}, yr]*G[{0, y, 1}, y] + 2*G[{yw}, yr]*G[{0, y, 1}, y] - 2*G[{1}, y]*G[{1, 0, 0}, y] + 2*G[{y^(-1)}, yp/y]*G[{1, 0, 0}, y] - 
  4*G[{y}, 1]*G[{1, 0, 0}, y] + 2*G[{y}, yb]*G[{1, 0, 0}, y] + 2*G[{y}, yp/y]*G[{1, 0, 0}, y] + 4*G[{-yp}, yr]*G[{1, 0, 0}, y] - 8*G[{yp}, yr]*G[{1, 0, 0}, y] - 
  4*G[{-yr}, yr]*G[{1, 0, 0}, y] + 4*G[{-yw}, yr]*G[{1, 0, 0}, y] + 12*G[{0}, y]*G[{1, 0, 0}, (1 + yb + Sqrt[-3 + (1 + (-1 + y)*y*(-2 + y*(3 + y)))^2/(1 + (-1 + y)*y)^4 + 2*yb])/2] + 
  2*G[{-yp}, x]*G[{1, 0, 1}, -1 + y^(-1) + y] - 2*G[{-yp}, yr]*G[{1, 0, 1}, -1 + y^(-1) + y] + 2*G[{yp}, x]*G[{1, 0, 1}, -1 + y^(-1) + y] - 2*G[{yp}, yr]*G[{1, 0, 1}, -1 + y^(-1) + y] - 
  G[{-yr}, x]*G[{1, 0, 1}, -1 + y^(-1) + y] + G[{-yr}, yr]*G[{1, 0, 1}, -1 + y^(-1) + y] - G[{yr}, x]*G[{1, 0, 1}, -1 + y^(-1) + y] - G[{-yw}, x]*G[{1, 0, 1}, -1 + y^(-1) + y] + 
  G[{-yw}, yr]*G[{1, 0, 1}, -1 + y^(-1) + y] - G[{yw}, x]*G[{1, 0, 1}, -1 + y^(-1) + y] + G[{yw}, yr]*G[{1, 0, 1}, -1 + y^(-1) + y] + 4*G[{0}, y]*G[{1, 0, 1}, yb] - 
  G[{-y1}, x]*G[{1, 0, 1}, yb] + 8*G[{-y1}, yr]*G[{1, 0, 1}, yb] - G[{y1}, x]*G[{1, 0, 1}, yb] + 8*G[{y1}, yr]*G[{1, 0, 1}, yb] - 2*G[{-y2}, yr]*G[{1, 0, 1}, yb] - 
  2*G[{y2}, yr]*G[{1, 0, 1}, yb] + 4*G[{-yj}, yr]*G[{1, 0, 1}, yb] - 3*G[{-yp}, yr]*G[{1, 0, 1}, yb] - 11*G[{yp}, yr]*G[{1, 0, 1}, yb] + (G[{-yr}, x]*G[{1, 0, 1}, yb])/2 + 
  (G[{yr}, x]*G[{1, 0, 1}, yb])/2 + (G[{-yw}, x]*G[{1, 0, 1}, yb])/2 - G[{-yw}, yr]*G[{1, 0, 1}, yb] + (G[{yw}, x]*G[{1, 0, 1}, yb])/2 + 2*G[{1}, y]*G[{1, 0, 1}, yp/y] - 
  G[{y^(-1)}, yb]*G[{1, 0, 1}, yp/y] - G[{y^(-1)}, yp/y]*G[{1, 0, 1}, yp/y] + 2*G[{y}, 1]*G[{1, 0, 1}, yp/y] - G[{y}, yb]*G[{1, 0, 1}, yp/y] - G[{y}, yp/y]*G[{1, 0, 1}, yp/y] + 
  2*G[{-y2}, yr]*G[{1, 0, 1}, yp/y] + 2*G[{y2}, yr]*G[{1, 0, 1}, yp/y] - 4*G[{yp/y}, 1]*G[{1, 0, 1}, yp/y] + 2*G[{yp/y}, yb]*G[{1, 0, 1}, yp/y] - G[{-yr}, yr]*G[{1, 0, 1}, yp/y] - 
  G[{-yw}, yr]*G[{1, 0, 1}, yp/y] - G[{yw}, yr]*G[{1, 0, 1}, yp/y] + 27*G[{0}, y]*G[{1, 1, 1}, y] - 12*G[{-y1}, yr]*G[{1, 1, 1}, yb] - 12*G[{y1}, yr]*G[{1, 1, 1}, yb] - 
  12*G[{-yj}, yr]*G[{1, 1, 1}, yb] + 12*G[{-yp}, yr]*G[{1, 1, 1}, yb] + 24*G[{yp}, yr]*G[{1, 1, 1}, yb] - 2*G[{0}, y]*G[{1, y^(-1), 1}, yp/y] + 2*G[{0}, y]*G[{1, y, 1}, yp/y] - 
  G[{-yp}, x]*G[{2, 1, 1}, yb] + G[{-yp}, yr]*G[{2, 1, 1}, yb] - G[{yp}, x]*G[{2, 1, 1}, yb] - G[{yp}, yr]*G[{2, 1, 1}, yb] - (G[{-yr}, x]*G[{2, 1, 1}, yb])/2 - 
  (G[{yr}, x]*G[{2, 1, 1}, yb])/2 - (G[{-yw}, x]*G[{2, 1, 1}, yb])/2 + G[{-yw}, yr]*G[{2, 1, 1}, yb] - (G[{yw}, x]*G[{2, 1, 1}, yb])/2 + 2*G[{1}, yp/y]*G[{y^(-1), 0, 1}, 1] + 
  G[{y^(-1)}, yb]*G[{y^(-1), 0, 1}, 1] - G[{y^(-1)}, yp/y]*G[{y^(-1), 0, 1}, 1] + 2*G[{y}, 1]*G[{y^(-1), 0, 1}, 1] - G[{y}, yb]*G[{y^(-1), 0, 1}, 1] - G[{y}, yp/y]*G[{y^(-1), 0, 1}, 1] + 
  G[{-yp}, x]*G[{y^(-1), 0, 1}, 1] - G[{-yp}, yr]*G[{y^(-1), 0, 1}, 1] + G[{yp}, x]*G[{y^(-1), 0, 1}, 1] - G[{yp}, yr]*G[{y^(-1), 0, 1}, 1] - (G[{-yr}, x]*G[{y^(-1), 0, 1}, 1])/2 + 
  4*G[{-yr}, yr]*G[{y^(-1), 0, 1}, 1] - (G[{yr}, x]*G[{y^(-1), 0, 1}, 1])/2 - (G[{-yw}, x]*G[{y^(-1), 0, 1}, 1])/2 - G[{-yw}, yr]*G[{y^(-1), 0, 1}, 1] - (G[{yw}, x]*G[{y^(-1), 0, 1}, 1])/2 + 
  3*G[{1}, y]*G[{y^(-1), 0, 1}, y] - 3*G[{y^(-1)}, yb]*G[{y^(-1), 0, 1}, y] - 3*G[{y}, 1]*G[{y^(-1), 0, 1}, y] + 3*G[{y}, yb]*G[{y^(-1), 0, 1}, y] - 6*G[{-yr}, yr]*G[{y^(-1), 0, 1}, y] + 
  6*G[{yw}, yr]*G[{y^(-1), 0, 1}, y] - 2*G[{-yp}, x]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] + 2*G[{-yp}, yr]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - 2*G[{yp}, x]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] + 
  2*G[{yp}, yr]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] + G[{-yr}, x]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - G[{-yr}, yr]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] + 
  G[{yr}, x]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] + G[{-yw}, x]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - G[{-yw}, yr]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] + 
  G[{yw}, x]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] - G[{yw}, yr]*G[{y^(-1), 0, 1}, -1 + y^(-1) + y] + 2*G[{-y2}, yr]*G[{y^(-1), 0, 1}, yb] + 2*G[{y2}, yr]*G[{y^(-1), 0, 1}, yb] + 
  G[{-yp}, x]*G[{y^(-1), 0, 1}, yb] - G[{-yp}, yr]*G[{y^(-1), 0, 1}, yb] + G[{yp}, x]*G[{y^(-1), 0, 1}, yb] - G[{yp}, yr]*G[{y^(-1), 0, 1}, yb] - (G[{-yr}, x]*G[{y^(-1), 0, 1}, yb])/2 + 
  2*G[{-yr}, yr]*G[{y^(-1), 0, 1}, yb] - (G[{yr}, x]*G[{y^(-1), 0, 1}, yb])/2 - (G[{-yw}, x]*G[{y^(-1), 0, 1}, yb])/2 + G[{-yw}, yr]*G[{y^(-1), 0, 1}, yb] - 
  (G[{yw}, x]*G[{y^(-1), 0, 1}, yb])/2 - 6*G[{yw}, yr]*G[{y^(-1), 0, 1}, yb] - 2*G[{1}, y]*G[{y^(-1), 0, 1}, yp/y] + G[{y^(-1)}, yb]*G[{y^(-1), 0, 1}, yp/y] + 
  G[{y^(-1)}, yp/y]*G[{y^(-1), 0, 1}, yp/y] - 2*G[{y}, 1]*G[{y^(-1), 0, 1}, yp/y] + G[{y}, yb]*G[{y^(-1), 0, 1}, yp/y] + G[{y}, yp/y]*G[{y^(-1), 0, 1}, yp/y] - 
  2*G[{-y2}, yr]*G[{y^(-1), 0, 1}, yp/y] - 2*G[{y2}, yr]*G[{y^(-1), 0, 1}, yp/y] + 4*G[{yp/y}, 1]*G[{y^(-1), 0, 1}, yp/y] - 2*G[{yp/y}, yb]*G[{y^(-1), 0, 1}, yp/y] + 
  G[{-yr}, yr]*G[{y^(-1), 0, 1}, yp/y] + G[{-yw}, yr]*G[{y^(-1), 0, 1}, yp/y] + G[{yw}, yr]*G[{y^(-1), 0, 1}, yp/y] - 4*G[{0}, y]*G[{y^(-1), 1, 1}, yb] - 
  2*G[{0}, y]*G[{y^(-1), 1, yp/y}, yp/y] - G[{0}, y]*G[{y^(-1), y^(-1), 1}, 1] + G[{0}, y]*G[{y^(-1), y^(-1), 1}, yb] - 3*G[{0}, y]*G[{y^(-1), y, 1}, 1] + 3*G[{0}, y]*G[{y^(-1), y, 1}, yb] - 
  2*G[{0}, y]*G[{y^(-1), yp/y, 1}, yp/y] + 2*G[{1}, yp/y]*G[{y, 0, 1}, 1] + G[{y^(-1)}, yb]*G[{y, 0, 1}, 1] - G[{y^(-1)}, yp/y]*G[{y, 0, 1}, 1] + 2*G[{y}, 1]*G[{y, 0, 1}, 1] - 
  G[{y}, yb]*G[{y, 0, 1}, 1] - G[{y}, yp/y]*G[{y, 0, 1}, 1] + G[{-yp}, x]*G[{y, 0, 1}, 1] - G[{-yp}, yr]*G[{y, 0, 1}, 1] + G[{yp}, x]*G[{y, 0, 1}, 1] - G[{yp}, yr]*G[{y, 0, 1}, 1] - 
  (G[{-yr}, x]*G[{y, 0, 1}, 1])/2 + 4*G[{-yr}, yr]*G[{y, 0, 1}, 1] - (G[{yr}, x]*G[{y, 0, 1}, 1])/2 - (G[{-yw}, x]*G[{y, 0, 1}, 1])/2 - G[{-yw}, yr]*G[{y, 0, 1}, 1] - 
  (G[{yw}, x]*G[{y, 0, 1}, 1])/2 - 2*G[{-yp}, x]*G[{y, 0, 1}, -1 + y^(-1) + y] + 2*G[{-yp}, yr]*G[{y, 0, 1}, -1 + y^(-1) + y] - 2*G[{yp}, x]*G[{y, 0, 1}, -1 + y^(-1) + y] + 
  2*G[{yp}, yr]*G[{y, 0, 1}, -1 + y^(-1) + y] + G[{-yr}, x]*G[{y, 0, 1}, -1 + y^(-1) + y] - G[{-yr}, yr]*G[{y, 0, 1}, -1 + y^(-1) + y] + G[{yr}, x]*G[{y, 0, 1}, -1 + y^(-1) + y] + 
  G[{-yw}, x]*G[{y, 0, 1}, -1 + y^(-1) + y] - G[{-yw}, yr]*G[{y, 0, 1}, -1 + y^(-1) + y] + G[{yw}, x]*G[{y, 0, 1}, -1 + y^(-1) + y] - G[{yw}, yr]*G[{y, 0, 1}, -1 + y^(-1) + y] + 
  2*G[{-y2}, yr]*G[{y, 0, 1}, yb] + 2*G[{y2}, yr]*G[{y, 0, 1}, yb] + G[{-yp}, x]*G[{y, 0, 1}, yb] - G[{-yp}, yr]*G[{y, 0, 1}, yb] + G[{yp}, x]*G[{y, 0, 1}, yb] - 
  G[{yp}, yr]*G[{y, 0, 1}, yb] - (G[{-yr}, x]*G[{y, 0, 1}, yb])/2 - 6*G[{-yr}, yr]*G[{y, 0, 1}, yb] - (G[{yr}, x]*G[{y, 0, 1}, yb])/2 - (G[{-yw}, x]*G[{y, 0, 1}, yb])/2 + 
  G[{-yw}, yr]*G[{y, 0, 1}, yb] - (G[{yw}, x]*G[{y, 0, 1}, yb])/2 + 2*G[{yw}, yr]*G[{y, 0, 1}, yb] - 2*G[{1}, y]*G[{y, 0, 1}, yp/y] + G[{y^(-1)}, yb]*G[{y, 0, 1}, yp/y] + 
  G[{y^(-1)}, yp/y]*G[{y, 0, 1}, yp/y] - 2*G[{y}, 1]*G[{y, 0, 1}, yp/y] + G[{y}, yb]*G[{y, 0, 1}, yp/y] + G[{y}, yp/y]*G[{y, 0, 1}, yp/y] - 2*G[{-y2}, yr]*G[{y, 0, 1}, yp/y] - 
  2*G[{y2}, yr]*G[{y, 0, 1}, yp/y] + 4*G[{yp/y}, 1]*G[{y, 0, 1}, yp/y] - 2*G[{yp/y}, yb]*G[{y, 0, 1}, yp/y] + G[{-yr}, yr]*G[{y, 0, 1}, yp/y] + G[{-yw}, yr]*G[{y, 0, 1}, yp/y] + 
  G[{yw}, yr]*G[{y, 0, 1}, yp/y] + 4*G[{0}, y]*G[{y, 1, 1}, yb] + 2*G[{0}, y]*G[{y, 1, yp/y}, yp/y] + 3*G[{0}, y]*G[{y, y^(-1), 1}, 1] - 3*G[{0}, y]*G[{y, y^(-1), 1}, yb] + 
  G[{0}, y]*G[{y, y, 1}, 1] - G[{0}, y]*G[{y, y, 1}, yb] + 2*G[{0}, y]*G[{y, yp/y, 1}, yp/y] - 2*G[{1}, yb]*G[{-y1, -y1, -y1}, x] + 4*G[{1}, yb]*G[{-y1, -y1, -y1}, yr] - 
  2*G[{1}, yb]*G[{-y1, -y1, y1}, x] + 4*G[{1}, yb]*G[{-y1, -y1, y1}, yr] - 10*G[{1}, yb]*G[{-y1, -y1, -yp}, yr] - 10*G[{1}, yb]*G[{-y1, -y1, yp}, yr] + 2*G[{1}, yb]*G[{-y1, -y1, yr}, yr] - 
  2*G[{1}, yb]*G[{-y1, y1, -y1}, x] + 4*G[{1}, yb]*G[{-y1, y1, -y1}, yr] - 2*G[{1}, yb]*G[{-y1, y1, y1}, x] + 4*G[{1}, yb]*G[{-y1, y1, y1}, yr] - 10*G[{1}, yb]*G[{-y1, y1, -yp}, yr] - 
  10*G[{1}, yb]*G[{-y1, y1, yp}, yr] + 2*G[{1}, yb]*G[{-y1, y1, yr}, yr] + 3*G[{1}, yb]*G[{-y1, -yp, -y1}, x] - 12*G[{1}, yb]*G[{-y1, -yp, -y1}, yr] + 3*G[{1}, yb]*G[{-y1, -yp, y1}, x] - 
  12*G[{1}, yb]*G[{-y1, -yp, y1}, yr] - G[{1}, yb]*G[{-y1, -yp, -yp}, x] + 6*G[{1}, yb]*G[{-y1, -yp, -yp}, yr] - G[{1}, yb]*G[{-y1, -yp, yp}, x] + 6*G[{1}, yb]*G[{-y1, -yp, yp}, yr] + 
  3*G[{1}, yb]*G[{-y1, yp, -y1}, x] - 12*G[{1}, yb]*G[{-y1, yp, -y1}, yr] + 3*G[{1}, yb]*G[{-y1, yp, y1}, x] - 12*G[{1}, yb]*G[{-y1, yp, y1}, yr] - G[{1}, yb]*G[{-y1, yp, -yp}, x] + 
  6*G[{1}, yb]*G[{-y1, yp, -yp}, yr] - G[{1}, yb]*G[{-y1, yp, yp}, x] + 6*G[{1}, yb]*G[{-y1, yp, yp}, yr] + 2*G[{1}, yb]*G[{-y1, yr, -y1}, yr] + 2*G[{1}, yb]*G[{-y1, yr, y1}, yr] - 
  2*G[{1}, yb]*G[{y1, -y1, -y1}, x] + 4*G[{1}, yb]*G[{y1, -y1, -y1}, yr] - 2*G[{1}, yb]*G[{y1, -y1, y1}, x] + 4*G[{1}, yb]*G[{y1, -y1, y1}, yr] - 10*G[{1}, yb]*G[{y1, -y1, -yp}, yr] - 
  10*G[{1}, yb]*G[{y1, -y1, yp}, yr] + 2*G[{1}, yb]*G[{y1, -y1, yr}, yr] - 2*G[{1}, yb]*G[{y1, y1, -y1}, x] + 4*G[{1}, yb]*G[{y1, y1, -y1}, yr] - 2*G[{1}, yb]*G[{y1, y1, y1}, x] + 
  4*G[{1}, yb]*G[{y1, y1, y1}, yr] - 10*G[{1}, yb]*G[{y1, y1, -yp}, yr] - 10*G[{1}, yb]*G[{y1, y1, yp}, yr] + 2*G[{1}, yb]*G[{y1, y1, yr}, yr] + 3*G[{1}, yb]*G[{y1, -yp, -y1}, x] - 
  12*G[{1}, yb]*G[{y1, -yp, -y1}, yr] + 3*G[{1}, yb]*G[{y1, -yp, y1}, x] - 12*G[{1}, yb]*G[{y1, -yp, y1}, yr] - G[{1}, yb]*G[{y1, -yp, -yp}, x] + 6*G[{1}, yb]*G[{y1, -yp, -yp}, yr] - 
  G[{1}, yb]*G[{y1, -yp, yp}, x] + 6*G[{1}, yb]*G[{y1, -yp, yp}, yr] + 3*G[{1}, yb]*G[{y1, yp, -y1}, x] - 12*G[{1}, yb]*G[{y1, yp, -y1}, yr] + 3*G[{1}, yb]*G[{y1, yp, y1}, x] - 
  12*G[{1}, yb]*G[{y1, yp, y1}, yr] - G[{1}, yb]*G[{y1, yp, -yp}, x] + 6*G[{1}, yb]*G[{y1, yp, -yp}, yr] - G[{1}, yb]*G[{y1, yp, yp}, x] + 6*G[{1}, yb]*G[{y1, yp, yp}, yr] + 
  2*G[{1}, yb]*G[{y1, yr, -y1}, yr] + 2*G[{1}, yb]*G[{y1, yr, y1}, yr] - 2*G[{1}, yb]*G[{-y2, -yp, -y1}, yr] - 2*G[{1}, yb]*G[{-y2, -yp, y1}, yr] + 2*G[{1}, yb]*G[{-y2, -yp, -yp}, yr] + 
  2*G[{1}, yb]*G[{-y2, -yp, yp}, yr] - 2*G[{1}, yb]*G[{-y2, yp, -y1}, yr] - 2*G[{1}, yb]*G[{-y2, yp, y1}, yr] + 2*G[{1}, yb]*G[{-y2, yp, -yp}, yr] + 2*G[{1}, yb]*G[{-y2, yp, yp}, yr] + 
  2*G[{1}, yb]*G[{-y2, -yr, -y1}, yr] + 2*G[{1}, yb]*G[{-y2, -yr, y1}, yr] - 2*G[{0}, y]*G[{-y2, -yr, -yp}, yr] - 2*G[{1}, yb]*G[{-y2, -yr, -yp}, yr] - 2*G[{0}, y]*G[{-y2, -yr, yp}, yr] - 
  2*G[{1}, yb]*G[{-y2, -yr, yp}, yr] + 2*G[{1}, yb]*G[{-y2, yr, -y1}, yr] + 2*G[{1}, yb]*G[{-y2, yr, y1}, yr] - 2*G[{0}, y]*G[{-y2, yr, -yp}, yr] - 2*G[{1}, yb]*G[{-y2, yr, -yp}, yr] - 
  2*G[{0}, y]*G[{-y2, yr, yp}, yr] - 2*G[{1}, yb]*G[{-y2, yr, yp}, yr] + 2*G[{1}, yb]*G[{-y2, -yw, -y1}, yr] + 2*G[{1}, yb]*G[{-y2, -yw, y1}, yr] + 2*G[{0}, y]*G[{-y2, -yw, -yp}, yr] - 
  2*G[{1}, yb]*G[{-y2, -yw, -yp}, yr] + 2*G[{0}, y]*G[{-y2, -yw, yp}, yr] - 2*G[{1}, yb]*G[{-y2, -yw, yp}, yr] + 2*G[{1}, yb]*G[{-y2, yw, -y1}, yr] + 2*G[{1}, yb]*G[{-y2, yw, y1}, yr] + 
  2*G[{0}, y]*G[{-y2, yw, -yp}, yr] - 2*G[{1}, yb]*G[{-y2, yw, -yp}, yr] + 2*G[{0}, y]*G[{-y2, yw, yp}, yr] - 2*G[{1}, yb]*G[{-y2, yw, yp}, yr] - 2*G[{1}, yb]*G[{y2, -yp, -y1}, yr] - 
  2*G[{1}, yb]*G[{y2, -yp, y1}, yr] + 2*G[{1}, yb]*G[{y2, -yp, -yp}, yr] + 2*G[{1}, yb]*G[{y2, -yp, yp}, yr] - 2*G[{1}, yb]*G[{y2, yp, -y1}, yr] - 2*G[{1}, yb]*G[{y2, yp, y1}, yr] + 
  2*G[{1}, yb]*G[{y2, yp, -yp}, yr] + 2*G[{1}, yb]*G[{y2, yp, yp}, yr] + 2*G[{1}, yb]*G[{y2, -yr, -y1}, yr] + 2*G[{1}, yb]*G[{y2, -yr, y1}, yr] - 2*G[{0}, y]*G[{y2, -yr, -yp}, yr] - 
  2*G[{1}, yb]*G[{y2, -yr, -yp}, yr] - 2*G[{0}, y]*G[{y2, -yr, yp}, yr] - 2*G[{1}, yb]*G[{y2, -yr, yp}, yr] + 2*G[{1}, yb]*G[{y2, yr, -y1}, yr] + 2*G[{1}, yb]*G[{y2, yr, y1}, yr] - 
  2*G[{0}, y]*G[{y2, yr, -yp}, yr] - 2*G[{1}, yb]*G[{y2, yr, -yp}, yr] - 2*G[{0}, y]*G[{y2, yr, yp}, yr] - 2*G[{1}, yb]*G[{y2, yr, yp}, yr] + 2*G[{1}, yb]*G[{y2, -yw, -y1}, yr] + 
  2*G[{1}, yb]*G[{y2, -yw, y1}, yr] + 2*G[{0}, y]*G[{y2, -yw, -yp}, yr] - 2*G[{1}, yb]*G[{y2, -yw, -yp}, yr] + 2*G[{0}, y]*G[{y2, -yw, yp}, yr] - 2*G[{1}, yb]*G[{y2, -yw, yp}, yr] + 
  2*G[{1}, yb]*G[{y2, yw, -y1}, yr] + 2*G[{1}, yb]*G[{y2, yw, y1}, yr] + 2*G[{0}, y]*G[{y2, yw, -yp}, yr] - 2*G[{1}, yb]*G[{y2, yw, -yp}, yr] + 2*G[{0}, y]*G[{y2, yw, yp}, yr] - 
  2*G[{1}, yb]*G[{y2, yw, yp}, yr] - 4*G[{0}, y]*G[{yb^(-1), 0, 0}, 1] + 
  4*G[{0}, y]*G[{yb^(-1), 0, 0}, (1 + yb + Sqrt[-3 + (1 + (-1 + y)*y*(-2 + y*(3 + y)))^2/(1 + (-1 + y)*y)^4 + 2*yb])/2] + 4*G[{0}, y]*G[{yb^(-1), 1, 0}, 1] - 
  4*G[{0}, y]*G[{yb^(-1), 1, 0}, (1 + yb + Sqrt[-3 + (1 + (-1 + y)*y*(-2 + y*(3 + y)))^2/(1 + (-1 + y)*y)^4 + 2*yb])/2] - 4*G[{0}, y]*G[{yb, 1, 0}, 1] + 
  4*G[{0}, y]*G[{yb, 1, 0}, (1 + yb + Sqrt[-3 + (1 + (-1 + y)*y*(-2 + y*(3 + y)))^2/(1 + (-1 + y)*y)^4 + 2*yb])/2] - 4*G[{1}, yb]*G[{-yj, -yp, -y1}, yr] - 4*G[{1}, yb]*G[{-yj, -yp, y1}, yr] - 
  8*G[{1}, yb]*G[{-yj, -yp, -yp}, yr] - 8*G[{1}, yb]*G[{-yj, -yp, yp}, yr] + 2*G[{1}, yb]*G[{-yj, -yp, yr}, yr] - 4*G[{1}, yb]*G[{-yj, yp, -y1}, yr] - 4*G[{1}, yb]*G[{-yj, yp, y1}, yr] - 
  8*G[{1}, yb]*G[{-yj, yp, -yp}, yr] - 8*G[{1}, yb]*G[{-yj, yp, yp}, yr] + 2*G[{1}, yb]*G[{-yj, yp, yr}, yr] + 2*G[{1}, yb]*G[{-yj, yr, -yp}, yr] + 2*G[{1}, yb]*G[{-yj, yr, yp}, yr] + 
  2*G[{1}, yb]*G[{-yp, -y1, -y1}, x] - 6*G[{1}, yb]*G[{-yp, -y1, -y1}, yr] + 2*G[{1}, yb]*G[{-yp, -y1, y1}, x] - 6*G[{1}, yb]*G[{-yp, -y1, y1}, yr] + 4*G[{1}, yb]*G[{-yp, -y1, -yp}, yr] + 
  4*G[{1}, yb]*G[{-yp, -y1, yp}, yr] + 2*G[{1}, yb]*G[{-yp, y1, -y1}, x] - 6*G[{1}, yb]*G[{-yp, y1, -y1}, yr] + 2*G[{1}, yb]*G[{-yp, y1, y1}, x] - 6*G[{1}, yb]*G[{-yp, y1, y1}, yr] + 
  4*G[{1}, yb]*G[{-yp, y1, -yp}, yr] + 4*G[{1}, yb]*G[{-yp, y1, yp}, yr] + 2*G[{1}, yb]*G[{-yp, -yj, -yp}, x] - 2*G[{1}, yb]*G[{-yp, -yj, -yp}, yr] + 2*G[{1}, yb]*G[{-yp, -yj, yp}, x] - 
  2*G[{1}, yb]*G[{-yp, -yj, yp}, yr] - 3*G[{1}, yb]*G[{-yp, -yp, -y1}, x] + 10*G[{1}, yb]*G[{-yp, -yp, -y1}, yr] - 3*G[{1}, yb]*G[{-yp, -yp, y1}, x] + 10*G[{1}, yb]*G[{-yp, -yp, y1}, yr] + 
  G[{1}, yb]*G[{-yp, -yp, -yp}, x] + 4*G[{1}, yb]*G[{-yp, -yp, -yp}, yr] + G[{1}, yb]*G[{-yp, -yp, yp}, x] + 4*G[{1}, yb]*G[{-yp, -yp, yp}, yr] - 2*G[{1}, yb]*G[{-yp, -yp, yr}, yr] - 
  5*G[{1}, yb]*G[{-yp, yp, -y1}, x] + 12*G[{1}, yb]*G[{-yp, yp, -y1}, yr] - 5*G[{1}, yb]*G[{-yp, yp, y1}, x] + 12*G[{1}, yb]*G[{-yp, yp, y1}, yr] + G[{1}, yb]*G[{-yp, yp, -yp}, x] + 
  4*G[{1}, yb]*G[{-yp, yp, -yp}, yr] + G[{1}, yb]*G[{-yp, yp, yp}, x] + 4*G[{1}, yb]*G[{-yp, yp, yp}, yr] - 2*G[{1}, yb]*G[{-yp, yp, yr}, yr] + 2*G[{1}, yb]*G[{-yp, yr, -y1}, x] - 
  2*G[{1}, yb]*G[{-yp, yr, -y1}, yr] + 2*G[{1}, yb]*G[{-yp, yr, y1}, x] - 2*G[{1}, yb]*G[{-yp, yr, y1}, yr] - 2*G[{0}, y]*G[{-yp, yr, -yp}, x] - 2*G[{1}, yb]*G[{-yp, yr, -yp}, x] + 
  2*G[{0}, y]*G[{-yp, yr, -yp}, yr] - 2*G[{0}, y]*G[{-yp, yr, yp}, x] - 2*G[{1}, yb]*G[{-yp, yr, yp}, x] + 2*G[{0}, y]*G[{-yp, yr, yp}, yr] + 2*G[{1}, yb]*G[{-yp, -yw, -y1}, x] - 
  2*G[{1}, yb]*G[{-yp, -yw, -y1}, yr] + 2*G[{1}, yb]*G[{-yp, -yw, y1}, x] - 2*G[{1}, yb]*G[{-yp, -yw, y1}, yr] + 2*G[{0}, y]*G[{-yp, -yw, -yp}, x] - 2*G[{1}, yb]*G[{-yp, -yw, -yp}, x] - 
  2*G[{0}, y]*G[{-yp, -yw, -yp}, yr] + 2*G[{1}, yb]*G[{-yp, -yw, -yp}, yr] + 2*G[{0}, y]*G[{-yp, -yw, yp}, x] - 2*G[{1}, yb]*G[{-yp, -yw, yp}, x] - 2*G[{0}, y]*G[{-yp, -yw, yp}, yr] + 
  2*G[{1}, yb]*G[{-yp, -yw, yp}, yr] + 2*G[{1}, yb]*G[{yp, -y1, -y1}, x] + 2*G[{1}, yb]*G[{yp, -y1, -y1}, yr] + 2*G[{1}, yb]*G[{yp, -y1, y1}, x] + 2*G[{1}, yb]*G[{yp, -y1, y1}, yr] + 
  6*G[{1}, yb]*G[{yp, -y1, -yp}, yr] + 6*G[{1}, yb]*G[{yp, -y1, yp}, yr] - 2*G[{1}, yb]*G[{yp, -y1, yr}, yr] + 2*G[{1}, yb]*G[{yp, y1, -y1}, x] + 2*G[{1}, yb]*G[{yp, y1, -y1}, yr] + 
  2*G[{1}, yb]*G[{yp, y1, y1}, x] + 2*G[{1}, yb]*G[{yp, y1, y1}, yr] + 6*G[{1}, yb]*G[{yp, y1, -yp}, yr] + 6*G[{1}, yb]*G[{yp, y1, yp}, yr] - 2*G[{1}, yb]*G[{yp, y1, yr}, yr] + 
  2*G[{1}, yb]*G[{yp, -yj, -yp}, yr] + 2*G[{1}, yb]*G[{yp, -yj, yp}, yr] + 2*G[{1}, yb]*G[{yp, yj, -yp}, x] + 2*G[{1}, yb]*G[{yp, yj, yp}, x] - 5*G[{1}, yb]*G[{yp, -yp, -y1}, x] + 
  12*G[{1}, yb]*G[{yp, -yp, -y1}, yr] - 5*G[{1}, yb]*G[{yp, -yp, y1}, x] + 12*G[{1}, yb]*G[{yp, -yp, y1}, yr] + G[{1}, yb]*G[{yp, -yp, -yp}, x] + 4*G[{1}, yb]*G[{yp, -yp, -yp}, yr] + 
  G[{1}, yb]*G[{yp, -yp, yp}, x] + 4*G[{1}, yb]*G[{yp, -yp, yp}, yr] - 2*G[{1}, yb]*G[{yp, -yp, yr}, yr] - 3*G[{1}, yb]*G[{yp, yp, -y1}, x] + 10*G[{1}, yb]*G[{yp, yp, -y1}, yr] - 
  3*G[{1}, yb]*G[{yp, yp, y1}, x] + 10*G[{1}, yb]*G[{yp, yp, y1}, yr] + G[{1}, yb]*G[{yp, yp, -yp}, x] + 4*G[{1}, yb]*G[{yp, yp, -yp}, yr] + G[{1}, yb]*G[{yp, yp, yp}, x] + 
  4*G[{1}, yb]*G[{yp, yp, yp}, yr] - 2*G[{1}, yb]*G[{yp, yp, yr}, yr] + 2*G[{1}, yb]*G[{yp, -yr, -y1}, x] - 2*G[{1}, yb]*G[{yp, -yr, -y1}, yr] + 2*G[{1}, yb]*G[{yp, -yr, y1}, x] - 
  2*G[{1}, yb]*G[{yp, -yr, y1}, yr] - 2*G[{0}, y]*G[{yp, -yr, -yp}, x] - 2*G[{1}, yb]*G[{yp, -yr, -yp}, x] + 2*G[{0}, y]*G[{yp, -yr, -yp}, yr] + 2*G[{1}, yb]*G[{yp, -yr, -yp}, yr] - 
  2*G[{0}, y]*G[{yp, -yr, yp}, x] - 2*G[{1}, yb]*G[{yp, -yr, yp}, x] + 2*G[{0}, y]*G[{yp, -yr, yp}, yr] + 2*G[{1}, yb]*G[{yp, -yr, yp}, yr] - 2*G[{1}, yb]*G[{yp, yr, -y1}, yr] - 
  2*G[{1}, yb]*G[{yp, yr, y1}, yr] - 2*G[{1}, yb]*G[{yp, yr, -yp}, yr] - 2*G[{1}, yb]*G[{yp, yr, yp}, yr] + 2*G[{1}, yb]*G[{yp, yw, -y1}, x] - 2*G[{1}, yb]*G[{yp, yw, -y1}, yr] + 
  2*G[{1}, yb]*G[{yp, yw, y1}, x] - 2*G[{1}, yb]*G[{yp, yw, y1}, yr] + 2*G[{0}, y]*G[{yp, yw, -yp}, x] - 2*G[{1}, yb]*G[{yp, yw, -yp}, x] - 2*G[{0}, y]*G[{yp, yw, -yp}, yr] + 
  2*G[{1}, yb]*G[{yp, yw, -yp}, yr] + 2*G[{0}, y]*G[{yp, yw, yp}, x] - 2*G[{1}, yb]*G[{yp, yw, yp}, x] - 2*G[{0}, y]*G[{yp, yw, yp}, yr] + 2*G[{1}, yb]*G[{yp, yw, yp}, yr] - 
  4*G[{0}, y]*G[{yp/y, y^(-1), 1}, 1] + 2*G[{0}, y]*G[{yp/y, y^(-1), 1}, yb] + 4*G[{0}, y]*G[{yp/y, y, 1}, 1] - 2*G[{0}, y]*G[{yp/y, y, 1}, yb] - G[{1}, yb]*G[{-yr, -y1, -y1}, x] + 
  6*G[{1}, yb]*G[{-yr, -y1, -y1}, yr] - G[{1}, yb]*G[{-yr, -y1, y1}, x] + 6*G[{1}, yb]*G[{-yr, -y1, y1}, yr] + 2*G[{1}, yb]*G[{-yr, -y1, -yp}, x] + 2*G[{1}, yb]*G[{-yr, -y1, -yp}, yr] + 
  2*G[{1}, yb]*G[{-yr, -y1, yp}, x] + 2*G[{1}, yb]*G[{-yr, -y1, yp}, yr] - 2*G[{1}, yb]*G[{-yr, -y1, yr}, yr] - G[{1}, yb]*G[{-yr, y1, -y1}, x] + 6*G[{1}, yb]*G[{-yr, y1, -y1}, yr] - 
  G[{1}, yb]*G[{-yr, y1, y1}, x] + 6*G[{1}, yb]*G[{-yr, y1, y1}, yr] + 2*G[{1}, yb]*G[{-yr, y1, -yp}, x] + 2*G[{1}, yb]*G[{-yr, y1, -yp}, yr] + 2*G[{1}, yb]*G[{-yr, y1, yp}, x] + 
  2*G[{1}, yb]*G[{-yr, y1, yp}, yr] - 2*G[{1}, yb]*G[{-yr, y1, yr}, yr] + G[{1}, yb]*G[{-yr, yj, -yp}, x] + G[{1}, yb]*G[{-yr, yj, yp}, x] + G[{1}, yb]*G[{-yr, -yp, -y1}, x] - 
  2*G[{1}, yb]*G[{-yr, -yp, -y1}, yr] + G[{1}, yb]*G[{-yr, -yp, y1}, x] - 2*G[{1}, yb]*G[{-yr, -yp, y1}, yr] - 3*G[{1}, yb]*G[{-yr, -yp, -yp}, x] - 6*G[{1}, yb]*G[{-yr, -yp, -yp}, yr] - 
  3*G[{1}, yb]*G[{-yr, -yp, yp}, x] - 6*G[{1}, yb]*G[{-yr, -yp, yp}, yr] + 2*G[{0}, y]*G[{-yr, -yp, yr}, yr] + 2*G[{1}, yb]*G[{-yr, -yp, yr}, yr] + 2*G[{1}, yb]*G[{-yr, yp, -y1}, x] - 
  2*G[{1}, yb]*G[{-yr, yp, -y1}, yr] + 2*G[{1}, yb]*G[{-yr, yp, y1}, x] - 2*G[{1}, yb]*G[{-yr, yp, y1}, yr] - 3*G[{1}, yb]*G[{-yr, yp, -yp}, x] - 6*G[{1}, yb]*G[{-yr, yp, -yp}, yr] - 
  3*G[{1}, yb]*G[{-yr, yp, yp}, x] - 6*G[{1}, yb]*G[{-yr, yp, yp}, yr] + 2*G[{0}, y]*G[{-yr, yp, yr}, yr] + 2*G[{1}, yb]*G[{-yr, yp, yr}, yr] + 2*G[{1}, yb]*G[{-yr, -yr, -y1}, yr] + 
  2*G[{1}, yb]*G[{-yr, -yr, y1}, yr] - 2*G[{0}, y]*G[{-yr, -yr, -yp}, yr] - 2*G[{1}, yb]*G[{-yr, -yr, -yp}, yr] - 2*G[{0}, y]*G[{-yr, -yr, yp}, yr] - 2*G[{1}, yb]*G[{-yr, -yr, yp}, yr] - 
  G[{1}, yb]*G[{-yr, yr, -y1}, x] - G[{1}, yb]*G[{-yr, yr, y1}, x] + G[{0}, y]*G[{-yr, yr, -yp}, x] + G[{1}, yb]*G[{-yr, yr, -yp}, x] + G[{0}, y]*G[{-yr, yr, yp}, x] + 
  G[{1}, yb]*G[{-yr, yr, yp}, x] - G[{1}, yb]*G[{-yr, -yw, -y1}, x] - 6*G[{1}, yb]*G[{-yr, -yw, -y1}, yr] - G[{1}, yb]*G[{-yr, -yw, y1}, x] - 6*G[{1}, yb]*G[{-yr, -yw, y1}, yr] - 
  G[{0}, y]*G[{-yr, -yw, -yp}, x] + G[{1}, yb]*G[{-yr, -yw, -yp}, x] - 6*G[{0}, y]*G[{-yr, -yw, -yp}, yr] + 6*G[{1}, yb]*G[{-yr, -yw, -yp}, yr] - G[{0}, y]*G[{-yr, -yw, yp}, x] + 
  G[{1}, yb]*G[{-yr, -yw, yp}, x] - 6*G[{0}, y]*G[{-yr, -yw, yp}, yr] + 6*G[{1}, yb]*G[{-yr, -yw, yp}, yr] - 6*G[{1}, yb]*G[{-yr, yw, -y1}, yr] - 6*G[{1}, yb]*G[{-yr, yw, y1}, yr] - 
  6*G[{0}, y]*G[{-yr, yw, -yp}, yr] + 6*G[{1}, yb]*G[{-yr, yw, -yp}, yr] - 6*G[{0}, y]*G[{-yr, yw, yp}, yr] + 6*G[{1}, yb]*G[{-yr, yw, yp}, yr] - G[{1}, yb]*G[{yr, -y1, -y1}, x] - 
  G[{1}, yb]*G[{yr, -y1, y1}, x] + 2*G[{1}, yb]*G[{yr, -y1, -yp}, x] + 2*G[{1}, yb]*G[{yr, -y1, yp}, x] - G[{1}, yb]*G[{yr, y1, -y1}, x] - G[{1}, yb]*G[{yr, y1, y1}, x] + 
  2*G[{1}, yb]*G[{yr, y1, -yp}, x] + 2*G[{1}, yb]*G[{yr, y1, yp}, x] + G[{1}, yb]*G[{yr, -yj, -yp}, x] + G[{1}, yb]*G[{yr, -yj, yp}, x] + 2*G[{1}, yb]*G[{yr, -yp, -y1}, x] + 
  2*G[{1}, yb]*G[{yr, -yp, y1}, x] - 3*G[{1}, yb]*G[{yr, -yp, -yp}, x] - 3*G[{1}, yb]*G[{yr, -yp, yp}, x] + G[{1}, yb]*G[{yr, yp, -y1}, x] + G[{1}, yb]*G[{yr, yp, y1}, x] - 
  3*G[{1}, yb]*G[{yr, yp, -yp}, x] - 3*G[{1}, yb]*G[{yr, yp, yp}, x] - G[{1}, yb]*G[{yr, -yr, -y1}, x] - G[{1}, yb]*G[{yr, -yr, y1}, x] + G[{0}, y]*G[{yr, -yr, -yp}, x] + 
  G[{1}, yb]*G[{yr, -yr, -yp}, x] + G[{0}, y]*G[{yr, -yr, yp}, x] + G[{1}, yb]*G[{yr, -yr, yp}, x] - G[{1}, yb]*G[{yr, yw, -y1}, x] - G[{1}, yb]*G[{yr, yw, y1}, x] - 
  G[{0}, y]*G[{yr, yw, -yp}, x] + G[{1}, yb]*G[{yr, yw, -yp}, x] - G[{0}, y]*G[{yr, yw, yp}, x] + G[{1}, yb]*G[{yr, yw, yp}, x] - G[{1}, yb]*G[{-yw, -y1, -y1}, x] - 
  2*G[{1}, yb]*G[{-yw, -y1, -y1}, yr] - G[{1}, yb]*G[{-yw, -y1, y1}, x] - 2*G[{1}, yb]*G[{-yw, -y1, y1}, yr] + 2*G[{1}, yb]*G[{-yw, -y1, -yp}, x] + 2*G[{1}, yb]*G[{-yw, -y1, yp}, x] - 
  G[{1}, yb]*G[{-yw, y1, -y1}, x] - 2*G[{1}, yb]*G[{-yw, y1, -y1}, yr] - G[{1}, yb]*G[{-yw, y1, y1}, x] - 2*G[{1}, yb]*G[{-yw, y1, y1}, yr] + 2*G[{1}, yb]*G[{-yw, y1, -yp}, x] + 
  2*G[{1}, yb]*G[{-yw, y1, yp}, x] + G[{1}, yb]*G[{-yw, -yj, -yp}, x] - 2*G[{1}, yb]*G[{-yw, -yj, -yp}, yr] + G[{1}, yb]*G[{-yw, -yj, yp}, x] - 2*G[{1}, yb]*G[{-yw, -yj, yp}, yr] + 
  2*G[{1}, yb]*G[{-yw, -yp, -y1}, x] + 2*G[{1}, yb]*G[{-yw, -yp, y1}, x] - 3*G[{1}, yb]*G[{-yw, -yp, -yp}, x] + 2*G[{1}, yb]*G[{-yw, -yp, -yp}, yr] - 3*G[{1}, yb]*G[{-yw, -yp, yp}, x] + 
  2*G[{1}, yb]*G[{-yw, -yp, yp}, yr] + G[{1}, yb]*G[{-yw, yp, -y1}, x] + 2*G[{1}, yb]*G[{-yw, yp, -y1}, yr] + G[{1}, yb]*G[{-yw, yp, y1}, x] + 2*G[{1}, yb]*G[{-yw, yp, y1}, yr] - 
  3*G[{1}, yb]*G[{-yw, yp, -yp}, x] + 2*G[{1}, yb]*G[{-yw, yp, -yp}, yr] - 3*G[{1}, yb]*G[{-yw, yp, yp}, x] + 2*G[{1}, yb]*G[{-yw, yp, yp}, yr] - G[{1}, yb]*G[{-yw, -yr, -y1}, x] + 
  2*G[{1}, yb]*G[{-yw, -yr, -y1}, yr] - G[{1}, yb]*G[{-yw, -yr, y1}, x] + 2*G[{1}, yb]*G[{-yw, -yr, y1}, yr] + G[{0}, y]*G[{-yw, -yr, -yp}, x] + G[{1}, yb]*G[{-yw, -yr, -yp}, x] - 
  2*G[{0}, y]*G[{-yw, -yr, -yp}, yr] - 2*G[{1}, yb]*G[{-yw, -yr, -yp}, yr] + G[{0}, y]*G[{-yw, -yr, yp}, x] + G[{1}, yb]*G[{-yw, -yr, yp}, x] - 2*G[{0}, y]*G[{-yw, -yr, yp}, yr] - 
  2*G[{1}, yb]*G[{-yw, -yr, yp}, yr] - G[{1}, yb]*G[{-yw, yw, -y1}, x] + 2*G[{1}, yb]*G[{-yw, yw, -y1}, yr] - G[{1}, yb]*G[{-yw, yw, y1}, x] + 2*G[{1}, yb]*G[{-yw, yw, y1}, yr] - 
  G[{0}, y]*G[{-yw, yw, -yp}, x] + G[{1}, yb]*G[{-yw, yw, -yp}, x] + 2*G[{0}, y]*G[{-yw, yw, -yp}, yr] - 2*G[{1}, yb]*G[{-yw, yw, -yp}, yr] - G[{0}, y]*G[{-yw, yw, yp}, x] + 
  G[{1}, yb]*G[{-yw, yw, yp}, x] + 2*G[{0}, y]*G[{-yw, yw, yp}, yr] - 2*G[{1}, yb]*G[{-yw, yw, yp}, yr] - G[{1}, yb]*G[{yw, -y1, -y1}, x] + 6*G[{1}, yb]*G[{yw, -y1, -y1}, yr] - 
  G[{1}, yb]*G[{yw, -y1, y1}, x] + 6*G[{1}, yb]*G[{yw, -y1, y1}, yr] + 2*G[{1}, yb]*G[{yw, -y1, -yp}, x] + 2*G[{1}, yb]*G[{yw, -y1, -yp}, yr] + 2*G[{1}, yb]*G[{yw, -y1, yp}, x] + 
  2*G[{1}, yb]*G[{yw, -y1, yp}, yr] - 2*G[{1}, yb]*G[{yw, -y1, yr}, yr] - G[{1}, yb]*G[{yw, y1, -y1}, x] + 6*G[{1}, yb]*G[{yw, y1, -y1}, yr] - G[{1}, yb]*G[{yw, y1, y1}, x] + 
  6*G[{1}, yb]*G[{yw, y1, y1}, yr] + 2*G[{1}, yb]*G[{yw, y1, -yp}, x] + 2*G[{1}, yb]*G[{yw, y1, -yp}, yr] + 2*G[{1}, yb]*G[{yw, y1, yp}, x] + 2*G[{1}, yb]*G[{yw, y1, yp}, yr] - 
  2*G[{1}, yb]*G[{yw, y1, yr}, yr] + G[{1}, yb]*G[{yw, yj, -yp}, x] + G[{1}, yb]*G[{yw, yj, yp}, x] + G[{1}, yb]*G[{yw, -yp, -y1}, x] - 2*G[{1}, yb]*G[{yw, -yp, -y1}, yr] + 
  G[{1}, yb]*G[{yw, -yp, y1}, x] - 2*G[{1}, yb]*G[{yw, -yp, y1}, yr] - 3*G[{1}, yb]*G[{yw, -yp, -yp}, x] - 6*G[{1}, yb]*G[{yw, -yp, -yp}, yr] - 3*G[{1}, yb]*G[{yw, -yp, yp}, x] - 
  6*G[{1}, yb]*G[{yw, -yp, yp}, yr] - 2*G[{0}, y]*G[{yw, -yp, yr}, yr] + 2*G[{1}, yb]*G[{yw, -yp, yr}, yr] + 2*G[{1}, yb]*G[{yw, yp, -y1}, x] - 2*G[{1}, yb]*G[{yw, yp, -y1}, yr] + 
  2*G[{1}, yb]*G[{yw, yp, y1}, x] - 2*G[{1}, yb]*G[{yw, yp, y1}, yr] - 3*G[{1}, yb]*G[{yw, yp, -yp}, x] - 6*G[{1}, yb]*G[{yw, yp, -yp}, yr] - 3*G[{1}, yb]*G[{yw, yp, yp}, x] - 
  6*G[{1}, yb]*G[{yw, yp, yp}, yr] - 2*G[{0}, y]*G[{yw, yp, yr}, yr] + 2*G[{1}, yb]*G[{yw, yp, yr}, yr] - 6*G[{1}, yb]*G[{yw, -yr, -y1}, yr] - 6*G[{1}, yb]*G[{yw, -yr, y1}, yr] + 
  6*G[{0}, y]*G[{yw, -yr, -yp}, yr] + 6*G[{1}, yb]*G[{yw, -yr, -yp}, yr] + 6*G[{0}, y]*G[{yw, -yr, yp}, yr] + 6*G[{1}, yb]*G[{yw, -yr, yp}, yr] - G[{1}, yb]*G[{yw, yr, -y1}, x] - 
  8*G[{1}, yb]*G[{yw, yr, -y1}, yr] - G[{1}, yb]*G[{yw, yr, y1}, x] - 8*G[{1}, yb]*G[{yw, yr, y1}, yr] + G[{0}, y]*G[{yw, yr, -yp}, x] + G[{1}, yb]*G[{yw, yr, -yp}, x] + 
  4*G[{0}, y]*G[{yw, yr, -yp}, yr] + 8*G[{1}, yb]*G[{yw, yr, -yp}, yr] + G[{0}, y]*G[{yw, yr, yp}, x] + G[{1}, yb]*G[{yw, yr, yp}, x] + 4*G[{0}, y]*G[{yw, yr, yp}, yr] + 
  8*G[{1}, yb]*G[{yw, yr, yp}, yr] - G[{1}, yb]*G[{yw, -yw, -y1}, x] + 2*G[{1}, yb]*G[{yw, -yw, -y1}, yr] - G[{1}, yb]*G[{yw, -yw, y1}, x] + 2*G[{1}, yb]*G[{yw, -yw, y1}, yr] - 
  G[{0}, y]*G[{yw, -yw, -yp}, x] + G[{1}, yb]*G[{yw, -yw, -yp}, x] + 2*G[{0}, y]*G[{yw, -yw, -yp}, yr] - 2*G[{1}, yb]*G[{yw, -yw, -yp}, yr] - G[{0}, y]*G[{yw, -yw, yp}, x] + 
  G[{1}, yb]*G[{yw, -yw, yp}, x] + 2*G[{0}, y]*G[{yw, -yw, yp}, yr] - 2*G[{1}, yb]*G[{yw, -yw, yp}, yr] + 2*G[{1}, yb]*G[{yw, yw, -y1}, yr] + 2*G[{1}, yb]*G[{yw, yw, y1}, yr] + 
  2*G[{0}, y]*G[{yw, yw, -yp}, yr] - 2*G[{1}, yb]*G[{yw, yw, -yp}, yr] + 2*G[{0}, y]*G[{yw, yw, yp}, yr] - 2*G[{1}, yb]*G[{yw, yw, yp}, yr] - 8*G[{-1, 0, 0, 0}, y] + 36*G[{0, 0, -1, 0}, y] - 
  4*G[{0, 0, 0, 0}, y] + 2*G[{0, 0, 0, 1}, yb] + 4*G[{0, 0, 1, 0}, y] + 8*G[{0, 0, 1, 1}, yb] - 16*G[{0, 1, 0, 0}, y] + 7*G[{0, 1, 0, 1}, yb] - 12*G[{0, 1, 1, 1}, yb] - 
  24*G[{1, 0, -1, 0}, y] + 4*G[{1, 0, 0, 0}, y] - 4*G[{1, 0, 0, 1}, yb] + 2*G[{1, 0, 0, 1}, yp/y] - 8*G[{1, 0, 1, 0}, y] + 5*G[{1, 0, 1, 1}, yb] + 2*G[{1, 0, 1, yp/y}, yp/y] + 
  2*G[{1, 0, yp/y, 1}, yp/y] + 8*G[{1, 1, 0, 0}, y] + 2*G[{1, 1, 0, 1}, yp/y] + G[{1, 2, 1, 1}, yb] - 2*G[{1, y^(-1), 0, 1}, yp/y] - 2*G[{1, y, 0, 1}, yp/y] + 2*G[{1, yp/y, 0, 1}, yp/y] + 
  2*G[{2, 1, 0, 1}, yb] - 6*G[{2, 1, 1, 1}, yb] + G[{y^(-1), 0, 0, 1}, 1] + G[{y^(-1), 0, 0, 1}, yb] - 2*G[{y^(-1), 0, 0, 1}, yp/y] - 4*G[{y^(-1), 0, 1, 1}, yb] - 
  2*G[{y^(-1), 0, 1, yp/y}, yp/y] - 2*G[{y^(-1), 0, yp/y, 1}, yp/y] - 2*G[{y^(-1), 1, 0, 1}, 1] - G[{y^(-1), y^(-1), 0, 1}, 1] + G[{y^(-1), y^(-1), 0, 1}, yb] + 3*G[{y^(-1), y, 0, 1}, 1] - 
  3*G[{y^(-1), y, 0, 1}, yb] - 2*G[{y^(-1), yp/y, 0, 1}, yp/y] + G[{y, 0, 0, 1}, 1] + G[{y, 0, 0, 1}, yb] - 2*G[{y, 0, 0, 1}, yp/y] - 4*G[{y, 0, 1, 1}, yb] - 2*G[{y, 0, 1, yp/y}, yp/y] - 
  2*G[{y, 0, yp/y, 1}, yp/y] - 2*G[{y, 1, 0, 1}, 1] + 3*G[{y, y^(-1), 0, 1}, 1] - 3*G[{y, y^(-1), 0, 1}, yb] - G[{y, y, 0, 1}, 1] + G[{y, y, 0, 1}, yb] - 2*G[{y, yp/y, 0, 1}, yp/y] + 
  2*G[{-y1, -y1, -y1, -yp}, x] - 4*G[{-y1, -y1, -y1, -yp}, yr] + 2*G[{-y1, -y1, -y1, yp}, x] - 4*G[{-y1, -y1, -y1, yp}, yr] + 2*G[{-y1, -y1, y1, -yp}, x] - 4*G[{-y1, -y1, y1, -yp}, yr] + 
  2*G[{-y1, -y1, y1, yp}, x] - 4*G[{-y1, -y1, y1, yp}, yr] + 10*G[{-y1, -y1, -yp, -yp}, yr] + 10*G[{-y1, -y1, -yp, yp}, yr] - 2*G[{-y1, -y1, -yp, yr}, yr] + 10*G[{-y1, -y1, yp, -yp}, yr] + 
  10*G[{-y1, -y1, yp, yp}, yr] - 2*G[{-y1, -y1, yp, yr}, yr] - 2*G[{-y1, -y1, yr, -yp}, yr] - 2*G[{-y1, -y1, yr, yp}, yr] + 2*G[{-y1, y1, -y1, -yp}, x] - 4*G[{-y1, y1, -y1, -yp}, yr] + 
  2*G[{-y1, y1, -y1, yp}, x] - 4*G[{-y1, y1, -y1, yp}, yr] + 2*G[{-y1, y1, y1, -yp}, x] - 4*G[{-y1, y1, y1, -yp}, yr] + 2*G[{-y1, y1, y1, yp}, x] - 4*G[{-y1, y1, y1, yp}, yr] + 
  10*G[{-y1, y1, -yp, -yp}, yr] + 10*G[{-y1, y1, -yp, yp}, yr] - 2*G[{-y1, y1, -yp, yr}, yr] + 10*G[{-y1, y1, yp, -yp}, yr] + 10*G[{-y1, y1, yp, yp}, yr] - 2*G[{-y1, y1, yp, yr}, yr] - 
  2*G[{-y1, y1, yr, -yp}, yr] - 2*G[{-y1, y1, yr, yp}, yr] - 3*G[{-y1, -yp, -y1, -yp}, x] + 12*G[{-y1, -yp, -y1, -yp}, yr] - 3*G[{-y1, -yp, -y1, yp}, x] + 12*G[{-y1, -yp, -y1, yp}, yr] - 
  3*G[{-y1, -yp, y1, -yp}, x] + 12*G[{-y1, -yp, y1, -yp}, yr] - 3*G[{-y1, -yp, y1, yp}, x] + 12*G[{-y1, -yp, y1, yp}, yr] + G[{-y1, -yp, -yp, -yp}, x] - 6*G[{-y1, -yp, -yp, -yp}, yr] + 
  G[{-y1, -yp, -yp, yp}, x] - 6*G[{-y1, -yp, -yp, yp}, yr] + G[{-y1, -yp, yp, -yp}, x] - 6*G[{-y1, -yp, yp, -yp}, yr] + G[{-y1, -yp, yp, yp}, x] - 6*G[{-y1, -yp, yp, yp}, yr] - 
  3*G[{-y1, yp, -y1, -yp}, x] + 12*G[{-y1, yp, -y1, -yp}, yr] - 3*G[{-y1, yp, -y1, yp}, x] + 12*G[{-y1, yp, -y1, yp}, yr] - 3*G[{-y1, yp, y1, -yp}, x] + 12*G[{-y1, yp, y1, -yp}, yr] - 
  3*G[{-y1, yp, y1, yp}, x] + 12*G[{-y1, yp, y1, yp}, yr] + G[{-y1, yp, -yp, -yp}, x] - 6*G[{-y1, yp, -yp, -yp}, yr] + G[{-y1, yp, -yp, yp}, x] - 6*G[{-y1, yp, -yp, yp}, yr] + 
  G[{-y1, yp, yp, -yp}, x] - 6*G[{-y1, yp, yp, -yp}, yr] + G[{-y1, yp, yp, yp}, x] - 6*G[{-y1, yp, yp, yp}, yr] - 2*G[{-y1, yr, -y1, -yp}, yr] - 2*G[{-y1, yr, -y1, yp}, yr] - 
  2*G[{-y1, yr, y1, -yp}, yr] - 2*G[{-y1, yr, y1, yp}, yr] + 2*G[{y1, -y1, -y1, -yp}, x] - 4*G[{y1, -y1, -y1, -yp}, yr] + 2*G[{y1, -y1, -y1, yp}, x] - 4*G[{y1, -y1, -y1, yp}, yr] + 
  2*G[{y1, -y1, y1, -yp}, x] - 4*G[{y1, -y1, y1, -yp}, yr] + 2*G[{y1, -y1, y1, yp}, x] - 4*G[{y1, -y1, y1, yp}, yr] + 10*G[{y1, -y1, -yp, -yp}, yr] + 10*G[{y1, -y1, -yp, yp}, yr] - 
  2*G[{y1, -y1, -yp, yr}, yr] + 10*G[{y1, -y1, yp, -yp}, yr] + 10*G[{y1, -y1, yp, yp}, yr] - 2*G[{y1, -y1, yp, yr}, yr] - 2*G[{y1, -y1, yr, -yp}, yr] - 2*G[{y1, -y1, yr, yp}, yr] + 
  2*G[{y1, y1, -y1, -yp}, x] - 4*G[{y1, y1, -y1, -yp}, yr] + 2*G[{y1, y1, -y1, yp}, x] - 4*G[{y1, y1, -y1, yp}, yr] + 2*G[{y1, y1, y1, -yp}, x] - 4*G[{y1, y1, y1, -yp}, yr] + 
  2*G[{y1, y1, y1, yp}, x] - 4*G[{y1, y1, y1, yp}, yr] + 10*G[{y1, y1, -yp, -yp}, yr] + 10*G[{y1, y1, -yp, yp}, yr] - 2*G[{y1, y1, -yp, yr}, yr] + 10*G[{y1, y1, yp, -yp}, yr] + 
  10*G[{y1, y1, yp, yp}, yr] - 2*G[{y1, y1, yp, yr}, yr] - 2*G[{y1, y1, yr, -yp}, yr] - 2*G[{y1, y1, yr, yp}, yr] - 3*G[{y1, -yp, -y1, -yp}, x] + 12*G[{y1, -yp, -y1, -yp}, yr] - 
  3*G[{y1, -yp, -y1, yp}, x] + 12*G[{y1, -yp, -y1, yp}, yr] - 3*G[{y1, -yp, y1, -yp}, x] + 12*G[{y1, -yp, y1, -yp}, yr] - 3*G[{y1, -yp, y1, yp}, x] + 12*G[{y1, -yp, y1, yp}, yr] + 
  G[{y1, -yp, -yp, -yp}, x] - 6*G[{y1, -yp, -yp, -yp}, yr] + G[{y1, -yp, -yp, yp}, x] - 6*G[{y1, -yp, -yp, yp}, yr] + G[{y1, -yp, yp, -yp}, x] - 6*G[{y1, -yp, yp, -yp}, yr] + 
  G[{y1, -yp, yp, yp}, x] - 6*G[{y1, -yp, yp, yp}, yr] - 3*G[{y1, yp, -y1, -yp}, x] + 12*G[{y1, yp, -y1, -yp}, yr] - 3*G[{y1, yp, -y1, yp}, x] + 12*G[{y1, yp, -y1, yp}, yr] - 
  3*G[{y1, yp, y1, -yp}, x] + 12*G[{y1, yp, y1, -yp}, yr] - 3*G[{y1, yp, y1, yp}, x] + 12*G[{y1, yp, y1, yp}, yr] + G[{y1, yp, -yp, -yp}, x] - 6*G[{y1, yp, -yp, -yp}, yr] + 
  G[{y1, yp, -yp, yp}, x] - 6*G[{y1, yp, -yp, yp}, yr] + G[{y1, yp, yp, -yp}, x] - 6*G[{y1, yp, yp, -yp}, yr] + G[{y1, yp, yp, yp}, x] - 6*G[{y1, yp, yp, yp}, yr] - 
  2*G[{y1, yr, -y1, -yp}, yr] - 2*G[{y1, yr, -y1, yp}, yr] - 2*G[{y1, yr, y1, -yp}, yr] - 2*G[{y1, yr, y1, yp}, yr] + 2*G[{-y2, -yp, -y1, -yp}, yr] + 2*G[{-y2, -yp, -y1, yp}, yr] + 
  2*G[{-y2, -yp, y1, -yp}, yr] + 2*G[{-y2, -yp, y1, yp}, yr] - 2*G[{-y2, -yp, -yp, -yp}, yr] - 2*G[{-y2, -yp, -yp, yp}, yr] - 2*G[{-y2, -yp, yp, -yp}, yr] - 2*G[{-y2, -yp, yp, yp}, yr] + 
  2*G[{-y2, yp, -y1, -yp}, yr] + 2*G[{-y2, yp, -y1, yp}, yr] + 2*G[{-y2, yp, y1, -yp}, yr] + 2*G[{-y2, yp, y1, yp}, yr] - 2*G[{-y2, yp, -yp, -yp}, yr] - 2*G[{-y2, yp, -yp, yp}, yr] - 
  2*G[{-y2, yp, yp, -yp}, yr] - 2*G[{-y2, yp, yp, yp}, yr] - 2*G[{-y2, -yr, -y1, -yp}, yr] - 2*G[{-y2, -yr, -y1, yp}, yr] - 2*G[{-y2, -yr, y1, -yp}, yr] - 2*G[{-y2, -yr, y1, yp}, yr] + 
  2*G[{-y2, -yr, -yp, -yp}, yr] + 2*G[{-y2, -yr, -yp, yp}, yr] + 2*G[{-y2, -yr, yp, -yp}, yr] + 2*G[{-y2, -yr, yp, yp}, yr] - 2*G[{-y2, yr, -y1, -yp}, yr] - 2*G[{-y2, yr, -y1, yp}, yr] - 
  2*G[{-y2, yr, y1, -yp}, yr] - 2*G[{-y2, yr, y1, yp}, yr] + 2*G[{-y2, yr, -yp, -yp}, yr] + 2*G[{-y2, yr, -yp, yp}, yr] + 2*G[{-y2, yr, yp, -yp}, yr] + 2*G[{-y2, yr, yp, yp}, yr] - 
  2*G[{-y2, -yw, -y1, -yp}, yr] - 2*G[{-y2, -yw, -y1, yp}, yr] - 2*G[{-y2, -yw, y1, -yp}, yr] - 2*G[{-y2, -yw, y1, yp}, yr] + 2*G[{-y2, -yw, -yp, -yp}, yr] + 2*G[{-y2, -yw, -yp, yp}, yr] + 
  2*G[{-y2, -yw, yp, -yp}, yr] + 2*G[{-y2, -yw, yp, yp}, yr] - 2*G[{-y2, yw, -y1, -yp}, yr] - 2*G[{-y2, yw, -y1, yp}, yr] - 2*G[{-y2, yw, y1, -yp}, yr] - 2*G[{-y2, yw, y1, yp}, yr] + 
  2*G[{-y2, yw, -yp, -yp}, yr] + 2*G[{-y2, yw, -yp, yp}, yr] + 2*G[{-y2, yw, yp, -yp}, yr] + 2*G[{-y2, yw, yp, yp}, yr] + 2*G[{y2, -yp, -y1, -yp}, yr] + 2*G[{y2, -yp, -y1, yp}, yr] + 
  2*G[{y2, -yp, y1, -yp}, yr] + 2*G[{y2, -yp, y1, yp}, yr] - 2*G[{y2, -yp, -yp, -yp}, yr] - 2*G[{y2, -yp, -yp, yp}, yr] - 2*G[{y2, -yp, yp, -yp}, yr] - 2*G[{y2, -yp, yp, yp}, yr] + 
  2*G[{y2, yp, -y1, -yp}, yr] + 2*G[{y2, yp, -y1, yp}, yr] + 2*G[{y2, yp, y1, -yp}, yr] + 2*G[{y2, yp, y1, yp}, yr] - 2*G[{y2, yp, -yp, -yp}, yr] - 2*G[{y2, yp, -yp, yp}, yr] - 
  2*G[{y2, yp, yp, -yp}, yr] - 2*G[{y2, yp, yp, yp}, yr] - 2*G[{y2, -yr, -y1, -yp}, yr] - 2*G[{y2, -yr, -y1, yp}, yr] - 2*G[{y2, -yr, y1, -yp}, yr] - 2*G[{y2, -yr, y1, yp}, yr] + 
  2*G[{y2, -yr, -yp, -yp}, yr] + 2*G[{y2, -yr, -yp, yp}, yr] + 2*G[{y2, -yr, yp, -yp}, yr] + 2*G[{y2, -yr, yp, yp}, yr] - 2*G[{y2, yr, -y1, -yp}, yr] - 2*G[{y2, yr, -y1, yp}, yr] - 
  2*G[{y2, yr, y1, -yp}, yr] - 2*G[{y2, yr, y1, yp}, yr] + 2*G[{y2, yr, -yp, -yp}, yr] + 2*G[{y2, yr, -yp, yp}, yr] + 2*G[{y2, yr, yp, -yp}, yr] + 2*G[{y2, yr, yp, yp}, yr] - 
  2*G[{y2, -yw, -y1, -yp}, yr] - 2*G[{y2, -yw, -y1, yp}, yr] - 2*G[{y2, -yw, y1, -yp}, yr] - 2*G[{y2, -yw, y1, yp}, yr] + 2*G[{y2, -yw, -yp, -yp}, yr] + 2*G[{y2, -yw, -yp, yp}, yr] + 
  2*G[{y2, -yw, yp, -yp}, yr] + 2*G[{y2, -yw, yp, yp}, yr] - 2*G[{y2, yw, -y1, -yp}, yr] - 2*G[{y2, yw, -y1, yp}, yr] - 2*G[{y2, yw, y1, -yp}, yr] - 2*G[{y2, yw, y1, yp}, yr] + 
  2*G[{y2, yw, -yp, -yp}, yr] + 2*G[{y2, yw, -yp, yp}, yr] + 2*G[{y2, yw, yp, -yp}, yr] + 2*G[{y2, yw, yp, yp}, yr] + 4*G[{-yj, -yp, -y1, -yp}, yr] + 4*G[{-yj, -yp, -y1, yp}, yr] + 
  4*G[{-yj, -yp, y1, -yp}, yr] + 4*G[{-yj, -yp, y1, yp}, yr] + 8*G[{-yj, -yp, -yp, -yp}, yr] + 8*G[{-yj, -yp, -yp, yp}, yr] - 2*G[{-yj, -yp, -yp, yr}, yr] + 8*G[{-yj, -yp, yp, -yp}, yr] + 
  8*G[{-yj, -yp, yp, yp}, yr] - 2*G[{-yj, -yp, yp, yr}, yr] - 2*G[{-yj, -yp, yr, -yp}, yr] - 2*G[{-yj, -yp, yr, yp}, yr] + 4*G[{-yj, yp, -y1, -yp}, yr] + 4*G[{-yj, yp, -y1, yp}, yr] + 
  4*G[{-yj, yp, y1, -yp}, yr] + 4*G[{-yj, yp, y1, yp}, yr] + 8*G[{-yj, yp, -yp, -yp}, yr] + 8*G[{-yj, yp, -yp, yp}, yr] - 2*G[{-yj, yp, -yp, yr}, yr] + 8*G[{-yj, yp, yp, -yp}, yr] + 
  8*G[{-yj, yp, yp, yp}, yr] - 2*G[{-yj, yp, yp, yr}, yr] - 2*G[{-yj, yp, yr, -yp}, yr] - 2*G[{-yj, yp, yr, yp}, yr] - 2*G[{-yj, yr, -yp, -yp}, yr] - 2*G[{-yj, yr, -yp, yp}, yr] - 
  2*G[{-yj, yr, yp, -yp}, yr] - 2*G[{-yj, yr, yp, yp}, yr] - 2*G[{-yp, -y1, -y1, -yp}, x] + 6*G[{-yp, -y1, -y1, -yp}, yr] - 2*G[{-yp, -y1, -y1, yp}, x] + 6*G[{-yp, -y1, -y1, yp}, yr] - 
  2*G[{-yp, -y1, y1, -yp}, x] + 6*G[{-yp, -y1, y1, -yp}, yr] - 2*G[{-yp, -y1, y1, yp}, x] + 6*G[{-yp, -y1, y1, yp}, yr] - 4*G[{-yp, -y1, -yp, -yp}, yr] - 4*G[{-yp, -y1, -yp, yp}, yr] - 
  4*G[{-yp, -y1, yp, -yp}, yr] - 4*G[{-yp, -y1, yp, yp}, yr] - 2*G[{-yp, y1, -y1, -yp}, x] + 6*G[{-yp, y1, -y1, -yp}, yr] - 2*G[{-yp, y1, -y1, yp}, x] + 6*G[{-yp, y1, -y1, yp}, yr] - 
  2*G[{-yp, y1, y1, -yp}, x] + 6*G[{-yp, y1, y1, -yp}, yr] - 2*G[{-yp, y1, y1, yp}, x] + 6*G[{-yp, y1, y1, yp}, yr] - 4*G[{-yp, y1, -yp, -yp}, yr] - 4*G[{-yp, y1, -yp, yp}, yr] - 
  4*G[{-yp, y1, yp, -yp}, yr] - 4*G[{-yp, y1, yp, yp}, yr] - 2*G[{-yp, -yj, -yp, -yp}, x] + 2*G[{-yp, -yj, -yp, -yp}, yr] - 2*G[{-yp, -yj, -yp, yp}, x] + 2*G[{-yp, -yj, -yp, yp}, yr] - 
  2*G[{-yp, -yj, yp, -yp}, x] + 2*G[{-yp, -yj, yp, -yp}, yr] - 2*G[{-yp, -yj, yp, yp}, x] + 2*G[{-yp, -yj, yp, yp}, yr] + 3*G[{-yp, -yp, -y1, -yp}, x] - 10*G[{-yp, -yp, -y1, -yp}, yr] + 
  3*G[{-yp, -yp, -y1, yp}, x] - 10*G[{-yp, -yp, -y1, yp}, yr] + 3*G[{-yp, -yp, y1, -yp}, x] - 10*G[{-yp, -yp, y1, -yp}, yr] + 3*G[{-yp, -yp, y1, yp}, x] - 10*G[{-yp, -yp, y1, yp}, yr] - 
  G[{-yp, -yp, -yp, -yp}, x] - 4*G[{-yp, -yp, -yp, -yp}, yr] - G[{-yp, -yp, -yp, yp}, x] - 4*G[{-yp, -yp, -yp, yp}, yr] + 2*G[{-yp, -yp, -yp, yr}, yr] - G[{-yp, -yp, yp, -yp}, x] - 
  4*G[{-yp, -yp, yp, -yp}, yr] - G[{-yp, -yp, yp, yp}, x] - 4*G[{-yp, -yp, yp, yp}, yr] + 2*G[{-yp, -yp, yp, yr}, yr] + 2*G[{-yp, -yp, yr, -yp}, yr] + 2*G[{-yp, -yp, yr, yp}, yr] + 
  5*G[{-yp, yp, -y1, -yp}, x] - 12*G[{-yp, yp, -y1, -yp}, yr] + 5*G[{-yp, yp, -y1, yp}, x] - 12*G[{-yp, yp, -y1, yp}, yr] + 5*G[{-yp, yp, y1, -yp}, x] - 12*G[{-yp, yp, y1, -yp}, yr] + 
  5*G[{-yp, yp, y1, yp}, x] - 12*G[{-yp, yp, y1, yp}, yr] - G[{-yp, yp, -yp, -yp}, x] - 4*G[{-yp, yp, -yp, -yp}, yr] - G[{-yp, yp, -yp, yp}, x] - 4*G[{-yp, yp, -yp, yp}, yr] + 
  2*G[{-yp, yp, -yp, yr}, yr] - G[{-yp, yp, yp, -yp}, x] - 4*G[{-yp, yp, yp, -yp}, yr] - G[{-yp, yp, yp, yp}, x] - 4*G[{-yp, yp, yp, yp}, yr] + 2*G[{-yp, yp, yp, yr}, yr] + 
  2*G[{-yp, yp, yr, -yp}, yr] + 2*G[{-yp, yp, yr, yp}, yr] - 2*G[{-yp, yr, -y1, -yp}, x] + 2*G[{-yp, yr, -y1, -yp}, yr] - 2*G[{-yp, yr, -y1, yp}, x] + 2*G[{-yp, yr, -y1, yp}, yr] - 
  2*G[{-yp, yr, y1, -yp}, x] + 2*G[{-yp, yr, y1, -yp}, yr] - 2*G[{-yp, yr, y1, yp}, x] + 2*G[{-yp, yr, y1, yp}, yr] + 2*G[{-yp, yr, -yp, -yp}, x] + 2*G[{-yp, yr, -yp, yp}, x] + 
  2*G[{-yp, yr, yp, -yp}, x] + 2*G[{-yp, yr, yp, yp}, x] - 2*G[{-yp, -yw, -y1, -yp}, x] + 2*G[{-yp, -yw, -y1, -yp}, yr] - 2*G[{-yp, -yw, -y1, yp}, x] + 2*G[{-yp, -yw, -y1, yp}, yr] - 
  2*G[{-yp, -yw, y1, -yp}, x] + 2*G[{-yp, -yw, y1, -yp}, yr] - 2*G[{-yp, -yw, y1, yp}, x] + 2*G[{-yp, -yw, y1, yp}, yr] + 2*G[{-yp, -yw, -yp, -yp}, x] - 2*G[{-yp, -yw, -yp, -yp}, yr] + 
  2*G[{-yp, -yw, -yp, yp}, x] - 2*G[{-yp, -yw, -yp, yp}, yr] + 2*G[{-yp, -yw, yp, -yp}, x] - 2*G[{-yp, -yw, yp, -yp}, yr] + 2*G[{-yp, -yw, yp, yp}, x] - 2*G[{-yp, -yw, yp, yp}, yr] - 
  2*G[{yp, -y1, -y1, -yp}, x] - 2*G[{yp, -y1, -y1, -yp}, yr] - 2*G[{yp, -y1, -y1, yp}, x] - 2*G[{yp, -y1, -y1, yp}, yr] - 2*G[{yp, -y1, y1, -yp}, x] - 2*G[{yp, -y1, y1, -yp}, yr] - 
  2*G[{yp, -y1, y1, yp}, x] - 2*G[{yp, -y1, y1, yp}, yr] - 6*G[{yp, -y1, -yp, -yp}, yr] - 6*G[{yp, -y1, -yp, yp}, yr] + 2*G[{yp, -y1, -yp, yr}, yr] - 6*G[{yp, -y1, yp, -yp}, yr] - 
  6*G[{yp, -y1, yp, yp}, yr] + 2*G[{yp, -y1, yp, yr}, yr] + 2*G[{yp, -y1, yr, -yp}, yr] + 2*G[{yp, -y1, yr, yp}, yr] - 2*G[{yp, y1, -y1, -yp}, x] - 2*G[{yp, y1, -y1, -yp}, yr] - 
  2*G[{yp, y1, -y1, yp}, x] - 2*G[{yp, y1, -y1, yp}, yr] - 2*G[{yp, y1, y1, -yp}, x] - 2*G[{yp, y1, y1, -yp}, yr] - 2*G[{yp, y1, y1, yp}, x] - 2*G[{yp, y1, y1, yp}, yr] - 
  6*G[{yp, y1, -yp, -yp}, yr] - 6*G[{yp, y1, -yp, yp}, yr] + 2*G[{yp, y1, -yp, yr}, yr] - 6*G[{yp, y1, yp, -yp}, yr] - 6*G[{yp, y1, yp, yp}, yr] + 2*G[{yp, y1, yp, yr}, yr] + 
  2*G[{yp, y1, yr, -yp}, yr] + 2*G[{yp, y1, yr, yp}, yr] - 2*G[{yp, -yj, -yp, -yp}, yr] - 2*G[{yp, -yj, -yp, yp}, yr] - 2*G[{yp, -yj, yp, -yp}, yr] - 2*G[{yp, -yj, yp, yp}, yr] - 
  2*G[{yp, yj, -yp, -yp}, x] - 2*G[{yp, yj, -yp, yp}, x] - 2*G[{yp, yj, yp, -yp}, x] - 2*G[{yp, yj, yp, yp}, x] + 5*G[{yp, -yp, -y1, -yp}, x] - 12*G[{yp, -yp, -y1, -yp}, yr] + 
  5*G[{yp, -yp, -y1, yp}, x] - 12*G[{yp, -yp, -y1, yp}, yr] + 5*G[{yp, -yp, y1, -yp}, x] - 12*G[{yp, -yp, y1, -yp}, yr] + 5*G[{yp, -yp, y1, yp}, x] - 12*G[{yp, -yp, y1, yp}, yr] - 
  G[{yp, -yp, -yp, -yp}, x] - 4*G[{yp, -yp, -yp, -yp}, yr] - G[{yp, -yp, -yp, yp}, x] - 4*G[{yp, -yp, -yp, yp}, yr] + 2*G[{yp, -yp, -yp, yr}, yr] - G[{yp, -yp, yp, -yp}, x] - 
  4*G[{yp, -yp, yp, -yp}, yr] - G[{yp, -yp, yp, yp}, x] - 4*G[{yp, -yp, yp, yp}, yr] + 2*G[{yp, -yp, yp, yr}, yr] + 2*G[{yp, -yp, yr, -yp}, yr] + 2*G[{yp, -yp, yr, yp}, yr] + 
  3*G[{yp, yp, -y1, -yp}, x] - 10*G[{yp, yp, -y1, -yp}, yr] + 3*G[{yp, yp, -y1, yp}, x] - 10*G[{yp, yp, -y1, yp}, yr] + 3*G[{yp, yp, y1, -yp}, x] - 10*G[{yp, yp, y1, -yp}, yr] + 
  3*G[{yp, yp, y1, yp}, x] - 10*G[{yp, yp, y1, yp}, yr] - G[{yp, yp, -yp, -yp}, x] - 4*G[{yp, yp, -yp, -yp}, yr] - G[{yp, yp, -yp, yp}, x] - 4*G[{yp, yp, -yp, yp}, yr] + 
  2*G[{yp, yp, -yp, yr}, yr] - G[{yp, yp, yp, -yp}, x] - 4*G[{yp, yp, yp, -yp}, yr] - G[{yp, yp, yp, yp}, x] - 4*G[{yp, yp, yp, yp}, yr] + 2*G[{yp, yp, yp, yr}, yr] + 
  2*G[{yp, yp, yr, -yp}, yr] + 2*G[{yp, yp, yr, yp}, yr] - 2*G[{yp, -yr, -y1, -yp}, x] + 2*G[{yp, -yr, -y1, -yp}, yr] - 2*G[{yp, -yr, -y1, yp}, x] + 2*G[{yp, -yr, -y1, yp}, yr] - 
  2*G[{yp, -yr, y1, -yp}, x] + 2*G[{yp, -yr, y1, -yp}, yr] - 2*G[{yp, -yr, y1, yp}, x] + 2*G[{yp, -yr, y1, yp}, yr] + 2*G[{yp, -yr, -yp, -yp}, x] - 2*G[{yp, -yr, -yp, -yp}, yr] + 
  2*G[{yp, -yr, -yp, yp}, x] - 2*G[{yp, -yr, -yp, yp}, yr] + 2*G[{yp, -yr, yp, -yp}, x] - 2*G[{yp, -yr, yp, -yp}, yr] + 2*G[{yp, -yr, yp, yp}, x] - 2*G[{yp, -yr, yp, yp}, yr] + 
  2*G[{yp, yr, -y1, -yp}, yr] + 2*G[{yp, yr, -y1, yp}, yr] + 2*G[{yp, yr, y1, -yp}, yr] + 2*G[{yp, yr, y1, yp}, yr] + 2*G[{yp, yr, -yp, -yp}, yr] + 2*G[{yp, yr, -yp, yp}, yr] + 
  2*G[{yp, yr, yp, -yp}, yr] + 2*G[{yp, yr, yp, yp}, yr] - 2*G[{yp, yw, -y1, -yp}, x] + 2*G[{yp, yw, -y1, -yp}, yr] - 2*G[{yp, yw, -y1, yp}, x] + 2*G[{yp, yw, -y1, yp}, yr] - 
  2*G[{yp, yw, y1, -yp}, x] + 2*G[{yp, yw, y1, -yp}, yr] - 2*G[{yp, yw, y1, yp}, x] + 2*G[{yp, yw, y1, yp}, yr] + 2*G[{yp, yw, -yp, -yp}, x] - 2*G[{yp, yw, -yp, -yp}, yr] + 
  2*G[{yp, yw, -yp, yp}, x] - 2*G[{yp, yw, -yp, yp}, yr] + 2*G[{yp, yw, yp, -yp}, x] - 2*G[{yp, yw, yp, -yp}, yr] + 2*G[{yp, yw, yp, yp}, x] - 2*G[{yp, yw, yp, yp}, yr] + 
  4*G[{yp/y, 1, 0, 1}, 1] - 2*G[{yp/y, 1, 0, 1}, yb] - 4*G[{yp/y, y^(-1), 0, 1}, 1] + 2*G[{yp/y, y^(-1), 0, 1}, yb] - 4*G[{yp/y, y, 0, 1}, 1] + 2*G[{yp/y, y, 0, 1}, yb] + 
  G[{-yr, -y1, -y1, -yp}, x] - 6*G[{-yr, -y1, -y1, -yp}, yr] + G[{-yr, -y1, -y1, yp}, x] - 6*G[{-yr, -y1, -y1, yp}, yr] + G[{-yr, -y1, y1, -yp}, x] - 6*G[{-yr, -y1, y1, -yp}, yr] + 
  G[{-yr, -y1, y1, yp}, x] - 6*G[{-yr, -y1, y1, yp}, yr] - 2*G[{-yr, -y1, -yp, -yp}, x] - 2*G[{-yr, -y1, -yp, -yp}, yr] - 2*G[{-yr, -y1, -yp, yp}, x] - 2*G[{-yr, -y1, -yp, yp}, yr] + 
  2*G[{-yr, -y1, -yp, yr}, yr] - 2*G[{-yr, -y1, yp, -yp}, x] - 2*G[{-yr, -y1, yp, -yp}, yr] - 2*G[{-yr, -y1, yp, yp}, x] - 2*G[{-yr, -y1, yp, yp}, yr] + 2*G[{-yr, -y1, yp, yr}, yr] + 
  2*G[{-yr, -y1, yr, -yp}, yr] + 2*G[{-yr, -y1, yr, yp}, yr] + G[{-yr, y1, -y1, -yp}, x] - 6*G[{-yr, y1, -y1, -yp}, yr] + G[{-yr, y1, -y1, yp}, x] - 6*G[{-yr, y1, -y1, yp}, yr] + 
  G[{-yr, y1, y1, -yp}, x] - 6*G[{-yr, y1, y1, -yp}, yr] + G[{-yr, y1, y1, yp}, x] - 6*G[{-yr, y1, y1, yp}, yr] - 2*G[{-yr, y1, -yp, -yp}, x] - 2*G[{-yr, y1, -yp, -yp}, yr] - 
  2*G[{-yr, y1, -yp, yp}, x] - 2*G[{-yr, y1, -yp, yp}, yr] + 2*G[{-yr, y1, -yp, yr}, yr] - 2*G[{-yr, y1, yp, -yp}, x] - 2*G[{-yr, y1, yp, -yp}, yr] - 2*G[{-yr, y1, yp, yp}, x] - 
  2*G[{-yr, y1, yp, yp}, yr] + 2*G[{-yr, y1, yp, yr}, yr] + 2*G[{-yr, y1, yr, -yp}, yr] + 2*G[{-yr, y1, yr, yp}, yr] - G[{-yr, yj, -yp, -yp}, x] - G[{-yr, yj, -yp, yp}, x] - 
  G[{-yr, yj, yp, -yp}, x] - G[{-yr, yj, yp, yp}, x] - G[{-yr, -yp, -y1, -yp}, x] + 2*G[{-yr, -yp, -y1, -yp}, yr] - G[{-yr, -yp, -y1, yp}, x] + 2*G[{-yr, -yp, -y1, yp}, yr] - 
  G[{-yr, -yp, y1, -yp}, x] + 2*G[{-yr, -yp, y1, -yp}, yr] - G[{-yr, -yp, y1, yp}, x] + 2*G[{-yr, -yp, y1, yp}, yr] + 3*G[{-yr, -yp, -yp, -yp}, x] + 6*G[{-yr, -yp, -yp, -yp}, yr] + 
  3*G[{-yr, -yp, -yp, yp}, x] + 6*G[{-yr, -yp, -yp, yp}, yr] - 2*G[{-yr, -yp, -yp, yr}, yr] + 3*G[{-yr, -yp, yp, -yp}, x] + 6*G[{-yr, -yp, yp, -yp}, yr] + 3*G[{-yr, -yp, yp, yp}, x] + 
  6*G[{-yr, -yp, yp, yp}, yr] - 2*G[{-yr, -yp, yp, yr}, yr] - 2*G[{-yr, -yp, yr, -yp}, yr] - 2*G[{-yr, -yp, yr, yp}, yr] - 2*G[{-yr, yp, -y1, -yp}, x] + 2*G[{-yr, yp, -y1, -yp}, yr] - 
  2*G[{-yr, yp, -y1, yp}, x] + 2*G[{-yr, yp, -y1, yp}, yr] - 2*G[{-yr, yp, y1, -yp}, x] + 2*G[{-yr, yp, y1, -yp}, yr] - 2*G[{-yr, yp, y1, yp}, x] + 2*G[{-yr, yp, y1, yp}, yr] + 
  3*G[{-yr, yp, -yp, -yp}, x] + 6*G[{-yr, yp, -yp, -yp}, yr] + 3*G[{-yr, yp, -yp, yp}, x] + 6*G[{-yr, yp, -yp, yp}, yr] - 2*G[{-yr, yp, -yp, yr}, yr] + 3*G[{-yr, yp, yp, -yp}, x] + 
  6*G[{-yr, yp, yp, -yp}, yr] + 3*G[{-yr, yp, yp, yp}, x] + 6*G[{-yr, yp, yp, yp}, yr] - 2*G[{-yr, yp, yp, yr}, yr] - 2*G[{-yr, yp, yr, -yp}, yr] - 2*G[{-yr, yp, yr, yp}, yr] - 
  2*G[{-yr, -yr, -y1, -yp}, yr] - 2*G[{-yr, -yr, -y1, yp}, yr] - 2*G[{-yr, -yr, y1, -yp}, yr] - 2*G[{-yr, -yr, y1, yp}, yr] + 2*G[{-yr, -yr, -yp, -yp}, yr] + 2*G[{-yr, -yr, -yp, yp}, yr] + 
  2*G[{-yr, -yr, yp, -yp}, yr] + 2*G[{-yr, -yr, yp, yp}, yr] + G[{-yr, yr, -y1, -yp}, x] + G[{-yr, yr, -y1, yp}, x] + G[{-yr, yr, y1, -yp}, x] + G[{-yr, yr, y1, yp}, x] - 
  G[{-yr, yr, -yp, -yp}, x] - G[{-yr, yr, -yp, yp}, x] - G[{-yr, yr, yp, -yp}, x] - G[{-yr, yr, yp, yp}, x] + G[{-yr, -yw, -y1, -yp}, x] + 6*G[{-yr, -yw, -y1, -yp}, yr] + 
  G[{-yr, -yw, -y1, yp}, x] + 6*G[{-yr, -yw, -y1, yp}, yr] + G[{-yr, -yw, y1, -yp}, x] + 6*G[{-yr, -yw, y1, -yp}, yr] + G[{-yr, -yw, y1, yp}, x] + 6*G[{-yr, -yw, y1, yp}, yr] - 
  G[{-yr, -yw, -yp, -yp}, x] - 6*G[{-yr, -yw, -yp, -yp}, yr] - G[{-yr, -yw, -yp, yp}, x] - 6*G[{-yr, -yw, -yp, yp}, yr] - G[{-yr, -yw, yp, -yp}, x] - 6*G[{-yr, -yw, yp, -yp}, yr] - 
  G[{-yr, -yw, yp, yp}, x] - 6*G[{-yr, -yw, yp, yp}, yr] + 6*G[{-yr, yw, -y1, -yp}, yr] + 6*G[{-yr, yw, -y1, yp}, yr] + 6*G[{-yr, yw, y1, -yp}, yr] + 6*G[{-yr, yw, y1, yp}, yr] - 
  6*G[{-yr, yw, -yp, -yp}, yr] - 6*G[{-yr, yw, -yp, yp}, yr] - 6*G[{-yr, yw, yp, -yp}, yr] - 6*G[{-yr, yw, yp, yp}, yr] + G[{yr, -y1, -y1, -yp}, x] + G[{yr, -y1, -y1, yp}, x] + 
  G[{yr, -y1, y1, -yp}, x] + G[{yr, -y1, y1, yp}, x] - 2*G[{yr, -y1, -yp, -yp}, x] - 2*G[{yr, -y1, -yp, yp}, x] - 2*G[{yr, -y1, yp, -yp}, x] - 2*G[{yr, -y1, yp, yp}, x] + 
  G[{yr, y1, -y1, -yp}, x] + G[{yr, y1, -y1, yp}, x] + G[{yr, y1, y1, -yp}, x] + G[{yr, y1, y1, yp}, x] - 2*G[{yr, y1, -yp, -yp}, x] - 2*G[{yr, y1, -yp, yp}, x] - 2*G[{yr, y1, yp, -yp}, x] - 
  2*G[{yr, y1, yp, yp}, x] - G[{yr, -yj, -yp, -yp}, x] - G[{yr, -yj, -yp, yp}, x] - G[{yr, -yj, yp, -yp}, x] - G[{yr, -yj, yp, yp}, x] - 2*G[{yr, -yp, -y1, -yp}, x] - 
  2*G[{yr, -yp, -y1, yp}, x] - 2*G[{yr, -yp, y1, -yp}, x] - 2*G[{yr, -yp, y1, yp}, x] + 3*G[{yr, -yp, -yp, -yp}, x] + 3*G[{yr, -yp, -yp, yp}, x] + 3*G[{yr, -yp, yp, -yp}, x] + 
  3*G[{yr, -yp, yp, yp}, x] - G[{yr, yp, -y1, -yp}, x] - G[{yr, yp, -y1, yp}, x] - G[{yr, yp, y1, -yp}, x] - G[{yr, yp, y1, yp}, x] + 3*G[{yr, yp, -yp, -yp}, x] + 3*G[{yr, yp, -yp, yp}, x] + 
  3*G[{yr, yp, yp, -yp}, x] + 3*G[{yr, yp, yp, yp}, x] + G[{yr, -yr, -y1, -yp}, x] + G[{yr, -yr, -y1, yp}, x] + G[{yr, -yr, y1, -yp}, x] + G[{yr, -yr, y1, yp}, x] - 
  G[{yr, -yr, -yp, -yp}, x] - G[{yr, -yr, -yp, yp}, x] - G[{yr, -yr, yp, -yp}, x] - G[{yr, -yr, yp, yp}, x] + G[{yr, yw, -y1, -yp}, x] + G[{yr, yw, -y1, yp}, x] + G[{yr, yw, y1, -yp}, x] + 
  G[{yr, yw, y1, yp}, x] - G[{yr, yw, -yp, -yp}, x] - G[{yr, yw, -yp, yp}, x] - G[{yr, yw, yp, -yp}, x] - G[{yr, yw, yp, yp}, x] + G[{-yw, -y1, -y1, -yp}, x] + 2*G[{-yw, -y1, -y1, -yp}, yr] + 
  G[{-yw, -y1, -y1, yp}, x] + 2*G[{-yw, -y1, -y1, yp}, yr] + G[{-yw, -y1, y1, -yp}, x] + 2*G[{-yw, -y1, y1, -yp}, yr] + G[{-yw, -y1, y1, yp}, x] + 2*G[{-yw, -y1, y1, yp}, yr] - 
  2*G[{-yw, -y1, -yp, -yp}, x] - 2*G[{-yw, -y1, -yp, yp}, x] - 2*G[{-yw, -y1, yp, -yp}, x] - 2*G[{-yw, -y1, yp, yp}, x] + G[{-yw, y1, -y1, -yp}, x] + 2*G[{-yw, y1, -y1, -yp}, yr] + 
  G[{-yw, y1, -y1, yp}, x] + 2*G[{-yw, y1, -y1, yp}, yr] + G[{-yw, y1, y1, -yp}, x] + 2*G[{-yw, y1, y1, -yp}, yr] + G[{-yw, y1, y1, yp}, x] + 2*G[{-yw, y1, y1, yp}, yr] - 
  2*G[{-yw, y1, -yp, -yp}, x] - 2*G[{-yw, y1, -yp, yp}, x] - 2*G[{-yw, y1, yp, -yp}, x] - 2*G[{-yw, y1, yp, yp}, x] - G[{-yw, -yj, -yp, -yp}, x] + 2*G[{-yw, -yj, -yp, -yp}, yr] - 
  G[{-yw, -yj, -yp, yp}, x] + 2*G[{-yw, -yj, -yp, yp}, yr] - G[{-yw, -yj, yp, -yp}, x] + 2*G[{-yw, -yj, yp, -yp}, yr] - G[{-yw, -yj, yp, yp}, x] + 2*G[{-yw, -yj, yp, yp}, yr] - 
  2*G[{-yw, -yp, -y1, -yp}, x] - 2*G[{-yw, -yp, -y1, yp}, x] - 2*G[{-yw, -yp, y1, -yp}, x] - 2*G[{-yw, -yp, y1, yp}, x] + 3*G[{-yw, -yp, -yp, -yp}, x] - 2*G[{-yw, -yp, -yp, -yp}, yr] + 
  3*G[{-yw, -yp, -yp, yp}, x] - 2*G[{-yw, -yp, -yp, yp}, yr] + 3*G[{-yw, -yp, yp, -yp}, x] - 2*G[{-yw, -yp, yp, -yp}, yr] + 3*G[{-yw, -yp, yp, yp}, x] - 2*G[{-yw, -yp, yp, yp}, yr] - 
  G[{-yw, yp, -y1, -yp}, x] - 2*G[{-yw, yp, -y1, -yp}, yr] - G[{-yw, yp, -y1, yp}, x] - 2*G[{-yw, yp, -y1, yp}, yr] - G[{-yw, yp, y1, -yp}, x] - 2*G[{-yw, yp, y1, -yp}, yr] - 
  G[{-yw, yp, y1, yp}, x] - 2*G[{-yw, yp, y1, yp}, yr] + 3*G[{-yw, yp, -yp, -yp}, x] - 2*G[{-yw, yp, -yp, -yp}, yr] + 3*G[{-yw, yp, -yp, yp}, x] - 2*G[{-yw, yp, -yp, yp}, yr] + 
  3*G[{-yw, yp, yp, -yp}, x] - 2*G[{-yw, yp, yp, -yp}, yr] + 3*G[{-yw, yp, yp, yp}, x] - 2*G[{-yw, yp, yp, yp}, yr] + G[{-yw, -yr, -y1, -yp}, x] - 2*G[{-yw, -yr, -y1, -yp}, yr] + 
  G[{-yw, -yr, -y1, yp}, x] - 2*G[{-yw, -yr, -y1, yp}, yr] + G[{-yw, -yr, y1, -yp}, x] - 2*G[{-yw, -yr, y1, -yp}, yr] + G[{-yw, -yr, y1, yp}, x] - 2*G[{-yw, -yr, y1, yp}, yr] - 
  G[{-yw, -yr, -yp, -yp}, x] + 2*G[{-yw, -yr, -yp, -yp}, yr] - G[{-yw, -yr, -yp, yp}, x] + 2*G[{-yw, -yr, -yp, yp}, yr] - G[{-yw, -yr, yp, -yp}, x] + 2*G[{-yw, -yr, yp, -yp}, yr] - 
  G[{-yw, -yr, yp, yp}, x] + 2*G[{-yw, -yr, yp, yp}, yr] + G[{-yw, yw, -y1, -yp}, x] - 2*G[{-yw, yw, -y1, -yp}, yr] + G[{-yw, yw, -y1, yp}, x] - 2*G[{-yw, yw, -y1, yp}, yr] + 
  G[{-yw, yw, y1, -yp}, x] - 2*G[{-yw, yw, y1, -yp}, yr] + G[{-yw, yw, y1, yp}, x] - 2*G[{-yw, yw, y1, yp}, yr] - G[{-yw, yw, -yp, -yp}, x] + 2*G[{-yw, yw, -yp, -yp}, yr] - 
  G[{-yw, yw, -yp, yp}, x] + 2*G[{-yw, yw, -yp, yp}, yr] - G[{-yw, yw, yp, -yp}, x] + 2*G[{-yw, yw, yp, -yp}, yr] - G[{-yw, yw, yp, yp}, x] + 2*G[{-yw, yw, yp, yp}, yr] + 
  G[{yw, -y1, -y1, -yp}, x] - 6*G[{yw, -y1, -y1, -yp}, yr] + G[{yw, -y1, -y1, yp}, x] - 6*G[{yw, -y1, -y1, yp}, yr] + G[{yw, -y1, y1, -yp}, x] - 6*G[{yw, -y1, y1, -yp}, yr] + 
  G[{yw, -y1, y1, yp}, x] - 6*G[{yw, -y1, y1, yp}, yr] - 2*G[{yw, -y1, -yp, -yp}, x] - 2*G[{yw, -y1, -yp, -yp}, yr] - 2*G[{yw, -y1, -yp, yp}, x] - 2*G[{yw, -y1, -yp, yp}, yr] + 
  2*G[{yw, -y1, -yp, yr}, yr] - 2*G[{yw, -y1, yp, -yp}, x] - 2*G[{yw, -y1, yp, -yp}, yr] - 2*G[{yw, -y1, yp, yp}, x] - 2*G[{yw, -y1, yp, yp}, yr] + 2*G[{yw, -y1, yp, yr}, yr] + 
  2*G[{yw, -y1, yr, -yp}, yr] + 2*G[{yw, -y1, yr, yp}, yr] + G[{yw, y1, -y1, -yp}, x] - 6*G[{yw, y1, -y1, -yp}, yr] + G[{yw, y1, -y1, yp}, x] - 6*G[{yw, y1, -y1, yp}, yr] + 
  G[{yw, y1, y1, -yp}, x] - 6*G[{yw, y1, y1, -yp}, yr] + G[{yw, y1, y1, yp}, x] - 6*G[{yw, y1, y1, yp}, yr] - 2*G[{yw, y1, -yp, -yp}, x] - 2*G[{yw, y1, -yp, -yp}, yr] - 
  2*G[{yw, y1, -yp, yp}, x] - 2*G[{yw, y1, -yp, yp}, yr] + 2*G[{yw, y1, -yp, yr}, yr] - 2*G[{yw, y1, yp, -yp}, x] - 2*G[{yw, y1, yp, -yp}, yr] - 2*G[{yw, y1, yp, yp}, x] - 
  2*G[{yw, y1, yp, yp}, yr] + 2*G[{yw, y1, yp, yr}, yr] + 2*G[{yw, y1, yr, -yp}, yr] + 2*G[{yw, y1, yr, yp}, yr] - G[{yw, yj, -yp, -yp}, x] - G[{yw, yj, -yp, yp}, x] - 
  G[{yw, yj, yp, -yp}, x] - G[{yw, yj, yp, yp}, x] - G[{yw, -yp, -y1, -yp}, x] + 2*G[{yw, -yp, -y1, -yp}, yr] - G[{yw, -yp, -y1, yp}, x] + 2*G[{yw, -yp, -y1, yp}, yr] - 
  G[{yw, -yp, y1, -yp}, x] + 2*G[{yw, -yp, y1, -yp}, yr] - G[{yw, -yp, y1, yp}, x] + 2*G[{yw, -yp, y1, yp}, yr] + 3*G[{yw, -yp, -yp, -yp}, x] + 6*G[{yw, -yp, -yp, -yp}, yr] + 
  3*G[{yw, -yp, -yp, yp}, x] + 6*G[{yw, -yp, -yp, yp}, yr] - 2*G[{yw, -yp, -yp, yr}, yr] + 3*G[{yw, -yp, yp, -yp}, x] + 6*G[{yw, -yp, yp, -yp}, yr] + 3*G[{yw, -yp, yp, yp}, x] + 
  6*G[{yw, -yp, yp, yp}, yr] - 2*G[{yw, -yp, yp, yr}, yr] - 2*G[{yw, -yp, yr, -yp}, yr] - 2*G[{yw, -yp, yr, yp}, yr] - 2*G[{yw, yp, -y1, -yp}, x] + 2*G[{yw, yp, -y1, -yp}, yr] - 
  2*G[{yw, yp, -y1, yp}, x] + 2*G[{yw, yp, -y1, yp}, yr] - 2*G[{yw, yp, y1, -yp}, x] + 2*G[{yw, yp, y1, -yp}, yr] - 2*G[{yw, yp, y1, yp}, x] + 2*G[{yw, yp, y1, yp}, yr] + 
  3*G[{yw, yp, -yp, -yp}, x] + 6*G[{yw, yp, -yp, -yp}, yr] + 3*G[{yw, yp, -yp, yp}, x] + 6*G[{yw, yp, -yp, yp}, yr] - 2*G[{yw, yp, -yp, yr}, yr] + 3*G[{yw, yp, yp, -yp}, x] + 
  6*G[{yw, yp, yp, -yp}, yr] + 3*G[{yw, yp, yp, yp}, x] + 6*G[{yw, yp, yp, yp}, yr] - 2*G[{yw, yp, yp, yr}, yr] - 2*G[{yw, yp, yr, -yp}, yr] - 2*G[{yw, yp, yr, yp}, yr] + 
  6*G[{yw, -yr, -y1, -yp}, yr] + 6*G[{yw, -yr, -y1, yp}, yr] + 6*G[{yw, -yr, y1, -yp}, yr] + 6*G[{yw, -yr, y1, yp}, yr] - 6*G[{yw, -yr, -yp, -yp}, yr] - 6*G[{yw, -yr, -yp, yp}, yr] - 
  6*G[{yw, -yr, yp, -yp}, yr] - 6*G[{yw, -yr, yp, yp}, yr] + G[{yw, yr, -y1, -yp}, x] + 8*G[{yw, yr, -y1, -yp}, yr] + G[{yw, yr, -y1, yp}, x] + 8*G[{yw, yr, -y1, yp}, yr] + 
  G[{yw, yr, y1, -yp}, x] + 8*G[{yw, yr, y1, -yp}, yr] + G[{yw, yr, y1, yp}, x] + 8*G[{yw, yr, y1, yp}, yr] - G[{yw, yr, -yp, -yp}, x] - 8*G[{yw, yr, -yp, -yp}, yr] - 
  G[{yw, yr, -yp, yp}, x] - 8*G[{yw, yr, -yp, yp}, yr] - G[{yw, yr, yp, -yp}, x] - 8*G[{yw, yr, yp, -yp}, yr] - G[{yw, yr, yp, yp}, x] - 8*G[{yw, yr, yp, yp}, yr] + 
  G[{yw, -yw, -y1, -yp}, x] - 2*G[{yw, -yw, -y1, -yp}, yr] + G[{yw, -yw, -y1, yp}, x] - 2*G[{yw, -yw, -y1, yp}, yr] + G[{yw, -yw, y1, -yp}, x] - 2*G[{yw, -yw, y1, -yp}, yr] + 
  G[{yw, -yw, y1, yp}, x] - 2*G[{yw, -yw, y1, yp}, yr] - G[{yw, -yw, -yp, -yp}, x] + 2*G[{yw, -yw, -yp, -yp}, yr] - G[{yw, -yw, -yp, yp}, x] + 2*G[{yw, -yw, -yp, yp}, yr] - 
  G[{yw, -yw, yp, -yp}, x] + 2*G[{yw, -yw, yp, -yp}, yr] - G[{yw, -yw, yp, yp}, x] + 2*G[{yw, -yw, yp, yp}, yr] - 2*G[{yw, yw, -y1, -yp}, yr] - 2*G[{yw, yw, -y1, yp}, yr] - 
  2*G[{yw, yw, y1, -yp}, yr] - 2*G[{yw, yw, y1, yp}, yr] + 2*G[{yw, yw, -yp, -yp}, yr] + 2*G[{yw, yw, -yp, yp}, yr] + 2*G[{yw, yw, yp, -yp}, yr] + 2*G[{yw, yw, yp, yp}, yr] + 
  2*Pi^2*G[{0}, y]*Log[2] + (Pi^2*G[{1}, yb]*Log[2])/2 - (Pi^2*G[{-yp}, x]*Log[2])/2 + (Pi^2*G[{-yp}, yr]*Log[2])/2 - (Pi^2*G[{yp}, x]*Log[2])/2 - (Pi^2*G[{yp}, yr]*Log[2])/2 - 
  (Pi^2*G[{-yr}, x]*Log[2])/4 - (Pi^2*G[{yr}, x]*Log[2])/4 - (Pi^2*G[{-yw}, x]*Log[2])/4 + (Pi^2*G[{-yw}, yr]*Log[2])/2 - (Pi^2*G[{yw}, x]*Log[2])/4 + (Pi^2*Log[2]^2)/3 - Log[2]^4/3 - 
  Pi^2*G[{0}, y]*Log[4] - 8*PolyLog[4, 1/2] + 14*G[{0}, y]*Zeta[3] - 15*G[{1}, y]*Zeta[3] - (33*G[{1}, yb]*Zeta[3])/4 + 6*G[{1}, yp/y]*Zeta[3] + 7*G[{2}, yb]*Zeta[3] + 
  5*G[{y^(-1)}, yb]*Zeta[3] - 2*G[{y^(-1)}, yp/y]*Zeta[3] + 4*G[{y}, 1]*Zeta[3] - 2*G[{y}, yb]*Zeta[3] - 2*G[{y}, yp/y]*Zeta[3] + 14*G[{-yj}, yr]*Zeta[3] + (5*G[{-yp}, x]*Zeta[3])/4 - 
  (37*G[{-yp}, yr]*Zeta[3])/4 + (5*G[{yp}, x]*Zeta[3])/4 + (13*G[{yp}, yr]*Zeta[3])/4 - (11*G[{-yr}, x]*Zeta[3])/8 + 14*G[{-yr}, yr]*Zeta[3] - (11*G[{yr}, x]*Zeta[3])/8 - 
  (11*G[{-yw}, x]*Zeta[3])/8 - (5*G[{-yw}, yr]*Zeta[3])/4 - (11*G[{yw}, x]*Zeta[3])/8};
Subscript[F,33]={0, 0, 0, -(Pi^2*G[{1}, z])/6 - G[{0, 1, 1}, z] + G[{1, 0, 1}, z], (-77*Pi^4)/180 - 3*Pi^2*G[{0}, y]*G[{0}, z1] + 4*Pi^2*G[{0}, z1]^2 + 2*Pi^2*G[{0}, z1]*G[{1}, y] + 
  (Pi^2*G[{0}, y]*G[{1}, z])/3 + (2*Pi^2*G[{0}, z1]*G[{1}, z])/3 + (2*Pi^2*G[{1}, y]*G[{1}, z])/3 - 2*Pi^2*G[{0}, z1]*G[{1}, z1] - (2*Pi^2*G[{1}, z]*G[{1}, z1])/3 + 
  3*Pi^2*G[{0}, z1]*G[{z^(-1)}, 1] + Pi^2*G[{1}, z]*G[{z^(-1)}, 1] - 2*Pi^2*G[{0}, z1]*G[{z^(-1)}, y] - (2*Pi^2*G[{1}, z]*G[{z^(-1)}, y])/3 + 2*Pi^2*G[{0}, y]*G[{z^(-1)}, z1] - 
  (11*Pi^2*G[{0}, z1]*G[{z^(-1)}, z1])/3 - (4*Pi^2*G[{1}, y]*G[{z^(-1)}, z1])/3 - (Pi^2*G[{1}, z]*G[{z^(-1)}, z1])/3 + (4*Pi^2*G[{1}, z1]*G[{z^(-1)}, z1])/3 - 
  2*Pi^2*G[{z^(-1)}, 1]*G[{z^(-1)}, z1] + (4*Pi^2*G[{z^(-1)}, y]*G[{z^(-1)}, z1])/3 + (2*Pi^2*G[{z^(-1)}, z1]^2)/3 + 3*Pi^2*G[{0}, z1]*G[{z}, 1] + Pi^2*G[{1}, z]*G[{z}, 1] - 
  2*Pi^2*G[{z^(-1)}, z1]*G[{z}, 1] - 2*Pi^2*G[{0}, z1]*G[{z}, y] - (2*Pi^2*G[{1}, z]*G[{z}, y])/3 + (4*Pi^2*G[{z^(-1)}, z1]*G[{z}, y])/3 - Pi^2*G[{0}, z1]*G[{z}, z1] - 
  (Pi^2*G[{1}, z]*G[{z}, z1])/3 + (2*Pi^2*G[{z^(-1)}, z1]*G[{z}, z1])/3 - 2*Pi^2*G[{0}, z1]*G[{z1}, 1] + (4*Pi^2*G[{z^(-1)}, z1]*G[{z1}, 1])/3 + 4*Pi^2*G[{0}, z1]*G[{z1}, y] - 
  (8*Pi^2*G[{z^(-1)}, z1]*G[{z1}, y])/3 - 2*Pi^2*G[{0}, z1]*G[{z2}, 1] + (4*Pi^2*G[{z^(-1)}, z1]*G[{z2}, 1])/3 + 4*Pi^2*G[{0}, z1]*G[{z2}, y] - (8*Pi^2*G[{z^(-1)}, z1]*G[{z2}, y])/3 - 
  2*Pi^2*G[{0}, z1]*G[{z2}, z1] + (4*Pi^2*G[{z^(-1)}, z1]*G[{z2}, z1])/3 + (2*Pi^2*G[{0, 0}, z1])/3 - 12*G[{0}, y]*G[{1}, z]*G[{0, 0}, z1] + 16*G[{0}, z1]*G[{1}, z]*G[{0, 0}, z1] + 
  8*G[{1}, y]*G[{1}, z]*G[{0, 0}, z1] - 8*G[{1}, z]*G[{1}, z1]*G[{0, 0}, z1] + 12*G[{1}, z]*G[{z^(-1)}, 1]*G[{0, 0}, z1] - 8*G[{1}, z]*G[{z^(-1)}, y]*G[{0, 0}, z1] - 
  4*G[{1}, z]*G[{z^(-1)}, z1]*G[{0, 0}, z1] + 12*G[{1}, z]*G[{z}, 1]*G[{0, 0}, z1] - 8*G[{1}, z]*G[{z}, y]*G[{0, 0}, z1] - 4*G[{1}, z]*G[{z}, z1]*G[{0, 0}, z1] - 
  8*G[{1}, z]*G[{z1}, 1]*G[{0, 0}, z1] + 16*G[{1}, z]*G[{z1}, y]*G[{0, 0}, z1] - 8*G[{1}, z]*G[{z2}, 1]*G[{0, 0}, z1] + 16*G[{1}, z]*G[{z2}, y]*G[{0, 0}, z1] - 
  8*G[{1}, z]*G[{z2}, z1]*G[{0, 0}, z1] - (Pi^2*G[{0, 1}, z])/2 - 6*G[{0}, y]*G[{0}, z1]*G[{0, 1}, z] + 8*G[{0}, z1]^2*G[{0, 1}, z] + 4*G[{0}, z1]*G[{1}, y]*G[{0, 1}, z] + 
  2*G[{0}, y]*G[{1}, z]*G[{0, 1}, z] + 4*G[{0}, z1]*G[{1}, z]*G[{0, 1}, z] + 4*G[{1}, y]*G[{1}, z]*G[{0, 1}, z] - 4*G[{0}, z1]*G[{1}, z1]*G[{0, 1}, z] - 4*G[{1}, z]*G[{1}, z1]*G[{0, 1}, z] + 
  6*G[{0}, z1]*G[{z^(-1)}, 1]*G[{0, 1}, z] + 6*G[{1}, z]*G[{z^(-1)}, 1]*G[{0, 1}, z] - 4*G[{0}, z1]*G[{z^(-1)}, y]*G[{0, 1}, z] - 4*G[{1}, z]*G[{z^(-1)}, y]*G[{0, 1}, z] + 
  6*G[{0}, y]*G[{z^(-1)}, z1]*G[{0, 1}, z] - 10*G[{0}, z1]*G[{z^(-1)}, z1]*G[{0, 1}, z] - 4*G[{1}, y]*G[{z^(-1)}, z1]*G[{0, 1}, z] - 2*G[{1}, z]*G[{z^(-1)}, z1]*G[{0, 1}, z] + 
  4*G[{1}, z1]*G[{z^(-1)}, z1]*G[{0, 1}, z] - 6*G[{z^(-1)}, 1]*G[{z^(-1)}, z1]*G[{0, 1}, z] + 4*G[{z^(-1)}, y]*G[{z^(-1)}, z1]*G[{0, 1}, z] + 2*G[{z^(-1)}, z1]^2*G[{0, 1}, z] + 
  2*G[{0}, y]*G[{z}, 1]*G[{0, 1}, z] + 10*G[{0}, z1]*G[{z}, 1]*G[{0, 1}, z] + 4*G[{1}, y]*G[{z}, 1]*G[{0, 1}, z] + 6*G[{1}, z]*G[{z}, 1]*G[{0, 1}, z] - 4*G[{1}, z1]*G[{z}, 1]*G[{0, 1}, z] + 
  6*G[{z^(-1)}, 1]*G[{z}, 1]*G[{0, 1}, z] - 4*G[{z^(-1)}, y]*G[{z}, 1]*G[{0, 1}, z] - 8*G[{z^(-1)}, z1]*G[{z}, 1]*G[{0, 1}, z] + 6*G[{z}, 1]^2*G[{0, 1}, z] - 
  4*G[{0}, z1]*G[{z}, y]*G[{0, 1}, z] - 4*G[{1}, z]*G[{z}, y]*G[{0, 1}, z] + 4*G[{z^(-1)}, z1]*G[{z}, y]*G[{0, 1}, z] - 4*G[{z}, 1]*G[{z}, y]*G[{0, 1}, z] + 
  6*G[{0}, y]*G[{z}, z1]*G[{0, 1}, z] - 10*G[{0}, z1]*G[{z}, z1]*G[{0, 1}, z] - 4*G[{1}, y]*G[{z}, z1]*G[{0, 1}, z] - 2*G[{1}, z]*G[{z}, z1]*G[{0, 1}, z] + 
  4*G[{1}, z1]*G[{z}, z1]*G[{0, 1}, z] - 6*G[{z^(-1)}, 1]*G[{z}, z1]*G[{0, 1}, z] + 4*G[{z^(-1)}, y]*G[{z}, z1]*G[{0, 1}, z] + 4*G[{z^(-1)}, z1]*G[{z}, z1]*G[{0, 1}, z] - 
  8*G[{z}, 1]*G[{z}, z1]*G[{0, 1}, z] + 4*G[{z}, y]*G[{z}, z1]*G[{0, 1}, z] + 2*G[{z}, z1]^2*G[{0, 1}, z] - 4*G[{0}, z1]*G[{z1}, 1]*G[{0, 1}, z] + 4*G[{z^(-1)}, z1]*G[{z1}, 1]*G[{0, 1}, z] + 
  4*G[{z}, z1]*G[{z1}, 1]*G[{0, 1}, z] + 8*G[{0}, z1]*G[{z1}, y]*G[{0, 1}, z] - 8*G[{z^(-1)}, z1]*G[{z1}, y]*G[{0, 1}, z] - 8*G[{z}, z1]*G[{z1}, y]*G[{0, 1}, z] - 
  4*G[{0}, z1]*G[{z2}, 1]*G[{0, 1}, z] + 4*G[{z^(-1)}, z1]*G[{z2}, 1]*G[{0, 1}, z] + 4*G[{z}, z1]*G[{z2}, 1]*G[{0, 1}, z] + 8*G[{0}, z1]*G[{z2}, y]*G[{0, 1}, z] - 
  8*G[{z^(-1)}, z1]*G[{z2}, y]*G[{0, 1}, z] - 8*G[{z}, z1]*G[{z2}, y]*G[{0, 1}, z] - 4*G[{0}, z1]*G[{z2}, z1]*G[{0, 1}, z] + 4*G[{z^(-1)}, z1]*G[{z2}, z1]*G[{0, 1}, z] + 
  4*G[{z}, z1]*G[{z2}, z1]*G[{0, 1}, z] + 8*G[{0, 0}, y]*G[{0, 1}, z] - 4*G[{0, 0}, z1]*G[{0, 1}, z] + (4*Pi^2*G[{0, z^(-1)}, 1])/3 + 4*G[{0, 1}, z]*G[{0, z^(-1)}, 1] - 
  (8*Pi^2*G[{0, z^(-1)}, y])/3 - 8*G[{0, 1}, z]*G[{0, z^(-1)}, y] + (4*Pi^2*G[{0, z^(-1)}, z1])/3 + 4*G[{0, 1}, z]*G[{0, z^(-1)}, z1] + 4*G[{0, 1}, z]*G[{0, z}, 1] - 
  8*G[{0, 1}, z]*G[{0, z}, y] + 4*G[{0, 1}, z]*G[{0, z}, z1] - 2*Pi^2*G[{0, z1}, z1] - 4*G[{0, 1}, z]*G[{0, z1}, z1] + (4*Pi^2*G[{1, 0}, y])/3 - (4*Pi^2*G[{1, 0}, z1])/3 + 
  (2*Pi^2*G[{1, 1}, z])/3 - (4*Pi^2*G[{z^(-1), 0}, 1])/3 + 2*G[{0}, y]*G[{1}, z]*G[{z^(-1), 0}, 1] + 4*G[{0}, z1]*G[{1}, z]*G[{z^(-1), 0}, 1] + 4*G[{1}, y]*G[{1}, z]*G[{z^(-1), 0}, 1] - 
  4*G[{1}, z]*G[{1}, z1]*G[{z^(-1), 0}, 1] + 6*G[{1}, z]*G[{z^(-1)}, 1]*G[{z^(-1), 0}, 1] - 4*G[{1}, z]*G[{z^(-1)}, y]*G[{z^(-1), 0}, 1] - 2*G[{1}, z]*G[{z^(-1)}, z1]*G[{z^(-1), 0}, 1] + 
  6*G[{1}, z]*G[{z}, 1]*G[{z^(-1), 0}, 1] - 4*G[{1}, z]*G[{z}, y]*G[{z^(-1), 0}, 1] - 2*G[{1}, z]*G[{z}, z1]*G[{z^(-1), 0}, 1] + (8*Pi^2*G[{z^(-1), 0}, y])/3 - (4*Pi^2*G[{z^(-1), 0}, z1])/3 + 
  6*G[{0}, y]*G[{1}, z]*G[{z^(-1), 0}, z1] - 8*G[{0}, z1]*G[{1}, z]*G[{z^(-1), 0}, z1] - 4*G[{1}, y]*G[{1}, z]*G[{z^(-1), 0}, z1] + 4*G[{1}, z]*G[{1}, z1]*G[{z^(-1), 0}, z1] - 
  6*G[{1}, z]*G[{z^(-1)}, 1]*G[{z^(-1), 0}, z1] + 4*G[{1}, z]*G[{z^(-1)}, y]*G[{z^(-1), 0}, z1] + 2*G[{1}, z]*G[{z^(-1)}, z1]*G[{z^(-1), 0}, z1] - 6*G[{1}, z]*G[{z}, 1]*G[{z^(-1), 0}, z1] + 
  4*G[{1}, z]*G[{z}, y]*G[{z^(-1), 0}, z1] + 2*G[{1}, z]*G[{z}, z1]*G[{z^(-1), 0}, z1] + 4*G[{1}, z]*G[{z1}, 1]*G[{z^(-1), 0}, z1] - 8*G[{1}, z]*G[{z1}, y]*G[{z^(-1), 0}, z1] + 
  4*G[{1}, z]*G[{z2}, 1]*G[{z^(-1), 0}, z1] - 8*G[{1}, z]*G[{z2}, y]*G[{z^(-1), 0}, z1] + 4*G[{1}, z]*G[{z2}, z1]*G[{z^(-1), 0}, z1] + (4*Pi^2*G[{z^(-1), z1}, z1])/3 + 
  4*G[{0, 1}, z]*G[{z^(-1), z1}, z1] - 2*G[{0}, y]*G[{1}, z]*G[{z, 0}, 1] - 4*G[{0}, z1]*G[{1}, z]*G[{z, 0}, 1] - 4*G[{1}, y]*G[{1}, z]*G[{z, 0}, 1] + 4*G[{1}, z]*G[{1}, z1]*G[{z, 0}, 1] - 
  6*G[{1}, z]*G[{z^(-1)}, 1]*G[{z, 0}, 1] + 4*G[{1}, z]*G[{z^(-1)}, y]*G[{z, 0}, 1] + 2*G[{1}, z]*G[{z^(-1)}, z1]*G[{z, 0}, 1] - 6*G[{1}, z]*G[{z}, 1]*G[{z, 0}, 1] + 
  4*G[{1}, z]*G[{z}, y]*G[{z, 0}, 1] + 2*G[{1}, z]*G[{z}, z1]*G[{z, 0}, 1] - 6*G[{0}, y]*G[{1}, z]*G[{z, 0}, z1] + 8*G[{0}, z1]*G[{1}, z]*G[{z, 0}, z1] + 4*G[{1}, y]*G[{1}, z]*G[{z, 0}, z1] - 
  4*G[{1}, z]*G[{1}, z1]*G[{z, 0}, z1] + 6*G[{1}, z]*G[{z^(-1)}, 1]*G[{z, 0}, z1] - 4*G[{1}, z]*G[{z^(-1)}, y]*G[{z, 0}, z1] - 2*G[{1}, z]*G[{z^(-1)}, z1]*G[{z, 0}, z1] + 
  6*G[{1}, z]*G[{z}, 1]*G[{z, 0}, z1] - 4*G[{1}, z]*G[{z}, y]*G[{z, 0}, z1] - 2*G[{1}, z]*G[{z}, z1]*G[{z, 0}, z1] - 4*G[{1}, z]*G[{z1}, 1]*G[{z, 0}, z1] + 
  8*G[{1}, z]*G[{z1}, y]*G[{z, 0}, z1] - 4*G[{1}, z]*G[{z2}, 1]*G[{z, 0}, z1] + 8*G[{1}, z]*G[{z2}, y]*G[{z, 0}, z1] - 4*G[{1}, z]*G[{z2}, z1]*G[{z, 0}, z1] + 4*G[{0, 1}, z]*G[{z, z1}, z1] + 
  2*Pi^2*G[{z1, 0}, 1] + 4*G[{0, 1}, z]*G[{z1, 0}, 1] - 4*Pi^2*G[{z1, 0}, y] - 8*G[{0, 1}, z]*G[{z1, 0}, y] - (4*Pi^2*G[{z1, z^(-1)}, 1])/3 - 4*G[{0, 1}, z]*G[{z1, z^(-1)}, 1] + 
  (8*Pi^2*G[{z1, z^(-1)}, y])/3 + 8*G[{0, 1}, z]*G[{z1, z^(-1)}, y] - 4*G[{0, 1}, z]*G[{z1, z}, 1] + 8*G[{0, 1}, z]*G[{z1, z}, y] + 2*Pi^2*G[{z2, 0}, 1] + 4*G[{0, 1}, z]*G[{z2, 0}, 1] - 
  4*Pi^2*G[{z2, 0}, y] - 8*G[{0, 1}, z]*G[{z2, 0}, y] + 2*Pi^2*G[{z2, 0}, z1] + 4*G[{0, 1}, z]*G[{z2, 0}, z1] - (4*Pi^2*G[{z2, z^(-1)}, 1])/3 - 4*G[{0, 1}, z]*G[{z2, z^(-1)}, 1] + 
  (8*Pi^2*G[{z2, z^(-1)}, y])/3 + 8*G[{0, 1}, z]*G[{z2, z^(-1)}, y] - (4*Pi^2*G[{z2, z^(-1)}, z1])/3 - 4*G[{0, 1}, z]*G[{z2, z^(-1)}, z1] - 4*G[{0, 1}, z]*G[{z2, z}, 1] + 
  8*G[{0, 1}, z]*G[{z2, z}, y] - 4*G[{0, 1}, z]*G[{z2, z}, z1] + 4*G[{1}, z]*G[{0, 0, 0}, y] - 18*G[{0}, y]*G[{0, 0, 0}, z1] + 24*G[{0}, z1]*G[{0, 0, 0}, z1] + 12*G[{1}, y]*G[{0, 0, 0}, z1] - 
  12*G[{1}, z1]*G[{0, 0, 0}, z1] + 18*G[{z^(-1)}, 1]*G[{0, 0, 0}, z1] - 12*G[{z^(-1)}, y]*G[{0, 0, 0}, z1] - 6*G[{z^(-1)}, z1]*G[{0, 0, 0}, z1] + 18*G[{z}, 1]*G[{0, 0, 0}, z1] - 
  12*G[{z}, y]*G[{0, 0, 0}, z1] - 6*G[{z}, z1]*G[{0, 0, 0}, z1] - 12*G[{z1}, 1]*G[{0, 0, 0}, z1] + 24*G[{z1}, y]*G[{0, 0, 0}, z1] - 12*G[{z2}, 1]*G[{0, 0, 0}, z1] + 
  24*G[{z2}, y]*G[{0, 0, 0}, z1] - 12*G[{z2}, z1]*G[{0, 0, 0}, z1] + 8*G[{0}, y]*G[{0, 0, 1}, z] - 4*G[{0}, z1]*G[{0, 0, 1}, z] + 4*G[{z^(-1)}, 1]*G[{0, 0, 1}, z] - 
  8*G[{z^(-1)}, y]*G[{0, 0, 1}, z] + 4*G[{z^(-1)}, z1]*G[{0, 0, 1}, z] + 4*G[{z}, 1]*G[{0, 0, 1}, z] - 8*G[{z}, y]*G[{0, 0, 1}, z] + 4*G[{z}, z1]*G[{0, 0, 1}, z] - 
  8*G[{1}, z]*G[{0, 0, z1}, z1] + 12*G[{0}, y]*G[{0, 1, 0}, z1] - 16*G[{0}, z1]*G[{0, 1, 0}, z1] - 8*G[{1}, y]*G[{0, 1, 0}, z1] + 8*G[{1}, z1]*G[{0, 1, 0}, z1] - 
  12*G[{z^(-1)}, 1]*G[{0, 1, 0}, z1] + 8*G[{z^(-1)}, y]*G[{0, 1, 0}, z1] + 4*G[{z^(-1)}, z1]*G[{0, 1, 0}, z1] - 12*G[{z}, 1]*G[{0, 1, 0}, z1] + 8*G[{z}, y]*G[{0, 1, 0}, z1] + 
  4*G[{z}, z1]*G[{0, 1, 0}, z1] + 8*G[{z1}, 1]*G[{0, 1, 0}, z1] - 16*G[{z1}, y]*G[{0, 1, 0}, z1] + 8*G[{z2}, 1]*G[{0, 1, 0}, z1] - 16*G[{z2}, y]*G[{0, 1, 0}, z1] + 
  8*G[{z2}, z1]*G[{0, 1, 0}, z1] + 4*G[{1}, z]*G[{0, z^(-1), 0}, 1] - 8*G[{1}, z]*G[{0, z^(-1), 0}, y] + 4*G[{1}, z]*G[{0, z^(-1), 0}, z1] - 4*G[{1}, z]*G[{0, z, 0}, 1] + 
  8*G[{1}, z]*G[{0, z, 0}, y] - 4*G[{1}, z]*G[{0, z, 0}, z1] - 8*G[{1}, z]*G[{0, z1, 0}, z1] + 8*G[{1}, z]*G[{1, 0, 0}, y] + 18*G[{0}, y]*G[{1, 0, 0}, z1] - 24*G[{0}, z1]*G[{1, 0, 0}, z1] - 
  12*G[{1}, y]*G[{1, 0, 0}, z1] - 8*G[{1}, z]*G[{1, 0, 0}, z1] + 12*G[{1}, z1]*G[{1, 0, 0}, z1] - 18*G[{z^(-1)}, 1]*G[{1, 0, 0}, z1] + 12*G[{z^(-1)}, y]*G[{1, 0, 0}, z1] + 
  6*G[{z^(-1)}, z1]*G[{1, 0, 0}, z1] - 18*G[{z}, 1]*G[{1, 0, 0}, z1] + 12*G[{z}, y]*G[{1, 0, 0}, z1] + 6*G[{z}, z1]*G[{1, 0, 0}, z1] + 12*G[{z1}, 1]*G[{1, 0, 0}, z1] - 
  24*G[{z1}, y]*G[{1, 0, 0}, z1] + 12*G[{z2}, 1]*G[{1, 0, 0}, z1] - 24*G[{z2}, y]*G[{1, 0, 0}, z1] + 12*G[{z2}, z1]*G[{1, 0, 0}, z1] - 2*G[{0}, y]*G[{1, 0, 1}, z] - 
  4*G[{0}, z1]*G[{1, 0, 1}, z] - 4*G[{1}, y]*G[{1, 0, 1}, z] + 4*G[{1}, z1]*G[{1, 0, 1}, z] - 6*G[{z^(-1)}, 1]*G[{1, 0, 1}, z] + 4*G[{z^(-1)}, y]*G[{1, 0, 1}, z] + 
  2*G[{z^(-1)}, z1]*G[{1, 0, 1}, z] - 6*G[{z}, 1]*G[{1, 0, 1}, z] + 4*G[{z}, y]*G[{1, 0, 1}, z] + 2*G[{z}, z1]*G[{1, 0, 1}, z] + 2*G[{0}, y]*G[{z^(-1), 0, 0}, 1] + 
  4*G[{0}, z1]*G[{z^(-1), 0, 0}, 1] + 4*G[{1}, y]*G[{z^(-1), 0, 0}, 1] - 4*G[{1}, z]*G[{z^(-1), 0, 0}, 1] - 4*G[{1}, z1]*G[{z^(-1), 0, 0}, 1] + 6*G[{z^(-1)}, 1]*G[{z^(-1), 0, 0}, 1] - 
  4*G[{z^(-1)}, y]*G[{z^(-1), 0, 0}, 1] - 2*G[{z^(-1)}, z1]*G[{z^(-1), 0, 0}, 1] + 6*G[{z}, 1]*G[{z^(-1), 0, 0}, 1] - 4*G[{z}, y]*G[{z^(-1), 0, 0}, 1] - 2*G[{z}, z1]*G[{z^(-1), 0, 0}, 1] + 
  8*G[{1}, z]*G[{z^(-1), 0, 0}, y] + 6*G[{0}, y]*G[{z^(-1), 0, 0}, z1] - 8*G[{0}, z1]*G[{z^(-1), 0, 0}, z1] - 4*G[{1}, y]*G[{z^(-1), 0, 0}, z1] - 4*G[{1}, z]*G[{z^(-1), 0, 0}, z1] + 
  4*G[{1}, z1]*G[{z^(-1), 0, 0}, z1] - 6*G[{z^(-1)}, 1]*G[{z^(-1), 0, 0}, z1] + 4*G[{z^(-1)}, y]*G[{z^(-1), 0, 0}, z1] + 2*G[{z^(-1)}, z1]*G[{z^(-1), 0, 0}, z1] - 
  6*G[{z}, 1]*G[{z^(-1), 0, 0}, z1] + 4*G[{z}, y]*G[{z^(-1), 0, 0}, z1] + 2*G[{z}, z1]*G[{z^(-1), 0, 0}, z1] + 4*G[{z1}, 1]*G[{z^(-1), 0, 0}, z1] - 8*G[{z1}, y]*G[{z^(-1), 0, 0}, z1] + 
  4*G[{z2}, 1]*G[{z^(-1), 0, 0}, z1] - 8*G[{z2}, y]*G[{z^(-1), 0, 0}, z1] + 4*G[{z2}, z1]*G[{z^(-1), 0, 0}, z1] + 4*G[{1}, z]*G[{z^(-1), 0, z1}, z1] - 2*G[{0}, y]*G[{z^(-1), 1, 0}, 1] - 
  4*G[{0}, z1]*G[{z^(-1), 1, 0}, 1] - 4*G[{1}, y]*G[{z^(-1), 1, 0}, 1] + 4*G[{1}, z1]*G[{z^(-1), 1, 0}, 1] - 6*G[{z^(-1)}, 1]*G[{z^(-1), 1, 0}, 1] + 4*G[{z^(-1)}, y]*G[{z^(-1), 1, 0}, 1] + 
  2*G[{z^(-1)}, z1]*G[{z^(-1), 1, 0}, 1] - 6*G[{z}, 1]*G[{z^(-1), 1, 0}, 1] + 4*G[{z}, y]*G[{z^(-1), 1, 0}, 1] + 2*G[{z}, z1]*G[{z^(-1), 1, 0}, 1] - 6*G[{0}, y]*G[{z^(-1), 1, 0}, z1] + 
  8*G[{0}, z1]*G[{z^(-1), 1, 0}, z1] + 4*G[{1}, y]*G[{z^(-1), 1, 0}, z1] - 4*G[{1}, z1]*G[{z^(-1), 1, 0}, z1] + 6*G[{z^(-1)}, 1]*G[{z^(-1), 1, 0}, z1] - 
  4*G[{z^(-1)}, y]*G[{z^(-1), 1, 0}, z1] - 2*G[{z^(-1)}, z1]*G[{z^(-1), 1, 0}, z1] + 6*G[{z}, 1]*G[{z^(-1), 1, 0}, z1] - 4*G[{z}, y]*G[{z^(-1), 1, 0}, z1] - 
  2*G[{z}, z1]*G[{z^(-1), 1, 0}, z1] - 4*G[{z1}, 1]*G[{z^(-1), 1, 0}, z1] + 8*G[{z1}, y]*G[{z^(-1), 1, 0}, z1] - 4*G[{z2}, 1]*G[{z^(-1), 1, 0}, z1] + 8*G[{z2}, y]*G[{z^(-1), 1, 0}, z1] - 
  4*G[{z2}, z1]*G[{z^(-1), 1, 0}, z1] + 4*G[{1}, z]*G[{z^(-1), z1, 0}, z1] - 4*G[{1}, z]*G[{z, 0, 0}, 1] + 8*G[{1}, z]*G[{z, 0, 0}, y] - 4*G[{1}, z]*G[{z, 0, 0}, z1] - 
  4*G[{1}, z]*G[{z, 0, z1}, z1] + 2*G[{0}, y]*G[{z, 1, 0}, 1] + 4*G[{0}, z1]*G[{z, 1, 0}, 1] + 4*G[{1}, y]*G[{z, 1, 0}, 1] - 4*G[{1}, z1]*G[{z, 1, 0}, 1] + 6*G[{z^(-1)}, 1]*G[{z, 1, 0}, 1] - 
  4*G[{z^(-1)}, y]*G[{z, 1, 0}, 1] - 2*G[{z^(-1)}, z1]*G[{z, 1, 0}, 1] + 6*G[{z}, 1]*G[{z, 1, 0}, 1] - 4*G[{z}, y]*G[{z, 1, 0}, 1] - 2*G[{z}, z1]*G[{z, 1, 0}, 1] + 
  6*G[{0}, y]*G[{z, 1, 0}, z1] - 8*G[{0}, z1]*G[{z, 1, 0}, z1] - 4*G[{1}, y]*G[{z, 1, 0}, z1] + 4*G[{1}, z1]*G[{z, 1, 0}, z1] - 6*G[{z^(-1)}, 1]*G[{z, 1, 0}, z1] + 
  4*G[{z^(-1)}, y]*G[{z, 1, 0}, z1] + 2*G[{z^(-1)}, z1]*G[{z, 1, 0}, z1] - 6*G[{z}, 1]*G[{z, 1, 0}, z1] + 4*G[{z}, y]*G[{z, 1, 0}, z1] + 2*G[{z}, z1]*G[{z, 1, 0}, z1] + 
  4*G[{z1}, 1]*G[{z, 1, 0}, z1] - 8*G[{z1}, y]*G[{z, 1, 0}, z1] + 4*G[{z2}, 1]*G[{z, 1, 0}, z1] - 8*G[{z2}, y]*G[{z, 1, 0}, z1] + 4*G[{z2}, z1]*G[{z, 1, 0}, z1] - 
  4*G[{1}, z]*G[{z, z1, 0}, z1] + 8*G[{1}, z]*G[{z1, 0, 0}, 1] - 16*G[{1}, z]*G[{z1, 0, 0}, y] - 4*G[{1}, z]*G[{z1, z^(-1), 0}, 1] + 8*G[{1}, z]*G[{z1, z^(-1), 0}, y] + 
  4*G[{1}, z]*G[{z1, z, 0}, 1] - 8*G[{1}, z]*G[{z1, z, 0}, y] + 8*G[{1}, z]*G[{z2, 0, 0}, 1] - 16*G[{1}, z]*G[{z2, 0, 0}, y] + 8*G[{1}, z]*G[{z2, 0, 0}, z1] - 
  4*G[{1}, z]*G[{z2, z^(-1), 0}, 1] + 8*G[{1}, z]*G[{z2, z^(-1), 0}, y] - 4*G[{1}, z]*G[{z2, z^(-1), 0}, z1] + 4*G[{1}, z]*G[{z2, z, 0}, 1] - 8*G[{1}, z]*G[{z2, z, 0}, y] + 
  4*G[{1}, z]*G[{z2, z, 0}, z1] + 4*G[{0, 0, 0, 0}, y] + 8*G[{0, 0, 0, 0}, z1] - 12*G[{0, 0, 0, z1}, z1] - 4*G[{0, 0, 1, 0}, y] - 7*G[{0, 0, 1, 1}, z] - 12*G[{0, 0, z1, 0}, z1] - 
  20*G[{0, 1, 0, 0}, y] - 4*G[{0, 1, 0, 0}, z1] - 2*G[{0, 1, 0, 1}, z] + 8*G[{0, 1, 0, z1}, z1] + 6*G[{0, 1, 1, 1}, z] + 8*G[{0, 1, z1, 0}, z1] + 4*G[{0, z^(-1), 0, 0}, 1] - 
  8*G[{0, z^(-1), 0, 0}, y] + 4*G[{0, z^(-1), 0, 0}, z1] - 4*G[{0, z^(-1), 1, 0}, 1] + 8*G[{0, z^(-1), 1, 0}, y] - 4*G[{0, z^(-1), 1, 0}, z1] + 4*G[{0, z, 1, 0}, 1] - 8*G[{0, z, 1, 0}, y] + 
  4*G[{0, z, 1, 0}, z1] - 12*G[{0, z1, 0, 0}, z1] + 8*G[{0, z1, 1, 0}, z1] - 16*G[{1, 0, 0, 0}, z1] + G[{1, 0, 0, 1}, z] + 12*G[{1, 0, 0, z1}, z1] - 8*G[{1, 0, 1, 0}, y] + 
  8*G[{1, 0, 1, 0}, z1] + 12*G[{1, 0, z1, 0}, z1] + 8*G[{1, 1, 0, 0}, y] + 24*G[{1, 1, 0, 0}, z1] - 4*G[{1, 1, 0, 1}, z] + 12*G[{1, z1, 0, 0}, z1] - 8*G[{z^(-1), 0, 0, 0}, 1] + 
  16*G[{z^(-1), 0, 0, 0}, y] - 8*G[{z^(-1), 0, 0, 0}, z1] + 4*G[{z^(-1), 0, 0, z1}, z1] + 4*G[{z^(-1), 0, 1, 0}, 1] - 8*G[{z^(-1), 0, 1, 0}, y] + 4*G[{z^(-1), 0, 1, 0}, z1] + 
  4*G[{z^(-1), 0, z1, 0}, z1] + 4*G[{z^(-1), 1, 0, 0}, 1] - 8*G[{z^(-1), 1, 0, 0}, y] + 4*G[{z^(-1), 1, 0, 0}, z1] - 4*G[{z^(-1), 1, 0, z1}, z1] - 4*G[{z^(-1), 1, z1, 0}, z1] + 
  4*G[{z^(-1), z1, 0, 0}, z1] - 4*G[{z^(-1), z1, 1, 0}, z1] + 4*G[{z, 0, 1, 0}, 1] - 8*G[{z, 0, 1, 0}, y] + 4*G[{z, 0, 1, 0}, z1] + 4*G[{z, 1, 0, 0}, 1] - 8*G[{z, 1, 0, 0}, y] + 
  4*G[{z, 1, 0, 0}, z1] + 4*G[{z, 1, 0, z1}, z1] + 4*G[{z, 1, z1, 0}, z1] + 4*G[{z, z1, 1, 0}, z1] + 12*G[{z1, 0, 0, 0}, 1] - 24*G[{z1, 0, 0, 0}, y] - 8*G[{z1, 0, 1, 0}, 1] + 
  16*G[{z1, 0, 1, 0}, y] - 12*G[{z1, 1, 0, 0}, 1] + 24*G[{z1, 1, 0, 0}, y] - 4*G[{z1, z^(-1), 0, 0}, 1] + 8*G[{z1, z^(-1), 0, 0}, y] + 4*G[{z1, z^(-1), 1, 0}, 1] - 
  8*G[{z1, z^(-1), 1, 0}, y] - 4*G[{z1, z, 1, 0}, 1] + 8*G[{z1, z, 1, 0}, y] + 12*G[{z2, 0, 0, 0}, 1] - 24*G[{z2, 0, 0, 0}, y] + 12*G[{z2, 0, 0, 0}, z1] - 8*G[{z2, 0, 1, 0}, 1] + 
  16*G[{z2, 0, 1, 0}, y] - 8*G[{z2, 0, 1, 0}, z1] - 12*G[{z2, 1, 0, 0}, 1] + 24*G[{z2, 1, 0, 0}, y] - 12*G[{z2, 1, 0, 0}, z1] - 4*G[{z2, z^(-1), 0, 0}, 1] + 8*G[{z2, z^(-1), 0, 0}, y] - 
  4*G[{z2, z^(-1), 0, 0}, z1] + 4*G[{z2, z^(-1), 1, 0}, 1] - 8*G[{z2, z^(-1), 1, 0}, y] + 4*G[{z2, z^(-1), 1, 0}, z1] - 4*G[{z2, z, 1, 0}, 1] + 8*G[{z2, z, 1, 0}, y] - 
  4*G[{z2, z, 1, 0}, z1] - 14*G[{0}, y]*Zeta[3] - 8*G[{0}, z1]*Zeta[3] + 20*G[{1}, y]*Zeta[3] + G[{1}, z]*Zeta[3] + 12*G[{1}, z1]*Zeta[3] - 6*G[{z^(-1)}, 1]*Zeta[3] + 
  4*G[{z^(-1)}, y]*Zeta[3] + 2*G[{z^(-1)}, z1]*Zeta[3] - 6*G[{z}, 1]*Zeta[3] + 4*G[{z}, y]*Zeta[3] + 2*G[{z}, z1]*Zeta[3]};


==> R-Matrices.m <==
(* ::Package:: *)

{Subscript[R, 1], Subscript[R, 2], Subscript[R, 3], Subscript[R, 4], Subscript[R, 5], Subscript[R, 6], Subscript[R, 7], Subscript[R, 8], Subscript[R, 9], Subscript[R, 10], Subscript[R, 11], Subscript[R, 12], Subscript[R, 13]}={{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, -1/4, 1/4, 0, 0, 0, -1/2, 3/4, 2, 0, 0, 3/2, 1, 0, 0, 0, 1/2, -1, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1/2, -1/2, 0, 0, 0, 1, 0, -5/2, 0, 0, -3/2, -2, 0, 0, 0, 1/2, 2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, -1/4, 1/4, 0, 0, 0, -1/2, -1/4, 1, 0, 0, 1/2, 1, 0, 0, 0, -1/2, -1, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 1/4, -1/2, 0, 0, -1/2, -1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1/2, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 1/4, -1/4, 0, 0, 0, 0, -3/4, -1/2, -3/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1/2, -1, 0, 0, 0, 0, 0, 0}, {0, -6, 0, 1, -1, -3/2, 3, 0, 0, 0, 1, -3, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2, 2, -1, 0, 0, 0, 0, 0, 0}, 
  {0, -4, 0, 1/2, -1/2, -1, 2, 0, 0, 1/2, 1, -1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 1/4, -1/4, 0, 0, 0, 1/2, -1/4, -3/2, 0, 0, -1, -1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, -1/2, 1/2, 1/4, -1/2, 0, -1, 0, 5/2, -1/2, 0, 2, 2, 0, 0, -1, 0, -1, -1, -1, 0, -2, 1, 0, -1/2, 0, 1, 1, 0, 0, 0}, 
  {0, -4, 0, 0, 0, -1, 2, 0, -1, 0, 0, -3, -4, 4, 6, 0, 2, 0, 0, 2, 0, -2, -2, 0, 0, -1, 0, 0, 0, 0, 2, 2, 0}, {0, -1, 0, 0, 0, -1/4, 1/2, 0, -1/2, 0, 3, 0, 0, -1/2, -1, 0, -1, 0, -1/2, -3, -3/2, 1, 1, 1, -1, 3/2, -1/2, 0, 0, 0, -1, -1, 0}, 
  {0, -4, -1/2, 0, 0, -1, 3/2, 1/2, -2, -1/2, 6, -3, -2, 2, 2, 0, 0, 1, 0, -4, -2, 0, 0, -2, 0, 2, -2, 0, 2, 0, -1, -2, 1}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1/4, -1/4, 0, 0, 0, 1/2, -3/4, -2, 0, 0, -3/2, -1, 0, 0, 0, 1/2, 1, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 1/2, -1/2, 0, 0, 0, 1, 0, -5/2, 0, 0, -3/2, -2, 0, 0, 0, -1/2, 2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1/4, 1/4, 0, 0, 0, -1/2, -1/4, 1, 0, 0, 1/2, 1, 0, 0, 0, 1/2, -1, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 1, 0, 0, 0, 1/4, -1/2, 0, 0, -1/2, -1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1/2, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1/4, -1/4, 0, 0, 0, 0, -3/4, -1/2, -3/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1/2, -1, 0, 0, 0, 0, 0, 0}, 
  {0, -6, 0, 1, -1, -3/2, 3, 0, 0, 0, 1, -3, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2, 2, -1, 0, 0, 0, 0, 0, 0}, {0, -4, 0, 1/2, -1/2, -1, 2, 0, 0, 1/2, 1, -1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2, 1, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1/4, -1/4, 0, 0, 0, 1/2, -1/4, -3/2, 0, 0, -1, -1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 1, 0, -1/2, 1/2, 1/4, -1/2, 0, -1, 0, 5/2, -1/2, 0, 2, 2, 0, 0, -1, 0, -1, -1, -1, 0, -2, 1, 0, -1/2, 0, 1, 1, 0, 0, 0}, {0, -4, 0, 0, 0, -1, 2, 0, -1, 0, 0, -3, -4, 4, 6, 0, 2, 0, 0, 2, 0, -2, -2, 0, 0, -1, 0, 0, 0, 0, 2, 2, 0}, 
  {0, -1, 0, 0, 0, -1/4, 1/2, 0, -1/2, 0, 3, 0, 0, -1/2, -1, 0, -1, 0, 1/2, -3, -3/2, 1, 1, 1, -1, 3/2, -1/2, 0, 0, 0, -1, -1, 0}, {0, -4, -1/2, 0, 0, -1, 3/2, 1/2, -2, -1/2, 6, -3, -2, 2, 2, 0, 0, 1, 0, -4, -2, 0, 0, -2, 0, 2, -2, 0, 2, 0, -1, -2, 1}}, 
 {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, -1/4, -1/4, 0, 0, 0, 1/2, 3/4, -2, 0, 0, -3/2, -1, 0, 0, 0, 1/2, -1, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1/2, 1/2, 0, 0, 0, -1, 0, 5/2, 0, 0, 3/2, 2, 0, 0, 0, 1/2, 2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 1/4, 1/4, 0, 0, 0, -1/2, 1/4, 1, 0, 0, 1/2, 1, 0, 0, 0, 1/2, 1, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 1/4, -1/2, 0, 0, 1/2, -1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1/2, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, -1/4, -1/4, 0, 0, 0, 0, 3/4, -1/2, -3/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -1/2, -1, 0, 0, 0, 0, 0, 0}, {0, 6, 0, 1, 1, 3/2, -3, 0, 0, 0, -1, 3, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, 2, 1, 0, 0, 0, 0, 0, 0}, 
  {0, -4, 0, -1/2, -1/2, -1, 2, 0, 0, -1/2, 1, -1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2, -1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, -1/4, -1/4, 0, 0, 0, 1/2, 1/4, -3/2, 0, 0, -1, -1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1, 0, -1/2, -1/2, -1/4, 1/2, 0, 1, 0, -5/2, 1/2, 0, -2, -2, 0, 0, 1, 0, -1, 1, 1, 0, 2, -1, 0, 1/2, 0, -1, 1, 0, 0, 0}, 
  {0, 4, 0, 0, 0, 1, -2, 0, 1, 0, 0, 3, 4, -4, -6, 0, -2, 0, 0, 2, 0, 2, 2, 0, 0, -1, 0, 0, 0, 0, 2, -2, 0}, {0, -1, 0, 0, 0, -1/4, 1/2, 0, -1/2, 0, 3, 0, 0, -1/2, -1, 0, -1, 0, 1/2, 3, -3/2, 1, 1, 1, -1, -3/2, -1/2, 0, 0, 0, 1, -1, 0}, 
  {0, -4, -1/2, 0, 0, -1, 3/2, 1/2, -2, 1/2, 6, -3, -2, 2, 2, 0, 0, 1, 0, 4, -2, 0, 0, -2, 0, -2, -2, 0, 2, 0, 1, -2, 1}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1/4, 1/4, 0, 0, 0, -1/2, -3/4, 2, 0, 0, 3/2, 1, 0, 0, 0, 1/2, 1, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 1/2, 1/2, 0, 0, 0, -1, 0, 5/2, 0, 0, 3/2, 2, 0, 0, 0, -1/2, 2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1/4, 1/4, 0, 0, 0, -1/2, 1/4, 1, 0, 0, 1/2, 1, 0, 0, 0, -1/2, 1, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 1, 0, 0, 0, 1/4, -1/2, 0, 0, 1/2, -1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1/2, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1/4, -1/4, 0, 0, 0, 0, 3/4, -1/2, -3/2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -1/2, -1, 0, 0, 0, 0, 0, 0}, 
  {0, 6, 0, 1, 1, 3/2, -3, 0, 0, 0, -1, 3, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, 2, 1, 0, 0, 0, 0, 0, 0}, {0, -4, 0, -1/2, -1/2, -1, 2, 0, 0, -1/2, 1, -1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2, -1, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1/4, -1/4, 0, 0, 0, 1/2, 1/4, -3/2, 0, 0, -1, -1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, -1, 0, -1/2, -1/2, -1/4, 1/2, 0, 1, 0, -5/2, 1/2, 0, -2, -2, 0, 0, 1, 0, -1, 1, 1, 0, 2, -1, 0, 1/2, 0, -1, 1, 0, 0, 0}, {0, 4, 0, 0, 0, 1, -2, 0, 1, 0, 0, 3, 4, -4, -6, 0, -2, 0, 0, 2, 0, 2, 2, 0, 0, -1, 0, 0, 0, 0, 2, -2, 0}, 
  {0, -1, 0, 0, 0, -1/4, 1/2, 0, -1/2, 0, 3, 0, 0, -1/2, -1, 0, -1, 0, -1/2, 3, -3/2, 1, 1, 1, -1, -3/2, -1/2, 0, 0, 0, 1, -1, 0}, {0, -4, -1/2, 0, 0, -1, 3/2, 1/2, -2, 1/2, 6, -3, -2, 2, 2, 0, 0, 1, 0, 4, -2, 0, 0, -2, 0, -2, -2, 0, 2, 0, 1, -2, 1}}, 
 {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2, 0, 0, 0, 0, 1/2, -1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {1/2, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {1/2, 2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 1/4, -1/2, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1/2, 0, 1/2, 0, 0, 1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {1/4, 0, 0, 0, 1/2, -1/4, 1, 0, 0, 0, 1, 3/2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 2, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1/2, -3, 0, 0, 1/2, -1/4, 1/2, 0, 0, 0, -1, -1, 0, 3, 3, 1, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0}, {-3/4, -7, 1/2, 0, 0, -1, 5/2, 0, -1, 0, 2, -5/2, -3, 4, 5, 1, 1, 8, 1, 0, -1, -1, -1, -2, -2, 0, 1, 2, 0, 0, 0, 0, 2}, 
  {-1/2, 0, 0, 0, 0, 1/2, -1, 1/2, 0, 0, 2, 2, 0, 0, 0, 0, 2, 12, 0, 0, 0, 0, 0, -6, 0, 0, 0, 3, 0, 0, 0, 0, 3}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, -2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1/2, 0, 0, 0, 0, 1/2, -1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/2, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1/2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/2, 2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 1, 0, 0, 0, 1/4, -1/2, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2, 0, 1/2, 0, 0, 1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/4, 0, 0, 0, 1/2, -1/4, 1, 0, 0, 0, 1, 3/2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 2, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2, -3, 0, 0, 1/2, -1/4, 1/2, 0, 0, 0, -1, -1, 0, 3, 3, 1, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0}, 
  {-3/4, -7, 1/2, 0, 0, -1, 5/2, 0, -1, 0, 2, -5/2, -3, 4, 5, 1, 1, 8, -1, 0, -1, -1, -1, -2, -2, 0, 1, 2, 0, 0, 0, 0, 2}, {-1/2, 0, 0, 0, 0, 1/2, -1, 1/2, 0, 0, 2, 2, 0, 0, 0, 0, 2, 12, 0, 0, 0, 0, 0, -6, 0, 0, 0, 3, 0, 0, 0, 0, 3}}, 
 {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, -2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, -2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, -2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 4, 0, 0, 0, 0, 0, 0}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {1/2, 0, 0, 0, 0, -1/2, 1, 0, 0, 0, 0, -3, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2, 0, 0, 0, 0, 1/2, -1/2, 0, 0, 0, 0, 3, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {1/2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-3/2, -6, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, -1, 0, 0, 0, -1/4, 1/2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/2, 4, -1/2, 0, 0, 1/2, -3/2, 0, 0, 0, 0, 0, 0, -1, -2, -1, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/4, 0, 0, 0, 0, 1/4, -1, 0, 0, 0, 0, 3/2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/2, 3, 0, 0, 0, 1/4, -1/2, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {3/4, 17, -1/2, 0, 0, 7/2, -15/2, 0, 4, 0, -8, 5/2, 3, -5, -7, -1, -3, -8, 0, 0, 4, 3, 3, 0, 4, 0, 0, -2, 0, 0, 0, 4, -2}, {0, 8, 1, 0, 0, 2, -3, -3/2, 2, 0, -4, 2, 2, -2, -4, 0, -4, -4, 0, 0, 2, 2, 2, 0, 2, 0, 0, -1, 0, 0, 0, 2, -1}},{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 4, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, -2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -2, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, -1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 2, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1, 4, 0, 0, 2, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {3/2, 6, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, -2, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1, -3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 2, 2, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, -2, 0, 0, 0, 2, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, -4, 0, 0, 0, -1, 2, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -4, 0, 0, 0, -1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -6, 0, 0, -2, -2, 2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, -4, -2, 4, 0, 0, 0, 0, 0, 0}, 
  {0, 16, 0, -1, 4, 4, -8, 0, 0, -1, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, 8, -2, -8, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 2, 0, 0, 0, -2, 0, 6, 1, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1, 7, -1, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, -4, -4, -2, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 0, 0, 0, -2, 0, 0, 0}, 
  {5/2, 18, -2, 0, -1, 2, -6, 0, 4, 0, -5, 4, 4, -12, -12, -4, -4, -10, 0, 4, 0, 4, 4, 8, 0, -2, 2, -2, -4, 0, -2, 4, -4}, {0, -12, 0, 0, 0, -3, 6, 0, -3, 0, 0, 0, 0, 3, 6, 0, 6, 0, 0, 0, 0, -6, -6, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0}, 
  {1/2, 2, 1, 0, 0, 0, 1, -1, 4, 3/2, -13, 4, 4, -4, -2, 0, 2, -15, 0, 4, 4, -2, -2, 8, -4, -2, -1, -3, -6, 0, 1, 4, -6}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, -6, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {2, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -4, -8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, -2, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 4, 0, 0, 0, 0, -8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {3, 12, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12, -4, -8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, -8, 0, 0, 0, -2, 4, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, -4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 4, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 0}, {0, -8, 0, 0, 0, -2, 4, 0, -2, 0, 0, 0, 0, 2, 4, 0, 4, 0, 0, 0, 0, -4, -4, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0}, 
  {1, -4, -2, 0, 0, -2, 2, 2, 0, 0, -14, 0, 0, 0, 4, 0, 4, -10, 0, 0, 0, -4, -4, 8, 0, 0, 2, -2, -4, 0, 0, 0, -4}}};

